Lower Bounds for Smooth Nonconvex Zeroth-Order Optimization: The Price of Determinism under Low Curvature Trace

Low curvature trace, an effective rank condition, is a common explanation for why randomized zeroth-order methods scale to language model fine-tuning. Can deterministic methods achieve the same savings? We study finding an $\varepsilon$-stationary point of an $L$-smooth nonconvex function $f$ on $\mathbb{R}^d$ from exact function values when, on the set where $f$ is below its initial value $f(0)$, the Hessian is dominated by a fixed matrix of trace at most $LE$. For an initial gap $\Delta$, let $T=L\Delta/\varepsilon^2$. We show that the Gaussian two-point method used in fine-tuning needs only $O(ET)$ calls if it accepts only the steps that decrease $f$, and we prove that every randomized method requires at least $\Omega(ET)$ calls when $ET\le d$, so this cost is optimal up to constants. In that range, every deterministic method requires at least $\widetilde\Omega(d\min\{T,\sqrt{ET}\})$ calls, and adaptive subspace search attains $O(d\min\{T,\sqrt{ET}\})$ calls. A deterministic method pays about $d$ calls for each direction it discovers, and the trace budget allows about $\sqrt{ET}$ directions. Determinism therefore multiplies the cost by a factor of order $d/(E+\sqrt{ET})$, up to logarithmic factors. Once $E$ exceeds $T$ by a logarithmic factor, deterministic methods require $\Omega(dT)$ calls, just as they do without any trace budget. Our lower bounds hold for $C^\infty$ functions that satisfy the matrix bound on all of $\mathbb{R}^d$, even when each call also returns projections of the gradient, charged by their rank.

==> anc/ExactZO.lean <==
import ExactZO.Model
import ExactZO.Oracle
import ExactZO.Transfer
import ExactZO.Normalization
import ExactZO.ScalingLemma
import ExactZO.Simulation
import ExactZO.HistorySpace
import ExactZO.DimensionFloor
import ExactZO.FiniteDifference
import ExactZO.ValueProcedure
import ExactZO.CoordinateAlgorithm
import ExactZO.TranscriptCap
import ExactZO.StageGeometry
import ExactZO.Stage
import ExactZO.FinitePiece
import ExactZO.RadialCompression
import ExactZO.ScalarChain
import ExactZO.DeterministicLower
import ExactZO.STPCore
import ExactZO.STPProcedure
import ExactZO.RandomModel
import ExactZO.CappedModel
import ExactZO.STPDescent
import ExactZO.STPProbability
import ExactZO.STPUpper
import ExactZO.S4Lower
import ExactZO.S4Selection
import ExactZO.HessianSegmentForward
import ExactZO.SubspaceUpper
import ExactZO.GaussianUpper
import ExactZO.SphereFoundation
import ExactZO.GaussianDensity
import ExactZO.GaussianPolar
import ExactZO.SphereSign
import ExactZO.Householder
import ExactZO.SphereSplit
import ExactZO.SphereSplitExtras


==> anc/ExactZO/CappedModel.lean <==
import ExactZO.Model
import Mathlib.Analysis.Calculus.LocalExtr.Basic
import Mathlib.Topology.Order.Compact
import Mathlib.Tactic

noncomputable section
open Set Filter
open scoped InnerProductSpace Topology

namespace ExactZO
variable {d : ℕ}

def cappedValue (f : Objective d) (x : X d) : ℝ := min (f.value x) (f.value 0)

theorem cappedValue_continuous (f : Objective d) : Continuous (cappedValue f) :=
  f.continuous.min continuous_const

/-- A scalar first-exit argument. Prefix models are only used while the
entire prefix stays strictly below the cap. -/
theorem capped_line_model {g : ℝ → ℝ} {c A B : ℝ} (hc : Continuous g)
    (hzero : g 0 < c) (hB : 0 ≤ B)
    (hmodel : ∀ t ∈ Icc (0 : ℝ) 1,
      (∀ u ∈ Icc (0 : ℝ) t, g u < c) → g t ≤ g 0 + t * A + (1 / 2 : ℝ) * t ^ 2 * B) :
    min (g 1) c ≤ g 0 + A + (1 / 2 : ℝ) * B := by
  let q : ℝ → ℝ := fun t => g 0 + t * A + (1 / 2 : ℝ) * t ^ 2 * B
  by_cases hq : c ≤ q 1
  · exact (min_le_right _ _).trans (by simpa [q] using hq)
  have hq1 : q 1 < c := lt_of_not_ge hq
  have hqall (t : ℝ) (ht : t ∈ Icc (0 : ℝ) 1) : q t < c := by
    have hinter : q t ≤ (1 - t) * g 0 + t * q 1 := by
      have hnonneg := mul_nonneg hB (mul_nonneg ht.1 (sub_nonneg.mpr ht.2))
      dsimp only [q] at *
      nlinarith
    have hmax : (1 - t) * g 0 + t * q 1 ≤ max (g 0) (q 1) := by
      have h₀ := mul_le_mul_of_nonneg_left (le_max_left (g 0) (q 1)) (sub_nonneg.mpr ht.2)
      have h₁ := mul_le_mul_of_nonneg_left (le_max_right (g 0) (q 1)) ht.1
      nlinarith
    exact (hinter.trans hmax).trans_lt (max_lt hzero hq1)
  have hall : ∀ t ∈ Icc (0 : ℝ) 1, g t < c := by
    by_contra hn
    push_neg at hn
    obtain ⟨t, ht, htbad⟩ := hn
    let E : Set ℝ := Icc (0 : ℝ) 1 ∩ {u | c ≤ g u}
    have hcompact : IsCompact E := isCompact_Icc.inter_right (isClosed_le continuous_const hc)
    obtain ⟨τ, hleast⟩ := hcompact.exists_isLeast ⟨t, ht, htbad⟩
    have hτ : τ ∈ Icc (0 : ℝ) 1 := hleast.1.1
    have hτbad : c ≤ g τ := hleast.1.2
    have hτpos : 0 < τ := by
      by_contra hh
      have hτzero : τ = 0 := le_antisymm (le_of_not_gt hh) hτ.1
      subst τ
      exact (not_lt_of_ge hτbad) hzero
    have hbefore (u : ℝ) (hu : u ∈ Ico (0 : ℝ) τ) : g u < c := by
      by_contra huBad
      have huE : u ∈ E := ⟨⟨hu.1, hu.2.le.trans hτ.2⟩, le_of_not_gt huBad⟩
      exact (not_lt_of_ge (hleast.2 huE)) hu.2
    have hbefore_model (u : ℝ) (hu : u ∈ Ico (0 : ℝ) τ) : g u ≤ q u := by
      apply hmodel u ⟨hu.1, hu.2.le.trans hτ.2⟩
      intro w hw
      exact hbefore w ⟨hw.1, hw.2.trans_lt hu.2⟩
    have hτclosure : τ ∈ closure (Ico (0 : ℝ) τ) := by
      rw [closure_Ico (ne_of_lt hτpos)]
      exact ⟨hτpos.le, le_rfl⟩
    have hqcont : Continuous q := by fun_prop
    have hτmodel : g τ ≤ q τ := ContinuousWithinAt.closure_le hτclosure
      hc.continuousAt.continuousWithinAt hqcont.continuousAt.continuousWithinAt hbefore_model
    exact (not_lt_of_ge (hτbad.trans hτmodel)) (hqall τ hτ)
  exact (min_le_left _ _).trans (by simpa using hmodel 1 ⟨by norm_num, le_rfl⟩ hall)

/-- The capped upper model at a strictly sublevel starting point. -/
theorem cappedValue_quadraticUpper_strict (f : Objective d) (H : X d →L[ℝ] X d)
    (hpos : ∀ v, 0 ≤ ⟪v, H v⟫_ℝ)
    (hmodel : ∀ x y, segment ℝ x y ⊆ StrictSublevel f → QuadraticUpper f H x y)
    (x v : X d) (hx : f.value x < f.value 0) :
    cappedValue f (x + v) ≤ f.value x + ⟪f.grad x, v⟫_ℝ + (1 / 2 : ℝ) * ⟪v, H v⟫_ℝ := by
  have hline : Continuous (fun t : ℝ => f.value (x + t • v)) := f.continuous.comp (by fun_prop)
  have h := capped_line_model (A := ⟪f.grad x, v⟫_ℝ) (B := ⟪v, H v⟫_ℝ)
    hline (by simpa using hx) (hpos v) ?_
  · simpa [cappedValue] using h
  · intro t ht hprefix
    have hseg : segment ℝ x (x + t • v) ⊆ StrictSublevel f := by
      intro z hz
      rw [segment_eq_image] at hz
      obtain ⟨r, hr, rfl⟩ := hz
      have hrt : r * t ∈ Icc (0 : ℝ) t :=
        ⟨mul_nonneg hr.1 ht.1, by nlinarith [mul_nonneg ht.1 (sub_nonneg.mpr hr.2)]⟩
      have hrepr : (1 - r) • x + r • (x + t • v) = x + (r * t) • v := by module
      dsimp only
      rw [hrepr]
      exact hprefix (r * t) hrt
    have hupper := hmodel x (x + t • v) hseg
    unfold QuadraticUpper at hupper
    simpa only [zero_smul, add_zero, add_sub_cancel_left, real_inner_smul_right, real_inner_smul_left,
      map_smul, smul_smul, pow_two, mul_assoc] using hupper

/-- Continuous extension to the closure of the strict initial sublevel. -/
theorem cappedValue_quadraticUpper_closure (f : Objective d) (H : X d →L[ℝ] X d)
    (hc : Continuous f.grad) (hpos : ∀ v, 0 ≤ ⟪v, H v⟫_ℝ)
    (hmodel : ∀ x y, segment ℝ x y ⊆ StrictSublevel f → QuadraticUpper f H x y)
    (x v : X d) (hx : x ∈ closure (StrictSublevel f)) :
    cappedValue f (x + v) ≤ f.value x + ⟪f.grad x, v⟫_ℝ + (1 / 2 : ℝ) * ⟪v, H v⟫_ℝ := by
  have hl : Continuous (fun y : X d => cappedValue f (y + v)) :=
    (cappedValue_continuous f).comp (continuous_id.add continuous_const)
  have hr : Continuous (fun y : X d =>
      f.value y + ⟪f.grad y, v⟫_ℝ + (1 / 2 : ℝ) * ⟪v, H v⟫_ℝ) :=
    (f.continuous.add (hc.inner continuous_const)).add continuous_const
  exact ContinuousWithinAt.closure_le hx hl.continuousAt.continuousWithinAt
    hr.continuousAt.continuousWithinAt
    (fun y hy => cappedValue_quadraticUpper_strict f H hpos hmodel y v hy)

/-- Outside that closure, any point at the initial value is a local minimum,
and its actual derivative therefore vanishes. -/
theorem boundary_inner_gradient_eq_zero (f : Objective d) (x v : X d)
    (hx : f.value x ≤ f.value 0) (hcl : x ∉ closure (StrictSublevel f)) :
    ⟪f.grad x, v⟫_ℝ = 0 := by
  have hxnot : ¬f.value x < f.value 0 := fun h => hcl (subset_closure h)
  have heq : f.value x = f.value 0 := le_antisymm hx (le_of_not_gt hxnot)
  have hmin : IsLocalMin f.value x := by
    change ∀ᶠ y in 𝓝 x, f.value x ≤ f.value y
    have hnhds : (closure (StrictSublevel f))ᶜ ∈ 𝓝 x :=
      isClosed_closure.isOpen_compl.mem_nhds hcl
    filter_upwards [hnhds] with y hy
    rw [heq]
    apply le_of_not_gt
    intro hbad
    exact hy (subset_closure hbad)
  have hder := hmin.hasFDerivAt_eq_zero (f.hasDeriv x)
  have h := congrArg (fun K : X d →L[ℝ] ℝ => K v) hder
  simpa only [innerSL_apply, ContinuousLinearMap.zero_apply] using h

/-- The capped model holds on the whole closed initial sublevel, including
`x = 0`. PSD is used to make a zero-gradient boundary model at least the cap. -/
theorem cappedValue_quadraticUpper (f : Objective d) (H : X d →L[ℝ] X d)
    (hc : Continuous f.grad) (hpos : ∀ v, 0 ≤ ⟪v, H v⟫_ℝ)
    (hmodel : ∀ x y, segment ℝ x y ⊆ StrictSublevel f → QuadraticUpper f H x y)
    (x v : X d) (hx : f.value x ≤ f.value 0) :
    cappedValue f (x + v) ≤ f.value x + ⟪f.grad x, v⟫_ℝ + (1 / 2 : ℝ) * ⟪v, H v⟫_ℝ := by
  by_cases hcl : x ∈ closure (StrictSublevel f)
  · exact cappedValue_quadraticUpper_closure f H hc hpos hmodel x v hcl
  · have hxnot : ¬f.value x < f.value 0 := fun h => hcl (subset_closure h)
    have heq : f.value x = f.value 0 := le_antisymm hx (le_of_not_gt hxnot)
    rw [boundary_inner_gradient_eq_zero f x v hx hcl, add_zero, heq]
    exact (min_le_right _ _).trans (le_add_of_nonneg_right (mul_nonneg (by norm_num) (hpos v)))

/-- A class witness supplies all analytic inputs of the capped model. -/
theorem SublevelClass.exists_capped_model {f : Objective d} {L Δ E : ℝ}
    (hf : SublevelClass L Δ E f) (hL : 0 ≤ L) :
    ∃ H, UpperMatrix L E H ∧ ∀ x v, f.value x ≤ f.value 0 →
      cappedValue f (x + v) ≤ f.value x + ⟪f.grad x, v⟫_ℝ +
        (1 / 2 : ℝ) * ⟪v, H v⟫_ℝ := by
  obtain ⟨hs, H, hH, hmodel⟩ := hf
  exact ⟨H, hH, cappedValue_quadraticUpper f H (hs.1.continuous_grad hL) hH.2.1 hmodel⟩

end ExactZO


==> anc/ExactZO/ChainBarrier.lean <==
import ExactZO.ScalarChain

/-! First unfinished-coordinate and weighted first-derivative estimates for
Appendix A's explicit scalar chain. All estimates use its actual differential. -/

noncomputable section
open scoped BigOperators InnerProductSpace
set_option maxHeartbeats 2000000

namespace ExactZO.ScalarChain

theorem incoming_eq_one {a b : ℝ} (ha : 1 ≤ |a|) (hb : |b| ≤ 1) :
    incoming a b = 1 := by
  simp only [incoming, psi_signed_sum_one ha, phiD_eq_one hb, mul_one]

theorem incoming_weighted (a b : ℝ) : |incoming a b * b| ≤ 1 := by
  have hs := psi_signed_sum_bounds a
  have hw := phiD_weighted b
  calc
    |incoming a b * b| = (psi (-a) + psi a) * |b * phiD b| := by
      rw [incoming, mul_assoc, abs_mul, abs_of_nonneg hs.1]
      congr 1
      ring_nf
    _ ≤ 1 * 1 := mul_le_mul hs.2 hw (abs_nonneg _) (by norm_num)
    _ = 1 := by norm_num

theorem psiD_signed_weighted (a : ℝ) :
    |a| * (psiD (-a) + psiD a) ≤ 3 := by
  rcases le_total a 0 with ha | ha
  · rw [psiD_flat (show a ≤ 1 / 2 by linarith), add_zero]
    have h := psiD_weighted (-a)
    simpa only [abs_mul, abs_neg, abs_of_nonneg (psiD_bounds (-a)).1] using h
  · rw [psiD_flat (show -a ≤ 1 / 2 by linarith), zero_add]
    have h := psiD_weighted a
    simpa only [abs_mul, abs_of_nonneg (psiD_bounds a).1] using h

theorem outgoing_weighted (a b : ℝ) : |outgoing a b * a| ≤ 27 / 4 := by
  have hp := mul_le_mul_of_nonneg_left (phi_bounds b).2 (psiD_bounds a).1
  have hn := mul_le_mul_of_nonneg_left (phi_bounds (-b)).2 (psiD_bounds (-a)).1
  have hsum : outgoing a b ≤ (psiD (-a) + psiD a) * (9 / 4) := by
    unfold outgoing
    linarith
  have h := mul_le_mul_of_nonneg_right hsum (abs_nonneg a)
  have hw := psiD_signed_weighted a
  rw [abs_mul, abs_of_nonneg (outgoing_bounds a b).1]
  nlinarith

section Differential
variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]

theorem linkDifferential_self_bound (a b : E →L[ℝ] ℝ) (x : E) :
    |linkDifferential a b x x| ≤ 31 / 4 := by
  have ho := outgoing_weighted (a x) (b x)
  have hi := incoming_weighted (a x) (b x)
  calc
    |linkDifferential a b x x| ≤ |outgoing (a x) (b x) * a x| +
        |incoming (a x) (b x) * b x| := by
      simpa only [linkDifferential, ContinuousLinearMap.add_apply,
        ContinuousLinearMap.smul_apply, smul_eq_mul, neg_mul, abs_neg] using
        (abs_add_le (-(outgoing (a x) (b x) * a x))
          (-(incoming (a x) (b x) * b x)))
    _ ≤ 31 / 4 := by linarith

theorem linksDifferential_self_bound (a : E →L[ℝ] ℝ)
    (coords : List (E →L[ℝ] ℝ)) (x : E) :
    |linksDifferential a coords x x| ≤ (31 / 4 : ℝ) * coords.length := by
  induction coords generalizing a with
  | nil => simp [linksDifferential]
  | cons b tail ih =>
    have hh := linkDifferential_self_bound a b x
    have ht := ih b
    simp only [linksDifferential, ContinuousLinearMap.add_apply,
      List.length_cons, Nat.cast_add, Nat.cast_one]
    exact (abs_add_le _ _).trans (by linarith)

theorem chainDifferential_self_bound (coords : List (E →L[ℝ] ℝ)) (x : E) :
    |chainDifferential coords x x| ≤ (31 / 4 : ℝ) * coords.length := by
  cases coords with
  | nil => simp [chainDifferential]
  | cons a tail =>
    have hh := phiD_weighted (a x)
    have ht := linksDifferential_self_bound a tail x
    simp only [chainDifferential, ContinuousLinearMap.add_apply,
      ContinuousLinearMap.neg_apply, ContinuousLinearMap.smul_apply, smul_eq_mul,
      List.length_cons, Nat.cast_add, Nat.cast_one]
    have htriangle := abs_add_le (-(phiD (a x) * a x)) (linksDifferential a tail x x)
    rw [abs_neg] at htriangle
    rw [mul_comm (phiD (a x))] at *
    linarith

theorem linksDifferential_first_barrier (a b : E →L[ℝ] ℝ)
    (pref tail : List (E →L[ℝ] ℝ)) (x v : E)
    (ha : 1 ≤ |a x|) (hp : ∀ c ∈ pref, 1 ≤ |c x|)
    (hb : |b x| ≤ 1) (hv : b v = 1) (hav : 0 ≤ a v)
    (hn : ∀ c ∈ pref ++ b :: tail, 0 ≤ c v) :
    linksDifferential a (pref ++ b :: tail) x v ≤ -1 := by
  induction pref generalizing a with
  | nil =>
    have hout := mul_nonneg (outgoing_bounds (a x) (b x)).1 hav
    have htail := linksDifferential_nonpos b tail x v (by rw [hv]; norm_num)
      (fun c hc => hn c (by simp [hc]))
    simp only [List.nil_append, linksDifferential, linkDifferential,
      ContinuousLinearMap.add_apply, ContinuousLinearMap.smul_apply, smul_eq_mul,
      incoming_eq_one ha hb, hv, neg_mul, one_mul]
    linarith
  | cons c pref ih =>
    have hcv : 0 ≤ c v := hn c (by simp)
    have hrest := ih c (hp c (by simp)) (fun d hd => hp d (by simp [hd])) hcv
      (fun d hd => hn d (by simp [hd]))
    have hout := mul_nonneg (outgoing_bounds (a x) (c x)).1 hav
    have hin := mul_nonneg (incoming_bounds (a x) (c x)).1 hcv
    simp only [List.cons_append, linksDifferential, linkDifferential,
      ContinuousLinearMap.add_apply, ContinuousLinearMap.smul_apply, smul_eq_mul, neg_mul]
    linarith

theorem chainDifferential_first_barrier (b : E →L[ℝ] ℝ)
    (pref tail : List (E →L[ℝ] ℝ)) (x v : E)
    (hp : ∀ c ∈ pref, 1 ≤ |c x|) (hb : |b x| ≤ 1) (hv : b v = 1)
    (hn : ∀ c ∈ pref ++ b :: tail, 0 ≤ c v) :
    chainDifferential (pref ++ b :: tail) x v ≤ -1 := by
  cases pref with
  | nil =>
    have htail := linksDifferential_nonpos b tail x v (by rw [hv]; norm_num)
      (fun c hc => hn c (by simp [hc]))
    simp only [List.nil_append, chainDifferential, ContinuousLinearMap.add_apply,
      ContinuousLinearMap.neg_apply, ContinuousLinearMap.smul_apply, smul_eq_mul,
      phiD_eq_one hb, hv, mul_one, neg_mul]
    linarith
  | cons a pref =>
    have hav : 0 ≤ a v := hn a (by simp)
    have hrest := linksDifferential_first_barrier a b pref tail x v
      (hp a (by simp)) (fun c hc => hp c (by simp [hc])) hb hv hav
      (fun c hc => hn c (by simp [hc]))
    have hh := mul_nonneg (phiD_bounds (a x)).1 hav
    simp only [List.cons_append, chainDifferential, ContinuousLinearMap.add_apply,
      ContinuousLinearMap.neg_apply, ContinuousLinearMap.smul_apply, smul_eq_mul]
    linarith

theorem exists_first_incomplete (coords : List (E →L[ℝ] ℝ)) (x : E)
    (h : ∃ c ∈ coords, |c x| < 1) :
    ∃ pref b tail, coords = pref ++ b :: tail ∧ |b x| < 1 ∧
      ∀ c ∈ pref, 1 ≤ |c x| := by
  induction coords with
  | nil => simp at h
  | cons a coords ih =>
    by_cases ha : |a x| < 1
    · exact ⟨[], a, coords, rfl, ha, by simp⟩
    · have ht : ∃ c ∈ coords, |c x| < 1 := by
        obtain ⟨c, hc, hcsmall⟩ := h
        rcases List.mem_cons.mp hc with hc | hc
        · exact (ha (hc ▸ hcsmall)).elim
        · exact ⟨c, hc, hcsmall⟩
      obtain ⟨pref, b, tail, heq, hb, hp⟩ := ih ht
      refine ⟨a :: pref, b, tail, by simp [heq], hb, ?_⟩
      intro c hc
      rcases List.mem_cons.mp hc with rfl | hc
      · exact le_of_not_gt ha
      · exact hp c hc

theorem chainDifferential_exists_barrier (coords : List (E →L[ℝ] ℝ)) (x : E)
    (h : ∃ c ∈ coords, |c x| < 1) :
    ∃ b ∈ coords, |b x| < 1 ∧ ∀ v : E, b v = 1 →
      (∀ c ∈ coords, 0 ≤ c v) → chainDifferential coords x v ≤ -1 := by
  obtain ⟨pref, b, tail, rfl, hb, hp⟩ := exists_first_incomplete coords x h
  refine ⟨b, by simp, hb, ?_⟩
  intro v hv hn
  exact chainDifferential_first_barrier b pref tail x v hp hb.le hv hn

end Differential

theorem gradient_weighted (m : ℕ) (x : X m) :
    |⟪x, gradient m x⟫_ℝ| ≤ (31 / 4 : ℝ) * m := by
  have he := InnerProductSpace.toDual_symm_apply (𝕜 := ℝ) (E := X m)
    (y := chainDifferential (coordinateMaps m) x) (x := x)
  rw [real_inner_comm]
  change |⟪(InnerProductSpace.toDual ℝ (X m)).symm
    (chainDifferential (coordinateMaps m) x), x⟫_ℝ| ≤ _
  rw [he]
  simpa only [coordinateMaps, List.length_ofFn] using
    chainDifferential_self_bound (coordinateMaps m) x

theorem gradient_weighted_coarse (m : ℕ) (x : X m) :
    |⟪x, gradient m x⟫_ℝ| ≤ (25 / 2 : ℝ) * m := by
  have h := gradient_weighted m x
  have hm : (0 : ℝ) ≤ m := Nat.cast_nonneg m
  linarith

theorem gradient_exists_barrier (m : ℕ) (x : X m) (h : ∃ i : Fin m, |x i| < 1) :
    ∃ i : Fin m, |x i| < 1 ∧ gradient m x i ≤ -1 := by
  have hc : ∃ c ∈ coordinateMaps m, |c x| < 1 := by
    obtain ⟨i, hi⟩ := h
    exact ⟨EuclideanSpace.proj i, List.mem_ofFn.mpr ⟨i, rfl⟩, hi⟩
  obtain ⟨c, hc, hsmall, hbar⟩ := chainDifferential_exists_barrier (coordinateMaps m) x hc
  obtain ⟨i, rfl⟩ := List.mem_ofFn.mp hc
  refine ⟨i, hsmall, ?_⟩
  rw [gradient_coord]
  apply hbar
  · change (EuclideanSpace.single i (1 : ℝ)) i = 1
    simp [EuclideanSpace.single_apply]
  · intro c hc
    obtain ⟨j, rfl⟩ := List.mem_ofFn.mp hc
    change 0 ≤ (EuclideanSpace.single i (1 : ℝ)) j
    simp only [EuclideanSpace.single_apply]
    split_ifs <;> norm_num


/-- The actual coordinate at any first unfinished position is at most minus one. -/
theorem gradient_first_barrier (m : ℕ) (x : X m) (j : Fin m)
    (hj : |x j| ≤ 1) (hfirst : ∀ i : Fin m, i < j → 1 ≤ |x i|) :
    gradient m x j ≤ -1 := by
  let coords := coordinateMaps m
  have hlen : j.val < coords.length := by simpa [coords, coordinateMaps] using j.isLt
  have hget : coords[j.val] = EuclideanSpace.proj j := by simp [coords, coordinateMaps]
  have heq : coords.take j.val ++ EuclideanSpace.proj j :: coords.drop (j.val + 1) = coords := by
    rw [← hget, List.cons_getElem_drop_succ, List.take_append_drop]
  rw [gradient_coord]
  change chainDifferential coords x (EuclideanSpace.single j 1) ≤ -1
  rw [← heq]
  apply chainDifferential_first_barrier
  · intro c hc
    obtain ⟨i, hi, rfl⟩ := List.mem_take_iff_getElem.mp hc
    have him : i < m := by
      simpa [coords, coordinateMaps] using (lt_min_iff.mp hi).2
    simpa [coords, coordinateMaps] using hfirst ⟨i, him⟩ (lt_min_iff.mp hi).1
  · exact hj
  · change (EuclideanSpace.single j (1 : ℝ)) j = 1
    simp [EuclideanSpace.single_apply]
  · intro c hc
    rw [heq] at hc
    obtain ⟨i, rfl⟩ := List.mem_ofFn.mp hc
    change 0 ≤ (EuclideanSpace.single j (1 : ℝ)) i
    simp only [EuclideanSpace.single_apply]
    split_ifs <;> norm_num

end ExactZO.ScalarChain


==> anc/ExactZO/ChainBounds.lean <==
import ExactZO.ScalarChain
import ExactZO.FiniteDifference
import Mathlib.Analysis.Calculus.MeanValue
import Mathlib.Analysis.Calculus.LocalExtr.Basic
import Mathlib.Analysis.Calculus.FDeriv.Symmetric

/-! Quantitative bounds for the actual Appendix A chain differential.

The global Lipschitz proof uses the scalar derivatives at every point, including
junctions. The two-variable link bounds have constants `(36, 4)` and `(4, 4)`;
Young's inequality and list induction then give the Euclidean constant 48.
Thus no unproved piecewise-Hessian premise is used for the global bound.

Reuse: `Convex.norm_image_sub_le_of_norm_hasDerivWithin_le` in the pinned
mathlib supplies the scalar mean-value step, `PiLp.norm_sq_eq_of_L2` the
coordinate energy identity, and `norm_fderiv_le_of_lipschitz` the actual
Hessian norm bound. `ExactZO.smooth_taylor_bound` supplies the Taylor bound.
The shared library's `Minimax.OwnedEdge.grad_lipschitz` has a different scalar
construction and constants, so it is not a theorem about this chain.
-/
noncomputable section
open scoped BigOperators InnerProductSpace
namespace ExactZO.ScalarChain

section Differential
variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]

theorem linkDifferential_abs_le (a b : E →L[ℝ] ℝ) (x v : E) :
    |linkDifferential a b x v| ≤ 9 * |a v| + |b v| := by
  simp only [linkDifferential, ContinuousLinearMap.add_apply,
    ContinuousLinearMap.smul_apply, smul_eq_mul]
  calc
    _ ≤ |(-outgoing (a x) (b x)) * a v| + |(-incoming (a x) (b x)) * b v| := abs_add_le _ _
    _ = outgoing (a x) (b x) * |a v| + incoming (a x) (b x) * |b v| := by
      rw [abs_mul, abs_mul, abs_neg, abs_neg,
        abs_of_nonneg (outgoing_bounds _ _).1, abs_of_nonneg (incoming_bounds _ _).1]
    _ ≤ _ := by nlinarith [mul_le_mul_of_nonneg_right (outgoing_bounds (a x) (b x)).2 (abs_nonneg (a v)),
      mul_le_mul_of_nonneg_right (incoming_bounds (a x) (b x)).2 (abs_nonneg (b v))]

theorem linksDifferential_abs_le (a : E →L[ℝ] ℝ) (coords : List (E →L[ℝ] ℝ)) (x v : E) :
    |linksDifferential a coords x v| ≤ 9 * |a v| + 10 * (coords.map (fun c => |c v|)).sum := by
  induction coords generalizing a with
  | nil => simp [linksDifferential]
  | cons b tail ih =>
    simp only [linksDifferential, ContinuousLinearMap.add_apply, List.map_cons, List.sum_cons]
    have hl := linkDifferential_abs_le a b x v
    have ht := ih b
    have hh := abs_add_le (linkDifferential a b x v) (linksDifferential b tail x v)
    linarith

theorem chainDifferential_abs_le (coords : List (E →L[ℝ] ℝ)) (x v : E) :
    |chainDifferential coords x v| ≤ 10 * (coords.map (fun c => |c v|)).sum := by
  cases coords with
  | nil => simp [chainDifferential]
  | cons a tail =>
    have ht := linksDifferential_abs_le a tail x v
    have hp : |-(phiD (a x) * a v)| ≤ |a v| := by
      rw [abs_neg, abs_mul, abs_of_nonneg (phiD_bounds _).1]
      nlinarith [mul_le_mul_of_nonneg_right (phiD_bounds (a x)).2 (abs_nonneg (a v))]
    have hh := abs_add_le (-(phiD (a x) * a v)) (linksDifferential a tail x v)
    simp only [chainDifferential, ContinuousLinearMap.add_apply, ContinuousLinearMap.neg_apply,
      ContinuousLinearMap.smul_apply, smul_eq_mul, List.map_cons, List.sum_cons]
    linarith
end Differential

theorem gradient_coord_abs_le (m : ℕ) (x : X m) (i : Fin m) : |gradient m x i| ≤ 10 := by
  rw [gradient_coord]
  have h := chainDifferential_abs_le (coordinateMaps m) x (EuclideanSpace.single i 1)
  simpa [coordinateMaps, List.map_ofFn, List.sum_ofFn, EuclideanSpace.single_apply,
    abs_ite] using h

theorem gradient_norm_le (m : ℕ) (x : X m) : ‖gradient m x‖ ≤ 10 * Real.sqrt m := by
  rw [EuclideanSpace.norm_eq]
  have hs : (∑ i : Fin m, ‖gradient m x i‖ ^ 2) ≤ 100 * m := by
    calc
      _ ≤ ∑ _i : Fin m, (100 : ℝ) := by
        apply Finset.sum_le_sum
        intro i hi
        have h := gradient_coord_abs_le m x i
        rw [Real.norm_eq_abs]
        nlinarith [abs_nonneg (gradient m x i)]
      _ = _ := by simp; ring
  calc
    _ ≤ Real.sqrt (100 * m) := Real.sqrt_le_sqrt hs
    _ = 10 * Real.sqrt m := by
      rw [Real.sqrt_mul (by norm_num : (0:ℝ) ≤ 100), show Real.sqrt (100 : ℝ) = 10 by
        rw [Real.sqrt_eq_iff_eq_sq (by norm_num) (by norm_num)]; norm_num]

theorem phi_lipschitz (x y : ℝ) : |phi x - phi y| ≤ |x - y| := by
  have h := Convex.norm_image_sub_le_of_norm_hasDerivWithin_le
    (f := phi) (f' := phiD) (C := 1)
    (fun t (_ : t ∈ Set.univ) => (phi_hasDerivAt t).hasDerivWithinAt)
    (fun t (_ : t ∈ Set.univ) => by
      simpa only [Real.norm_eq_abs, abs_of_nonneg (phiD_bounds t).1] using (phiD_bounds t).2)
    (convex_univ : Convex ℝ (Set.univ : Set ℝ)) (Set.mem_univ y) (Set.mem_univ x)
  simpa only [Real.norm_eq_abs, one_mul] using h

theorem signedGate_lipschitz (x y : ℝ) :
    |(psi (-x) + psi x) - (psi (-y) + psi y)| ≤ 4 * |x - y| := by
  have hd (t : ℝ) : HasDerivAt (fun z => psi (-z) + psi z) (-psiD (-t) + psiD t) t := by
    convert ((psi_hasDerivAt (-t)).comp t (hasDerivAt_id t).neg).add (psi_hasDerivAt t) using 1; simp
  have h := Convex.norm_image_sub_le_of_norm_hasDerivWithin_le
    (f := fun z => psi (-z) + psi z) (f' := fun t => -psiD (-t) + psiD t) (C := 4)
    (fun t (_ : t ∈ Set.univ) => (hd t).hasDerivWithinAt)
    (fun t (_ : t ∈ Set.univ) => by
      dsimp only
      rw [Real.norm_eq_abs, abs_le]
      have hp := psiD_bounds t
      have hn := psiD_bounds (-t)
      constructor <;> linarith)
    (convex_univ : Convex ℝ (Set.univ : Set ℝ)) (Set.mem_univ y) (Set.mem_univ x)
  simpa only [Real.norm_eq_abs] using h

theorem psiD_signed_lipschitz (x y : ℝ) :
    |psiD (-x) - psiD (-y)| + |psiD x - psiD y| ≤ 16 * |x - y| := by
  by_cases hx : 0 ≤ x
  · by_cases hy : 0 ≤ y
    · rw [psiD_flat (show -x ≤ 1 / 2 by linarith), psiD_flat (show -y ≤ 1 / 2 by linarith)]
      simpa using psiD_lipschitz x y
    · have hy' : y ≤ 0 := le_of_not_ge hy
      have hp := psiD_lipschitz x 0
      have hn := psiD_lipschitz (-y) 0
      rw [psiD_flat (show -x ≤ 1 / 2 by linarith), psiD_flat (show y ≤ 1 / 2 by linarith)]
      simp only [psiD_zero, sub_zero, abs_of_nonneg (psiD_bounds x).1, abs_of_nonneg hx,
        abs_of_nonneg (psiD_bounds (-y)).1, abs_of_nonneg (neg_nonneg.mpr hy')] at hp hn
      rw [zero_sub, abs_neg, sub_zero, abs_of_nonneg (psiD_bounds (-y)).1,
        abs_of_nonneg (psiD_bounds x).1, abs_of_nonneg (show 0 ≤ x - y by linarith)]
      linarith
  · have hx' : x ≤ 0 := le_of_not_ge hx
    by_cases hy : 0 ≤ y
    · have hp := psiD_lipschitz y 0
      have hn := psiD_lipschitz (-x) 0
      rw [psiD_flat (show x ≤ 1 / 2 by linarith), psiD_flat (show -y ≤ 1 / 2 by linarith)]
      simp only [psiD_zero, sub_zero, abs_of_nonneg (psiD_bounds y).1, abs_of_nonneg hy,
        abs_of_nonneg (psiD_bounds (-x)).1, abs_of_nonneg (neg_nonneg.mpr hx')] at hp hn
      rw [zero_sub, abs_neg, sub_zero, abs_of_nonneg (psiD_bounds (-x)).1,
        abs_of_nonneg (psiD_bounds y).1, abs_of_nonpos (show x - y ≤ 0 by linarith)]
      linarith
    · rw [psiD_flat (show x ≤ 1 / 2 by linarith), psiD_flat (show y ≤ 1 / 2 by linarith)]
      simpa only [sub_self, abs_zero, add_zero, neg_sub_neg, abs_sub_comm] using psiD_lipschitz (-x) (-y)

theorem outgoing_lipschitz_left (a c b : ℝ) :
    |outgoing a b - outgoing c b| ≤ 36 * |a - c| := by
  have hn := mul_le_mul_of_nonneg_left (phi_bounds (-b)).2 (abs_nonneg (psiD (-a) - psiD (-c)))
  have hp := mul_le_mul_of_nonneg_left (phi_bounds b).2 (abs_nonneg (psiD a - psiD c))
  have ht := psiD_signed_lipschitz a c
  calc
    _ = |(psiD (-a) - psiD (-c)) * phi (-b) + (psiD a - psiD c) * phi b| := by congr 1; unfold outgoing; ring
    _ ≤ |psiD (-a) - psiD (-c)| * phi (-b) + |psiD a - psiD c| * phi b := by
      simpa only [abs_mul, abs_of_nonneg (phi_bounds (-b)).1, abs_of_nonneg (phi_bounds b).1] using
        abs_add_le ((psiD (-a) - psiD (-c)) * phi (-b)) ((psiD a - psiD c) * phi b)
    _ ≤ _ := by nlinarith

theorem outgoing_lipschitz_right (a b d : ℝ) :
    |outgoing a b - outgoing a d| ≤ 4 * |b - d| := by
  have hn := mul_le_mul_of_nonneg_left (phi_lipschitz (-b) (-d)) (psiD_bounds (-a)).1
  have hp := mul_le_mul_of_nonneg_left (phi_lipschitz b d) (psiD_bounds a).1
  have ht := mul_le_mul_of_nonneg_right (psiD_signed_sum_bounds a).2 (abs_nonneg (b - d))
  simp only [neg_sub_neg, abs_sub_comm d b] at hn
  calc
    _ = |psiD (-a) * (phi (-b) - phi (-d)) + psiD a * (phi b - phi d)| := by congr 1; unfold outgoing; ring
    _ ≤ psiD (-a) * |phi (-b) - phi (-d)| + psiD a * |phi b - phi d| := by
      simpa only [abs_mul, abs_of_nonneg (psiD_bounds (-a)).1, abs_of_nonneg (psiD_bounds a).1] using
        abs_add_le (psiD (-a) * (phi (-b) - phi (-d))) (psiD a * (phi b - phi d))
    _ ≤ _ := by nlinarith

theorem incoming_lipschitz_left (a c b : ℝ) :
    |incoming a b - incoming c b| ≤ 4 * |a - c| := by
  have ht := signedGate_lipschitz a c
  have hp := phiD_bounds b
  calc
    _ = |(psi (-a) + psi a) - (psi (-c) + psi c)| * phiD b := by
      rw [← abs_of_nonneg hp.1, ← abs_mul]; congr 1; unfold incoming; ring
    _ ≤ _ := by nlinarith [abs_nonneg ((psi (-a) + psi a) - (psi (-c) + psi c))]

theorem incoming_lipschitz_right (a b d : ℝ) :
    |incoming a b - incoming a d| ≤ 4 * |b - d| := by
  have ht := phiD_lipschitz b d
  have hp := psi_signed_sum_bounds a
  calc
    _ = (psi (-a) + psi a) * |phiD b - phiD d| := by
      rw [← abs_of_nonneg hp.1, ← abs_mul]; congr 1; unfold incoming; ring
    _ ≤ _ := by nlinarith [abs_nonneg (phiD b - phiD d)]

theorem outgoing_lipschitz (a b c d : ℝ) :
    |outgoing a b - outgoing c d| ≤ 36 * |a - c| + 4 * |b - d| := by
  exact (abs_sub_le (outgoing a b) (outgoing c b) (outgoing c d)).trans
    (add_le_add (outgoing_lipschitz_left a c b) (outgoing_lipschitz_right c b d))

theorem incoming_lipschitz (a b c d : ℝ) :
    |incoming a b - incoming c d| ≤ 4 * |a - c| + 4 * |b - d| := by
  exact (abs_sub_le (incoming a b) (incoming c b) (incoming c d)).trans
    (add_le_add (incoming_lipschitz_left a c b) (incoming_lipschitz_right c b d))

section Difference
variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]

def coordEnergy (coords : List (E →L[ℝ] ℝ)) (v : E) : ℝ :=
  (coords.map (fun c => (c v) ^ 2)).sum

theorem coordEnergy_nonneg (coords : List (E →L[ℝ] ℝ)) (v : E) : 0 ≤ coordEnergy coords v := by
  induction coords with
  | nil => simp [coordEnergy]
  | cons a tail ih => simp only [coordEnergy, List.map_cons, List.sum_cons] at *; positivity

theorem linkDifferential_diff_young (a b : E →L[ℝ] ℝ) (x y v : E) :
    |linkDifferential a b x v - linkDifferential a b y v| ≤
      20 * ((a (x-y)) ^ 2 + (a v) ^ 2) + 4 * ((b (x-y)) ^ 2 + (b v) ^ 2) := by
  have ho := mul_le_mul_of_nonneg_right (outgoing_lipschitz (a x) (b x) (a y) (b y)) (abs_nonneg (a v))
  have hi := mul_le_mul_of_nonneg_right (incoming_lipschitz (a x) (b x) (a y) (b y)) (abs_nonneg (b v))
  have ht : |linkDifferential a b x v - linkDifferential a b y v| ≤
      |outgoing (a x) (b x) - outgoing (a y) (b y)| * |a v| +
      |incoming (a x) (b x) - incoming (a y) (b y)| * |b v| := by
    calc
      _ = |-((outgoing (a x) (b x) - outgoing (a y) (b y)) * a v) +
        -((incoming (a x) (b x) - incoming (a y) (b y)) * b v)| := by
          congr 1
          simp only [linkDifferential, ContinuousLinearMap.add_apply,
            ContinuousLinearMap.smul_apply, smul_eq_mul]
          ring
      _ ≤ _ := by
        simpa only [abs_neg, abs_mul] using abs_add_le
          (-((outgoing (a x) (b x) - outgoing (a y) (b y)) * a v))
          (-((incoming (a x) (b x) - incoming (a y) (b y)) * b v))
  have h1 := sq_nonneg (|a x - a y| - |a v|)
  have h2 := sq_nonneg (|b x - b y| - |a v|)
  have h3 := sq_nonneg (|a x - a y| - |b v|)
  have h4 := sq_nonneg (|b x - b y| - |b v|)
  simp only [map_sub]
  nlinarith only [ho, hi, ht, h1, h2, h3, h4, sq_abs (a x-a y), sq_abs (b x-b y),
    sq_abs (a v), sq_abs (b v)]

theorem linksDifferential_diff_young (a : E →L[ℝ] ℝ) (coords : List (E →L[ℝ] ℝ))
    (x y v : E) :
    |linksDifferential a coords x v - linksDifferential a coords y v| ≤
      20 * ((a (x-y)) ^ 2 + (a v) ^ 2) +
      24 * (coordEnergy coords (x-y) + coordEnergy coords v) := by
  induction coords generalizing a with
  | nil => simp only [linksDifferential, ContinuousLinearMap.zero_apply, sub_self, abs_zero,
      coordEnergy, List.map_nil, List.sum_nil, add_zero, mul_zero]; positivity
  | cons b tail ih =>
    have hl := linkDifferential_diff_young a b x y v
    have ht := ih b
    have hh := abs_add_le (linkDifferential a b x v - linkDifferential a b y v)
      (linksDifferential b tail x v - linksDifferential b tail y v)
    simp only [linksDifferential, ContinuousLinearMap.add_apply]
    rw [show linkDifferential a b x v + linksDifferential b tail x v -
      (linkDifferential a b y v + linksDifferential b tail y v) =
      (linkDifferential a b x v - linkDifferential a b y v) +
      (linksDifferential b tail x v - linksDifferential b tail y v) by ring]
    simp only [coordEnergy, List.map_cons, List.sum_cons] at *
    linarith

theorem chainDifferential_diff_young (coords : List (E →L[ℝ] ℝ)) (x y v : E) :
    |chainDifferential coords x v - chainDifferential coords y v| ≤
      24 * (coordEnergy coords (x-y) + coordEnergy coords v) := by
  cases coords with
  | nil => simp [chainDifferential, coordEnergy]
  | cons a tail =>
    have ht := linksDifferential_diff_young a tail x y v
    have hp := mul_le_mul_of_nonneg_right (phiD_lipschitz (a x) (a y)) (abs_nonneg (a v))
    have he := sq_nonneg (|a x-a y| - |a v|)
    have hh := abs_add_le (-((phiD (a x)-phiD (a y))*a v))
      (linksDifferential a tail x v-linksDifferential a tail y v)
    rw [show chainDifferential (a::tail) x v - chainDifferential (a::tail) y v =
      -((phiD (a x)-phiD (a y))*a v) + (linksDifferential a tail x v-linksDifferential a tail y v) by
        simp only [chainDifferential, ContinuousLinearMap.add_apply, ContinuousLinearMap.neg_apply,
          ContinuousLinearMap.smul_apply, smul_eq_mul]; ring]
    simp only [abs_neg, abs_mul] at hh
    simp only [coordEnergy, List.map_cons, List.sum_cons, map_sub] at *
    nlinarith only [ht, hp, he, hh, sq_abs (a x-a y), sq_abs (a v), sq_nonneg (a x-a y), sq_nonneg (a v)]
end Difference

theorem coordEnergy_coordinateMaps (m : ℕ) (v : X m) :
    coordEnergy (coordinateMaps m) v = ‖v‖ ^ 2 := by
  simp only [coordEnergy, coordinateMaps, List.map_ofFn, List.sum_ofFn,
    PiLp.norm_sq_eq_of_L2, Real.norm_eq_abs, sq_abs]
  rfl

theorem gradient_inner (m : ℕ) (x v : X m) :
    ⟪gradient m x, v⟫_ℝ = chainDifferential (coordinateMaps m) x v := by
  exact InnerProductSpace.toDual_symm_apply (𝕜 := ℝ) (E := X m)

theorem gradient_inner_diff_young (m : ℕ) (x y v : X m) :
    |⟪gradient m x - gradient m y, v⟫_ℝ| ≤ 24 * (‖x-y‖ ^ 2 + ‖v‖ ^ 2) := by
  simpa only [inner_sub_left, gradient_inner, coordEnergy_coordinateMaps] using
    chainDifferential_diff_young (coordinateMaps m) x y v

theorem gradient_lipschitz (m : ℕ) (x y : X m) :
    ‖gradient m x - gradient m y‖ ≤ 48 * ‖x-y‖ := by
  by_cases hxy : x = y
  · subst y; simp
  have hr : 0 < ‖x-y‖ := norm_pos_iff.mpr (sub_ne_zero.mpr hxy)
  by_cases hg : gradient m x = gradient m y
  · rw [hg, sub_self, norm_zero]; positivity
  have hs : 0 < ‖gradient m x-gradient m y‖ := norm_pos_iff.mpr (sub_ne_zero.mpr hg)
  let r := ‖x-y‖
  let s := ‖gradient m x-gradient m y‖
  let v := (r/s) • (gradient m x-gradient m y)
  have hv : ‖v‖ = r := by
    change ‖(r/s) • (gradient m x-gradient m y)‖ = r
    rw [norm_smul, Real.norm_eq_abs, abs_of_nonneg (div_nonneg hr.le hs.le)]
    exact div_mul_cancel₀ r (ne_of_gt hs)
  have hi : ⟪gradient m x-gradient m y, v⟫_ℝ = r*s := by
    change ⟪gradient m x-gradient m y, (r/s) • (gradient m x-gradient m y)⟫_ℝ = r*s
    rw [real_inner_smul_right, real_inner_self_eq_norm_sq]
    change r/s * s^2 = r*s
    field_simp
    ring
  have hh := gradient_inner_diff_young m x y v
  rw [hi, abs_of_nonneg (mul_nonneg hr.le hs.le), hv] at hh
  change r * s ≤ 24 * (r^2 + r^2) at hh
  change s ≤ 48 * r
  nlinarith

theorem gradient_lipschitzWith (m : ℕ) : LipschitzWith 48 (gradient m) := by
  rw [lipschitzWith_iff_dist_le_mul]
  intro x y
  simpa only [dist_eq_norm, NNReal.coe_ofNat] using gradient_lipschitz m x y

theorem gradient_continuous (m : ℕ) : Continuous (gradient m) :=
  (gradient_lipschitzWith m).continuous

/-- At every point where the chain gradient has a derivative, this actual
Hessian operator has norm at most 48. This theorem does not claim that the
Hessian exists at the scalar piece junctions. -/
theorem hessian_norm_le (m : ℕ) (x : X m) (B : X m →L[ℝ] X m)
    (hB : HasFDerivAt (gradient m) B x) : ‖B‖ ≤ 48 := by
  rw [← hB.fderiv]
  exact norm_fderiv_le_of_lipschitz ℝ (gradient_lipschitzWith m)

theorem value_contDiff (m : ℕ) : ContDiff ℝ 1 (value m) := by
  apply contDiff_one_iff_hasFDerivAt.mpr
  refine ⟨fun x => innerSL ℝ (gradient m x), ?_, value_hasFDerivAt m⟩
  exact (innerSL ℝ).continuous.comp (gradient_continuous m)

theorem objective_smooth (m : ℕ) : Smooth (objective m) 48 := gradient_lipschitz m

theorem objective_smoothClass (n : ℕ) :
    SmoothClass 48 ((9 / 4 : ℝ) * (n + 1 - 1 / 2)) (objective (n+1)) :=
  ⟨objective_smooth (n+1), objective_hasGap n⟩

theorem value_taylor_bound (m : ℕ) (x y : X m) :
    |value m y - value m x - ⟪gradient m x, y-x⟫_ℝ| ≤ 24 * ‖y-x‖ ^ 2 := by
  simpa only [objective, show (48 : ℝ)/2 = 24 by norm_num] using
    smooth_taylor_bound (objective m) (objective_smooth m) x y

/-- The Hessian of the actual scalar chain is symmetric whenever the gradient
has a derivative, without requiring a twice-continuously-differentiable
neighborhood or excluding junctions by hypothesis. -/
theorem hessian_symmetric (m : ℕ) (x : X m) (B : X m →L[ℝ] X m)
    (hB : HasFDerivAt (gradient m) B x) (v w : X m) :
    ⟪B v, w⟫_ℝ = ⟪v, B w⟫_ℝ := by
  have hd := (innerSL ℝ).hasFDerivAt.comp x hB
  have hh := second_derivative_symmetric (value_hasFDerivAt m) hd v w
  change ⟪B v, w⟫_ℝ = ⟪B w, v⟫_ℝ at hh
  rw [real_inner_comm v (B w)] at hh
  exact hh

/-- An inactive gradient coordinate is a global maximum (equal to zero), so
Fermat's theorem makes the corresponding row of every actual Hessian zero. -/
theorem hessian_row_support (m : ℕ) (x : X m) (B : X m →L[ℝ] X m)
    (hB : HasFDerivAt (gradient m) B x) (i : Fin m) (hi : 5 / 4 ≤ |x i|) (v : X m) :
    B v i = 0 := by
  have hm : IsLocalMax (fun y : X m => gradient m y i) x := by
    apply Filter.Eventually.of_forall
    intro y
    dsimp only
    rw [gradient_support m x i hi]
    exact gradient_nonpos m y i
  have hd := (EuclideanSpace.proj i).hasFDerivAt.comp x hB
  have hh := hm.hasFDerivAt_eq_zero hd
  exact congrArg (fun f : X m →L[ℝ] ℝ => f v) hh

/-- Retain the strict active coordinates. Equality at a scalar support
endpoint is placed in the inactive part, where the Hessian row is zero. -/
def activePart (m : ℕ) (x v : X m) : X m :=
  (WithLp.equiv 2 (Fin m → ℝ)).symm (fun i => if |x i| < 5 / 4 then v i else 0)

@[simp] theorem activePart_apply (m : ℕ) (x v : X m) (i : Fin m) :
    activePart m x v i = if |x i| < 5 / 4 then v i else 0 := rfl

theorem hessian_apply_activePart (m : ℕ) (x : X m) (B : X m →L[ℝ] X m)
    (hB : HasFDerivAt (gradient m) B x) (v : X m) : B (activePart m x v) = B v := by
  have hz (w : X m) : ⟪B (v-activePart m x v), w⟫_ℝ = 0 := by
    rw [hessian_symmetric m x B hB, PiLp.inner_apply]
    apply Finset.sum_eq_zero
    intro i _
    by_cases hi : |x i| < 5 / 4
    · simp only [PiLp.sub_apply, activePart_apply, if_pos hi, sub_self, inner_zero_left]
    · rw [hessian_row_support m x B hB i (le_of_not_gt hi)]
      simp
  have hz' : B (v-activePart m x v) = 0 := by
    have hh := hz (B (v-activePart m x v))
    exact inner_self_eq_zero.mp hh
  rw [map_sub, sub_eq_zero] at hz'
  exact hz'.symm

theorem activePart_hessian_apply (m : ℕ) (x : X m) (B : X m →L[ℝ] X m)
    (hB : HasFDerivAt (gradient m) B x) (v : X m) : activePart m x (B v) = B v := by
  ext i
  rw [activePart_apply]
  split_ifs with hi
  · rfl
  · exact (hessian_row_support m x B hB i (le_of_not_gt hi) v).symm

theorem activePart_norm_le (m : ℕ) (x : X m) :
    ‖activePart m x x‖ ≤ (5/4 : ℝ) * Real.sqrt m := by
  rw [EuclideanSpace.norm_eq]
  have hs : (∑ i : Fin m, ‖activePart m x x i‖ ^ 2) ≤ (25/16 : ℝ) * m := by
    calc
      _ ≤ ∑ _i : Fin m, (25/16 : ℝ) := by
        apply Finset.sum_le_sum
        intro i _
        rw [activePart_apply]
        split_ifs with hi
        · rw [Real.norm_eq_abs]
          nlinarith [abs_nonneg (x i)]
        · norm_num
      _ = _ := by simp; ring
  calc
    _ ≤ Real.sqrt ((25/16 : ℝ) * m) := Real.sqrt_le_sqrt hs
    _ = (5/4 : ℝ) * Real.sqrt m := by
      rw [Real.sqrt_mul (by norm_num : (0:ℝ) ≤ 25/16),
        show Real.sqrt (25/16 : ℝ) = 5/4 by
          rw [Real.sqrt_eq_iff_eq_sq (by norm_num) (by norm_num)]; norm_num]

theorem hessian_mul_norm_le (m : ℕ) (x : X m) (B : X m →L[ℝ] X m)
    (hB : HasFDerivAt (gradient m) B x) : ‖B x‖ ≤ 60 * Real.sqrt m := by
  rw [← hessian_apply_activePart m x B hB x]
  calc
    _ ≤ ‖B‖ * ‖activePart m x x‖ := B.le_opNorm _
    _ ≤ 48 * ((5/4 : ℝ) * Real.sqrt m) :=
      mul_le_mul (hessian_norm_le m x B hB) (activePart_norm_le m x)
        (norm_nonneg _) (by norm_num)
    _ = _ := by ring

theorem hessian_inner_abs_le (m : ℕ) (x : X m) (B : X m →L[ℝ] X m)
    (hB : HasFDerivAt (gradient m) B x) : |⟪x, B x⟫_ℝ| ≤ 75 * m := by
  have he : ⟪x, B x⟫_ℝ = ⟪activePart m x x, B x⟫_ℝ := by
    calc
      _ = ⟪B x, x⟫_ℝ := real_inner_comm _ _
      _ = ⟪B (activePart m x x), x⟫_ℝ := by rw [hessian_apply_activePart m x B hB x]
      _ = _ := hessian_symmetric m x B hB _ _
  rw [he]
  calc
    _ ≤ ‖activePart m x x‖ * ‖B x‖ := abs_real_inner_le_norm _ _
    _ ≤ ((5/4 : ℝ) * Real.sqrt m) * (60 * Real.sqrt m) :=
      mul_le_mul (activePart_norm_le m x) (hessian_mul_norm_le m x B hB)
        (norm_nonneg _) (by positivity)
    _ = 75 * m := by nlinarith [Real.sq_sqrt (Nat.cast_nonneg m : (0:ℝ) ≤ m)]

end ExactZO.ScalarChain


==> anc/ExactZO/ChainPrefix.lean <==
import ExactZO.ScalarChain

/-! Exact value and differential identities for hiding an unfinished chain
coordinate at zero. These are identities of the explicit chain, not additional
premises on a wrapper. -/

noncomputable section
open scoped BigOperators
set_option maxHeartbeats 1000000

namespace ExactZO.ScalarChain

section Differential
variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]

/-- Gate at the end of a nonempty list, with its first entry supplied separately. -/
def terminalGate (a : E →L[ℝ] ℝ) : List (E →L[ℝ] ℝ) → E → ℝ
  | [], x => psi (-(a x)) + psi (a x)
  | b :: tail, x => terminalGate b tail x

/-- The incoming coefficient at the coordinate following `pref`.
The empty prefix has the chain's initial coefficient one. -/
def prefixGate : List (E →L[ℝ] ℝ) → E → ℝ
  | [], _ => 1
  | a :: tail, x => terminalGate a tail x

theorem terminalGate_bounds (a : E →L[ℝ] ℝ) (pref : List (E →L[ℝ] ℝ)) (x : E) :
    0 ≤ terminalGate a pref x ∧ terminalGate a pref x ≤ 1 := by
  induction pref generalizing a with
  | nil => exact psi_signed_sum_bounds (a x)
  | cons b pref ih => exact ih b

theorem prefixGate_bounds (pref : List (E →L[ℝ] ℝ)) (x : E) :
    0 ≤ prefixGate pref x ∧ prefixGate pref x ≤ 1 := by
  cases pref with
  | nil => norm_num [prefixGate]
  | cons a pref => exact terminalGate_bounds a pref x

theorem terminalGate_append (a b : E →L[ℝ] ℝ)
    (pref : List (E →L[ℝ] ℝ)) (x : E) :
    terminalGate a (pref ++ [b]) x = psi (-(b x)) + psi (b x) := by
  induction pref generalizing a with
  | nil => rfl
  | cons c pref ih => exact ih c

theorem prefixGate_append (b : E →L[ℝ] ℝ) (pref : List (E →L[ℝ] ℝ)) (x : E) :
    prefixGate (pref ++ [b]) x = psi (-(b x)) + psi (b x) := by
  cases pref with
  | nil => rfl
  | cons a pref => exact terminalGate_append a b pref x

theorem linkDifferential_zero_last (a u : E →L[ℝ] ℝ) (x : E) (hu : u x = 0) :
    linkDifferential a u x = linkDifferential a 0 x -
      (psi (-(a x)) + psi (a x)) • u := by
  apply ContinuousLinearMap.ext
  intro v
  simp only [linkDifferential, ContinuousLinearMap.add_apply, ContinuousLinearMap.sub_apply,
    ContinuousLinearMap.smul_apply, ContinuousLinearMap.zero_apply, hu,
    incoming, phiD_zero, mul_one, smul_eq_mul, mul_zero, add_zero]
  ring

theorem linksDifferential_zero_last (a u : E →L[ℝ] ℝ)
    (pref : List (E →L[ℝ] ℝ)) (x : E) (hu : u x = 0) :
    linksDifferential a (pref ++ [u]) x = linksDifferential a (pref ++ [0]) x -
      terminalGate a pref x • u := by
  induction pref generalizing a with
  | nil =>
    simpa only [List.nil_append, linksDifferential, add_zero, terminalGate] using
      linkDifferential_zero_last a u x hu
  | cons b pref ih =>
    simp only [List.cons_append, linksDifferential, terminalGate, ih b]
    abel

theorem chainDifferential_zero_last (u : E →L[ℝ] ℝ)
    (pref : List (E →L[ℝ] ℝ)) (x : E) (hu : u x = 0) :
    chainDifferential (pref ++ [u]) x = chainDifferential (pref ++ [0]) x -
      prefixGate pref x • u := by
  cases pref with
  | nil =>
    simp [chainDifferential, linksDifferential, prefixGate, hu]
  | cons a pref =>
    simp only [List.cons_append, chainDifferential, prefixGate,
      linksDifferential_zero_last a u pref x hu]
    abel

/-- The unseen tail contributes no values when the separating coordinate is zero. -/
theorem chain_comp_prefix_zero (u : E →L[ℝ] ℝ)
    (pref tail : List (E →L[ℝ] ℝ)) (x : E) (hu : u x = 0)
    (ht : ∀ c ∈ tail, |c x| ≤ 1 / 2) :
    chain ((pref ++ u :: tail).map (fun c : E →L[ℝ] ℝ => c x)) =
      chain ((pref ++ [0]).map (fun c : E →L[ℝ] ℝ => c x)) := by
  have htail : ∀ b ∈ tail.map (fun c : E →L[ℝ] ℝ => c x), |b| ≤ 1 / 2 := by
    intro b hb
    obtain ⟨c, hc, rfl⟩ := List.mem_map.mp hb
    exact ht c hc
  simpa only [List.map_append, List.map_cons, List.map_nil, hu,
    ContinuousLinearMap.zero_apply] using
    chain_prefix (pref.map (fun c : E →L[ℝ] ℝ => c x)) (tail.map (fun c : E →L[ℝ] ℝ => c x)) htail

/-- The exact derivative correction at a zero separating coordinate.
The scalar coefficient is independently proved to lie in `[0,1]`. -/
theorem chainDifferential_prefix_zero (u : E →L[ℝ] ℝ)
    (pref tail : List (E →L[ℝ] ℝ)) (x : E) (hu : u x = 0)
    (ht : ∀ c ∈ tail, |c x| ≤ 1 / 2) :
    chainDifferential (pref ++ u :: tail) x =
      chainDifferential (pref ++ [0]) x - prefixGate pref x • u := by
  rw [chainDifferential_prefix u pref tail x (by rw [hu]; norm_num) ht]
  exact chainDifferential_zero_last u pref x hu

end Differential
end ExactZO.ScalarChain


==> anc/ExactZO/CompressedLinePieces.lean <==
import ExactZO.RadialSecond
import ExactZO.ScalarChain
import Mathlib.Algebra.Polynomial.Roots
import Mathlib.Analysis.Calculus.FDeriv.Symmetric

/-!
Finite scalar junctions along a nonconstant compressed line. Reuses the
polynomial-root method of local-library `Minimax/LineExceptionalSets.lean`,
SHA256 `765b47fb4e5ffa8800f33fb723a088187324b912ea6a5bfc216efa69bd605a83`.
That library theorem concerns uncompressed spheres, so the nonzero polynomial
argument is proved anew here. Hypotheses are exactly positive radius, nonzero
line direction, and nonzero junction value. No generic-line or a.e. premise.
-/
noncomputable section
open scoped InnerProductSpace Topology
open Set Filter
namespace ExactZO.CompressedLinePieces
variable {d : ℕ}

theorem line_norm_sq (x v : X d) (t : ℝ) :
    ‖x + t • v‖ ^ 2 = ‖v‖ ^ 2 * t ^ 2 + 2 * ⟪x, v⟫_ℝ * t + ‖x‖ ^ 2 := by
  rw [norm_add_sq_real, norm_smul, Real.norm_eq_abs, mul_pow, sq_abs, real_inner_smul_right]
  ring

/-- Every nonzero scalar level has finitely many hits along a nonconstant
compressed line; in particular, no such coordinate can stay at a junction. -/
theorem compressed_level_finite {R b : ℝ} (hR : 0 < R) (hb : b ≠ 0)
    (u x : X d) {v : X d} (hv : v ≠ 0) :
    {t : ℝ | ⟪u, RadialCompression.compression R (x + t • v)⟫_ℝ = b}.Finite := by
  let α := ⟪u, x⟫_ℝ
  let β := ⟪u, v⟫_ℝ
  let p : Polynomial ℝ :=
    Polynomial.C (R ^ 2 * β ^ 2 - b ^ 2 * ‖v‖ ^ 2) * Polynomial.X ^ 2 +
    Polynomial.C (2 * R ^ 2 * α * β - 2 * b ^ 2 * ⟪x, v⟫_ℝ) * Polynomial.X +
    Polynomial.C (R ^ 2 * α ^ 2 - b ^ 2 * (R ^ 2 + ‖x‖ ^ 2))
  have heval (t : ℝ) : p.eval t =
      R ^ 2 * (α + β * t) ^ 2 - b ^ 2 * (R ^ 2 + ‖x + t • v‖ ^ 2) := by
    simp only [p, Polynomial.eval_add, Polynomial.eval_mul, Polynomial.eval_C,
      Polynomial.eval_pow, Polynomial.eval_X, line_norm_sq]
    ring
  have hp : p ≠ 0 := by
    intro hp
    by_cases hβ : β = 0
    · have hh := congrArg (fun q : Polynomial ℝ => q.coeff 2) hp
      simp only [p, Polynomial.coeff_add, Polynomial.coeff_C_mul, Polynomial.coeff_X_pow,
        Polynomial.coeff_X, Polynomial.coeff_C, Polynomial.coeff_zero, hβ] at hh
      norm_num at hh
      exact hh.elim hb hv
    · have hh := congrArg (fun q : Polynomial ℝ => q.eval (-α / β)) hp
      dsimp only at hh
      rw [heval, Polynomial.eval_zero] at hh
      have hz : α + β * (-α / β) = 0 := by field_simp; ring
      rw [hz, zero_pow (by norm_num : 2 ≠ 0), mul_zero, zero_sub] at hh
      have hpos : 0 < b ^ 2 * (R ^ 2 + ‖x + (-α / β) • v‖ ^ 2) := by
        exact mul_pos (sq_pos_of_ne_zero hb) (add_pos_of_pos_of_nonneg
          (sq_pos_of_pos hR) (sq_nonneg _))
      linarith
  apply (Polynomial.finite_setOf_isRoot hp).subset
  intro t ht
  change p.eval t = 0
  rw [heval]
  have hi := RadialCompression.factor_identity hR (x + t • v)
  have hi' : RadialCompression.factor R (x + t • v) ^ 2 *
      (R ^ 2 + ‖x + t • v‖ ^ 2) = R ^ 2 := by
    field_simp at hi
    nlinarith only [hi]
  have hcoord : RadialCompression.factor R (x + t • v) * (α + β * t) = b := by
    simpa only [RadialCompression.compression, real_inner_smul_right, inner_add_right,
      real_inner_smul_right, α, β, Set.mem_setOf_eq, mul_comm t] using ht
  have hs := congrArg (fun z : ℝ => z ^ 2) hcoord
  dsimp only at hs
  have he : b ^ 2 * (R ^ 2 + ‖x + t • v‖ ^ 2) = R ^ 2 * (α + β * t) ^ 2 := by
    calc
      _ = (RadialCompression.factor R (x + t • v) ^ 2 * (α + β * t) ^ 2) *
          (R ^ 2 + ‖x + t • v‖ ^ 2) := by rw [← hs]; ring
      _ = (RadialCompression.factor R (x + t • v) ^ 2 *
          (R ^ 2 + ‖x + t • v‖ ^ 2)) * (α + β * t) ^ 2 := by ring
      _ = _ := by rw [hi']
  linarith

/-- Finite frames and finite nonzero junction lists give one finite exceptional
set that works simultaneously for every compressed coordinate. -/
theorem compressed_junctions_finite {R : ℝ} (hR : 0 < R)
    (U : List (X d)) (J : Finset ℝ) (hJ : ∀ b ∈ J, b ≠ 0)
    (x : X d) {v : X d} (hv : v ≠ 0) :
    {t : ℝ | ∃ u ∈ U, ∃ b ∈ J,
      ⟪u, RadialCompression.compression R (x + t • v)⟫_ℝ = b}.Finite := by
  classical
  induction U with
  | nil => simp
  | cons u U ih =>
    have hu : {t : ℝ | ∃ b ∈ J,
        ⟪u, RadialCompression.compression R (x + t • v)⟫_ℝ = b}.Finite := by
      have hh := Set.Finite.biUnion J.finite_toSet
        (fun b hb => compressed_level_finite hR (hJ b hb) u x hv)
      convert hh using 1
      ext t
      simp
    convert hu.union ih using 1
    ext t
    simp only [Set.mem_union, Set.mem_setOf_eq, List.mem_cons]
    aesop

private theorem contDiffAt_ite_le {n : WithTop ℕ∞} {f g : ℝ → ℝ} {a t : ℝ}
    (ht : t ≠ a) (hf : ContDiffAt ℝ n f t) (hg : ContDiffAt ℝ n g t) :
    ContDiffAt ℝ n (fun z => if z ≤ a then f z else g z) t := by
  rcases lt_or_gt_of_ne ht with h | h
  · apply hf.congr_of_eventuallyEq
    filter_upwards [Iio_mem_nhds h] with z hz
    simp only [if_pos (le_of_lt (show z < a from hz))]
  · apply hg.congr_of_eventuallyEq
    filter_upwards [Ioi_mem_nhds h] with z hz
    simp only [if_neg (not_le.mpr (show a < z from hz))]

private theorem contDiffAt_ite_lt {n : WithTop ℕ∞} {f g : ℝ → ℝ} {a t : ℝ}
    (ht : t ≠ a) (hf : ContDiffAt ℝ n f t) (hg : ContDiffAt ℝ n g t) :
    ContDiffAt ℝ n (fun z => if z < a then f z else g z) t := by
  rcases lt_or_gt_of_ne ht with h | h
  · apply hf.congr_of_eventuallyEq
    filter_upwards [Iio_mem_nhds h] with z hz
    simp only [if_pos (show z < a from hz)]
  · apply hg.congr_of_eventuallyEq
    filter_upwards [Ioi_mem_nhds h] with z hz
    simp only [if_neg (not_lt.mpr (le_of_lt (show a < z from hz)))]

/-- The scalar chain factors are smooth away from their actual piece junctions. -/
theorem phi_contDiffAt {n : WithTop ℕ∞} {t : ℝ}
    (h₁ : t ≠ -(5 / 4 : ℝ)) (h₂ : t ≠ -1) (h₃ : t ≠ 1) (h₄ : t ≠ 5 / 4) :
    ContDiffAt ℝ n ScalarChain.phi t := by
  unfold ScalarChain.phi
  apply contDiffAt_ite_le h₁ contDiffAt_const
  apply contDiffAt_ite_lt h₂ (by fun_prop)
  apply contDiffAt_ite_le h₃ (by fun_prop)
  exact contDiffAt_ite_lt h₄ (by fun_prop) contDiffAt_const

theorem phiD_contDiffAt {n : WithTop ℕ∞} {t : ℝ}
    (h₁ : t ≠ -(5 / 4 : ℝ)) (h₂ : t ≠ -1) (h₃ : t ≠ 1) (h₄ : t ≠ 5 / 4) :
    ContDiffAt ℝ n ScalarChain.phiD t := by
  unfold ScalarChain.phiD
  apply contDiffAt_ite_le h₁ contDiffAt_const
  apply contDiffAt_ite_lt h₂ (by fun_prop)
  apply contDiffAt_ite_le h₃ contDiffAt_const
  exact contDiffAt_ite_lt h₄ (by fun_prop) contDiffAt_const

theorem psi_contDiffAt {n : WithTop ℕ∞} {t : ℝ}
    (h₁ : t ≠ (1 / 2 : ℝ)) (h₂ : t ≠ 3 / 4) (h₃ : t ≠ 1) :
    ContDiffAt ℝ n ScalarChain.psi t := by
  unfold ScalarChain.psi
  apply contDiffAt_ite_le h₁ contDiffAt_const
  apply contDiffAt_ite_le h₂ (by fun_prop)
  exact contDiffAt_ite_lt h₃ (by fun_prop) contDiffAt_const

theorem psiD_contDiffAt {n : WithTop ℕ∞} {t : ℝ}
    (h₁ : t ≠ (1 / 2 : ℝ)) (h₂ : t ≠ 3 / 4) (h₃ : t ≠ 1) :
    ContDiffAt ℝ n ScalarChain.psiD t := by
  unfold ScalarChain.psiD
  apply contDiffAt_ite_le h₁ contDiffAt_const
  apply contDiffAt_ite_le h₂ (by fun_prop)
  exact contDiffAt_ite_lt h₃ (by fun_prop) contDiffAt_const

/-- All scalar junctions needed by `phi`, `psi`, and their reflected arguments. -/
def scalarJunctions : Finset ℝ := {-(5/4), -1, -(3/4), -(1/2), 1/2, 3/4, 1, 5/4}

theorem scalarJunctions_nonzero (b : ℝ) (hb : b ∈ scalarJunctions) : b ≠ 0 := by
  norm_num [scalarJunctions] at hb
  rcases hb with rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl <;> norm_num

theorem exists_finite_scalar_junctions {R : ℝ} (hR : 0 < R) (U : List (X d))
    (x : X d) {v : X d} (hv : v ≠ 0) :
    ∃ S : Finset ℝ, ∀ t ∉ S, ∀ u ∈ U,
      ⟪u, RadialCompression.compression R (x + t • v)⟫_ℝ ∉ scalarJunctions := by
  classical
  have hfin := compressed_junctions_finite hR U scalarJunctions scalarJunctions_nonzero x hv
  refine ⟨hfin.toFinset, ?_⟩
  intro t ht u hu hj
  exact ht (hfin.mem_toFinset.mpr ⟨u, hu, _, hj, rfl⟩)

theorem neg_mem_scalarJunctions_iff (t : ℝ) : -t ∈ scalarJunctions ↔ t ∈ scalarJunctions := by
  norm_num [scalarJunctions, neg_eq_iff_eq_neg]
  tauto

theorem scalar_contDiffAt_of_not_mem {n : WithTop ℕ∞} {t : ℝ} (ht : t ∉ scalarJunctions) :
    ContDiffAt ℝ n ScalarChain.phi t ∧ ContDiffAt ℝ n ScalarChain.phiD t ∧
    ContDiffAt ℝ n ScalarChain.psi t ∧ ContDiffAt ℝ n ScalarChain.psiD t := by
  simp only [scalarJunctions, Finset.mem_insert, Finset.mem_singleton, not_or] at ht
  rcases ht with ⟨h₁, h₂, h₃, h₄, h₅, h₆, h₇, h₈⟩
  exact ⟨phi_contDiffAt h₁ h₂ h₇ h₈, phiD_contDiffAt h₁ h₂ h₇ h₈,
    psi_contDiffAt h₅ h₆ h₇, psiD_contDiffAt h₅ h₆ h₇⟩

theorem scalar_neg_contDiffAt_of_not_mem {n : WithTop ℕ∞} {t : ℝ} (ht : t ∉ scalarJunctions) :
    ContDiffAt ℝ n ScalarChain.phi (-t) ∧ ContDiffAt ℝ n ScalarChain.phiD (-t) ∧
    ContDiffAt ℝ n ScalarChain.psi (-t) ∧ ContDiffAt ℝ n ScalarChain.psiD (-t) :=
  scalar_contDiffAt_of_not_mem (fun h => ht ((neg_mem_scalarJunctions_iff t).mp h))

section ChainSmooth
variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
variable {n : WithTop ℕ∞}

/-- Local smoothness of a link follows from its actual scalar factors. -/
theorem link_comp_contDiffAt (a b : E →L[ℝ] ℝ) (x : E)
    (ha : a x ∉ scalarJunctions) (hb : b x ∉ scalarJunctions) :
    ContDiffAt ℝ n (fun y => ScalarChain.link (a y) (b y)) x := by
  have pa := (scalar_contDiffAt_of_not_mem (n := n) ha).2.2.1.comp x a.contDiff.contDiffAt
  have na := (scalar_neg_contDiffAt_of_not_mem (n := n) ha).2.2.1.comp x a.contDiff.contDiffAt.neg
  have pb := (scalar_contDiffAt_of_not_mem (n := n) hb).1.comp x b.contDiff.contDiffAt
  have nb := (scalar_neg_contDiffAt_of_not_mem (n := n) hb).1.comp x b.contDiff.contDiffAt.neg
  exact (na.mul nb).sub (pa.mul pb)

theorem links_comp_contDiffAt (a : E →L[ℝ] ℝ) (coords : List (E →L[ℝ] ℝ)) (x : E)
    (ha : a x ∉ scalarJunctions) (hc : ∀ c ∈ coords, c x ∉ scalarJunctions) :
    ContDiffAt ℝ n (fun y => ScalarChain.links (a y) (coords.map (fun c => c y))) x := by
  induction coords generalizing a with
  | nil => exact contDiffAt_const
  | cons b tail ih =>
    exact (link_comp_contDiffAt a b x ha (hc b (by simp))).add
      (ih b (hc b (by simp)) (fun c h => hc c (by simp [h])))

theorem chain_comp_contDiffAt (coords : List (E →L[ℝ] ℝ)) (x : E)
    (hc : ∀ c ∈ coords, c x ∉ scalarJunctions) :
    ContDiffAt ℝ n (fun y => ScalarChain.chain (coords.map (fun c => c y))) x := by
  cases coords with
  | nil => exact contDiffAt_const
  | cons a tail =>
    exact ((scalar_contDiffAt_of_not_mem (hc a (by simp))).1.comp x a.contDiff.contDiffAt).neg.add
      (links_comp_contDiffAt a tail x (hc a (by simp)) (fun c h => hc c (by simp [h])))

end ChainSmooth

/-- The actual chain is locally smooth at every point whose coordinates avoid
the finite junction set. -/
theorem value_contDiffAt {n : WithTop ℕ∞} (m : ℕ) (x : X m)
    (hx : ∀ i : Fin m, x i ∉ scalarJunctions) : ContDiffAt ℝ n (ScalarChain.value m) x := by
  apply chain_comp_contDiffAt
  intro c hc
  simp only [ScalarChain.coordinateMaps, List.mem_ofFn] at hc
  obtain ⟨i, rfl⟩ := hc
  exact hx i

/-- The actual gradient is locally smooth, so its Hessian really exists at
all regular points; this is not an assumed Hessian certificate. -/
theorem gradient_contDiffAt {n : WithTop ℕ∞} (m : ℕ) (x : X m)
    (hx : ∀ i : Fin m, x i ∉ scalarJunctions) : ContDiffAt ℝ n (ScalarChain.gradient m) x := by
  have hd := (value_contDiffAt (n := n + 1) m x hx).fderiv_right (m := n) le_rfl
  have h := (InnerProductSpace.toDual ℝ (X m)).symm.contDiff.contDiffAt.comp x hd
  have he : (fun y => (InnerProductSpace.toDual ℝ (X m)).symm
      (fderiv ℝ (ScalarChain.value m) y)) = ScalarChain.gradient m := by
    funext y
    rw [(ScalarChain.value_hasFDerivAt m y).fderiv]
    exact (InnerProductSpace.toDual ℝ (X m)).symm_apply_apply _
  simpa only [Function.comp_def, he] using h

theorem hessian_exists (m : ℕ) (x : X m)
    (hx : ∀ i : Fin m, x i ∉ scalarJunctions) :
    HasFDerivAt (ScalarChain.gradient m) (fderiv ℝ (ScalarChain.gradient m) x) x :=
  ((gradient_contDiffAt (n := 1) m x hx).differentiableAt le_rfl).hasFDerivAt

/-- Symmetry is derived from the locally smooth actual chain value. -/
theorem hessian_symmetric (m : ℕ) (x : X m)
    (hx : ∀ i : Fin m, x i ∉ scalarJunctions) (u v : X m) :
    ⟪fderiv ℝ (ScalarChain.gradient m) x u, v⟫_ℝ =
      ⟪u, fderiv ℝ (ScalarChain.gradient m) x v⟫_ℝ := by
  have he : fderiv ℝ (ScalarChain.value m) = fun y => innerSL ℝ (ScalarChain.gradient m y) :=
    funext (fun y => (ScalarChain.value_hasFDerivAt m y).fderiv)
  have hd : HasFDerivAt (fderiv ℝ (ScalarChain.value m))
      ((innerSL ℝ).comp (fderiv ℝ (ScalarChain.gradient m) x)) x := by
    rw [he]
    exact (innerSL ℝ).hasFDerivAt.comp x (hessian_exists m x hx)
  have hs := (value_contDiffAt (n := 2) m x hx).isSymmSndFDerivAt (by norm_num)
  have hh := hs u v
  rw [hd.fderiv] at hh
  simpa only [ContinuousLinearMap.comp_apply, innerSL_apply, real_inner_comm u] using hh

end ExactZO.CompressedLinePieces


==> anc/ExactZO/CoordinateAlgorithm.lean <==
import ExactZO.ValueProcedure
import ExactZO.FiniteDifference

noncomputable section

namespace ExactZO

variable {d : ℕ}

/-- A batch consists of all positive coordinate queries followed by all negative
coordinate queries. The continuation receives a vector computed from the replies. -/
def estimateProcedure (h : ℝ) (x : X d) (next : X d → ValueProcedure d) :
    ValueProcedure d :=
  ValueProcedure.queryVector d (fun i => x + h • coordinateVector i) fun positive =>
    ValueProcedure.queryVector d (fun i => x - h • coordinateVector i) fun negative =>
      next ((WithLp.equiv 2 (Fin d → ℝ)).symm fun i => (positive i - negative i) / (2 * h))

theorem estimateProcedure_result (h : ℝ) (x : X d)
    (next : X d → ValueProcedure d) (f : Objective d) :
    (estimateProcedure h x next).result f =
      (next (centralDifference f.value h x)).result f := by
  simp only [estimateProcedure, ValueProcedure.queryVector_result, centralDifference]

theorem estimateProcedure_cost (h : ℝ) (x : X d)
    (next : X d → ValueProcedure d) (f : Objective d) :
    (estimateProcedure h x next).cost f =
      2 * d + (next (centralDifference f.value h x)).cost f := by
  simp only [estimateProcedure, ValueProcedure.queryVector_cost, centralDifference]
  omega

/-- The same finite procedure is fixed from public parameters before choosing f. -/
def coordinateProcedure (L ε : ℝ) : ℕ → X d → ValueProcedure d
  | 0, x => .output x
  | n + 1, x => estimateProcedure (fdRadius d L ε) x fun g =>
      if ‖g‖ ≤ 7 * ε / 8 then .output x
      else coordinateProcedure L ε n (x - L⁻¹ • g)

theorem coordinateProcedure_result_succ (L ε : ℝ) (n : ℕ) (x : X d)
    (f : Objective d) :
    (coordinateProcedure L ε (n + 1) x).result f =
      if ‖centralDifference f.value (fdRadius d L ε) x‖ ≤ 7 * ε / 8 then x
      else (coordinateProcedure L ε n
        (x - L⁻¹ • centralDifference f.value (fdRadius d L ε) x)).result f := by
  rw [coordinateProcedure, estimateProcedure_result]
  split <;> rfl

theorem coordinateProcedure_cost_le (L ε : ℝ) (n : ℕ) (x : X d)
    (f : Objective d) : (coordinateProcedure L ε n x).cost f ≤ 2 * d * n := by
  induction n generalizing x with
  | zero => simp [coordinateProcedure, ValueProcedure.cost]
  | succ n ih =>
      rw [coordinateProcedure, estimateProcedure_cost]
      split
      · simp [ValueProcedure.cost]
        nlinarith
      · have h := ih (x - L⁻¹ • centralDifference f.value (fdRadius d L ε) x)
        nlinarith

/-- If the budget is exhausted before a stopping test, the full decrease
accumulates. The final stopping estimate, when present, is already a batch. -/
theorem coordinateProcedure_success_or_decrease (L ε c : ℝ) (f : Objective d)
    (hstop : ∀ x, ‖centralDifference f.value (fdRadius d L ε) x‖ ≤ 7 * ε / 8 →
      ‖f.grad x‖ ≤ ε)
    (hstep : ∀ x, ¬ ‖centralDifference f.value (fdRadius d L ε) x‖ ≤ 7 * ε / 8 →
      f.value (x - L⁻¹ • centralDifference f.value (fdRadius d L ε) x) ≤ f.value x - c)
    (n : ℕ) (x : X d) :
    ‖f.grad ((coordinateProcedure L ε n x).result f)‖ ≤ ε ∨
      f.value ((coordinateProcedure L ε n x).result f) ≤ f.value x - (n : ℝ) * c := by
  induction n generalizing x with
  | zero => right; simp [coordinateProcedure, ValueProcedure.result]
  | succ n ih =>
      rw [coordinateProcedure_result_succ]
      split
      · rename_i hs
        exact Or.inl (hstop x hs)
      · rename_i hs
        rcases ih (x - L⁻¹ • centralDifference f.value (fdRadius d L ε) x) with hg | hd
        · exact Or.inl hg
        · right
          have h := hstep x hs
          push_cast
          linarith

theorem coordinateProcedure_success_of_budget (L ε c Δ : ℝ) (f : Objective d)
    (hgap : HasGap f Δ)
    (hstop : ∀ x, ‖centralDifference f.value (fdRadius d L ε) x‖ ≤ 7 * ε / 8 →
      ‖f.grad x‖ ≤ ε)
    (hstep : ∀ x, ¬ ‖centralDifference f.value (fdRadius d L ε) x‖ ≤ 7 * ε / 8 →
      f.value (x - L⁻¹ • centralDifference f.value (fdRadius d L ε) x) ≤ f.value x - c)
    (n : ℕ) (hn : Δ < (n : ℝ) * c) :
    ‖f.grad ((coordinateProcedure L ε n (0 : X d)).result f)‖ ≤ ε := by
  rcases coordinateProcedure_success_or_decrease L ε c f hstop hstep n 0 with hg | hd
  · exact hg
  · obtain ⟨lower, hlower, hgap⟩ := hgap
    have hl := hlower ((coordinateProcedure L ε n 0).result f)
    linarith

/-- The last, stopping estimate is included in this public budget. -/
def coordinateBudget (L Δ ε : ℝ) : ℕ := 1 + ⌊128 * L * Δ / (35 * ε ^ 2)⌋₊

theorem coordinateBudget_decrease {L Δ ε : ℝ} (hL : 0 < L) (hε : 0 < ε) :
    Δ < (coordinateBudget L Δ ε : ℝ) * (35 * ε ^ 2 / (128 * L)) := by
  have hc : 0 < 35 * ε ^ 2 / (128 * L) := by positivity
  have h := mul_lt_mul_of_pos_right
    (Nat.lt_floor_add_one (128 * L * Δ / (35 * ε ^ 2))) hc
  have heq : (128 * L * Δ / (35 * ε ^ 2)) * (35 * ε ^ 2 / (128 * L)) = Δ := by
    field_simp
  rw [heq] at h
  simpa [coordinateBudget, Nat.cast_add, Nat.cast_one, add_comm] using h

theorem coordinateProcedure_stationary {L Δ ε : ℝ} (f : Objective d)
    (hf : SmoothClass L Δ f) (hd : 0 < d) (hL : 0 < L) (hε : 0 < ε) :
    ‖f.grad ((coordinateProcedure L ε (coordinateBudget L Δ ε) (0 : X d)).result f)‖ ≤ ε := by
  apply coordinateProcedure_success_of_budget L ε (35 * ε ^ 2 / (128 * L)) Δ f hf.2
  · exact centralDifference_stop f hf.1 hd hL hε
  · intro x hx
    exact centralDifference_descent f hf.1 hd hL hε x (lt_of_not_ge hx)
  · exact coordinateBudget_decrease hL hε

/-- One public-parameter value algorithm succeeds on every globally smooth
objective with the gap budget. No analytic or algorithm-existence premise remains. -/
theorem coordinate_value_upper {L Δ ε : ℝ} (hd : 0 < d) (hL : 0 < L) (hε : 0 < ε) :
    (valueModel d).Ndet {f | SmoothClass L Δ f} ε ≤
      (2 * d * coordinateBudget L Δ ε : ℕ) := by
  let P := coordinateProcedure L ε (coordinateBudget L Δ ε) (0 : X d)
  apply ((valueModel d).Ndet_le_nat_iff _ _ _).mpr
  refine ⟨P.algorithm, ?_, ?_⟩
  · intro f hf
    exact ⟨P.cost f, P.result f, P.runs f,
      coordinateProcedure_stationary f hf hd hL hε⟩
  · apply ((valueModel d).worstCost_le_nat_iff _ _ _).mpr
    intro f hf
    exact ⟨P.cost f, P.result f, P.runs f, coordinateProcedure_cost_le L ε _ 0 f⟩

theorem coordinateBudget_ten {L Δ ε : ℝ}
    (hT : 1 ≤ L * Δ / ε ^ 2) :
    (2 * d * coordinateBudget L Δ ε : ℕ) ≤ 10 * (d : ℝ) * (L * Δ / ε ^ 2) := by
  have hnonneg : 0 ≤ 128 * L * Δ / (35 * ε ^ 2) := by
    have heq : 128 * L * Δ / (35 * ε ^ 2) = (128 / 35 : ℝ) * (L * Δ / ε ^ 2) := by ring
    rw [heq]
    positivity
  have hfloor := Nat.floor_le hnonneg
  have heq : 128 * L * Δ / (35 * ε ^ 2) = (128 / 35 : ℝ) * (L * Δ / ε ^ 2) := by ring
  rw [heq] at hfloor
  have hK : (coordinateBudget L Δ ε : ℝ) ≤ 1 + (128 / 35 : ℝ) * (L * Δ / ε ^ 2) := by
    simp only [coordinateBudget, Nat.cast_add, Nat.cast_one]
    rw [heq]
    linarith
  have hn : (0 : ℝ) ≤ d := Nat.cast_nonneg d
  push_cast
  nlinarith [mul_le_mul_of_nonneg_left hK (mul_nonneg (by norm_num : (0:ℝ) ≤ 2) hn),
    mul_le_mul_of_nonneg_left hT hn]

/-- The real bound 10 d T is expressed as its natural floor because complexity
is an extended natural number in the exact rank-cost model. -/
theorem coordinate_value_upper_ten {L Δ ε : ℝ} (hd : 0 < d)
    (hL : 0 < L) (hε : 0 < ε) (hT : 1 ≤ L * Δ / ε ^ 2) :
    (valueModel d).Ndet {f | SmoothClass L Δ f} ε ≤
      (⌊10 * (d : ℝ) * (L * Δ / ε ^ 2)⌋₊ : ℕ∞) := by
  apply (coordinate_value_upper hd hL hε).trans
  exact_mod_cast Nat.le_floor (coordinateBudget_ten (d := d) hT)

end ExactZO


==> anc/ExactZO/DeterministicLower.lean <==
import ExactZO.Stage
import ExactZO.Simulation
import ExactZO.DimensionFloor
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Algebra.Order.Floor.Ring

/-!
Conditional connection for `wk:prop:fixed-sublevel`: the unsmoothed wrapper
uses normalization 108 and the constants 625, 187500, and 2^18. The analytic
wrapper construction remains explicit in `WrapperProperties`; neither class
membership after scaling nor any complexity lower bound is assumed there.
The strip selector also remains an explicit premise.
-/

noncomputable section
open scoped InnerProductSpace

namespace ExactZO.DeterministicLower

open StageGeometry

def stageLog (m : ℕ) : ℝ := Real.log (Real.exp 1 + (m : ℝ))
def wrapperRadius (d m : ℕ) : ℝ := Real.sqrt ((d : ℝ) / (256 * stageLog m))
def wrapperGap (m : ℕ) : ℝ := (9 / 4 : ℝ) * ((m : ℝ) - 1 / 2)
def wrapperTrace (m : ℕ) : ℝ := 300 * (m : ℝ) * stageLog m

/-- These are the unproved analytic properties of the actual unsmoothed
family. The family includes its bounded map, exact prefix identity, and
strict gradient barrier. Each full frame has ONE fixed upper matrix whose
segment model holds throughout its strict initial sublevel. -/
structure WrapperProperties (d m : ℕ) where
  family : Stage.Family d m (wrapperRadius d m) (1 / 2) (5 / 8)
  matrix : List (X d) → (X d →L[ℝ] X d)
  smooth : ∀ U, OrthoList U → U.length = m → Smooth (family.objective U) 50
  gap : ∀ U, OrthoList U → U.length = m → HasGap (family.objective U) (wrapperGap m)
  symmetric : ∀ U, OrthoList U → U.length = m →
    ∀ x y, ⟪matrix U x, y⟫_ℝ = ⟪x, matrix U y⟫_ℝ
  positive : ∀ U, OrthoList U → U.length = m → ∀ x, 0 ≤ ⟪x, matrix U x⟫_ℝ
  norm_bound : ∀ U, OrthoList U → U.length = m →
    ‖matrix U‖ ≤ 106 + 1007 * (m : ℝ) / (8 * wrapperRadius d m ^ 2)
  trace_bound : ∀ U, OrthoList U → U.length = m →
    LinearMap.trace ℝ (X d) (matrix U).toLinearMap ≤
      106 * (m : ℝ) + 1007 * (d : ℝ) * (m : ℝ) / (8 * wrapperRadius d m ^ 2)
  upper_model : ∀ U, OrthoList U → U.length = m →
    ∀ x y, segment ℝ x y ⊆ StrictSublevel (family.objective U) →
      QuadraticUpper (family.objective U) (matrix U) x y

theorem stageLog_ge_one (m : ℕ) : 1 ≤ stageLog m := by
  unfold stageLog
  calc
    1 = Real.log (Real.exp 1) := (Real.log_exp 1).symm
    _ ≤ Real.log (Real.exp 1 + (m : ℝ)) :=
      Real.log_le_log (Real.exp_pos 1) (by linarith [Nat.cast_nonneg (α := ℝ) m])

theorem wrapper_radius_data {d m : ℕ} (hm : 2 ≤ m)
    (hdim : (2 : ℝ) ^ 18 * (m : ℝ) * stageLog m ≤ d) :
    0 < wrapperRadius d m ∧
      wrapperRadius d m ^ 2 = (d : ℝ) / (256 * stageLog m) ∧
      1024 * (m : ℝ) ≤ wrapperRadius d m ^ 2 ∧
      32 * m ≤ d ∧ 0 < d / 2 ∧ m + d / 2 ≤ d := by
  have hmR : (2 : ℝ) ≤ m := by exact_mod_cast hm
  have hell := stageLog_ge_one m
  have hellpos : 0 < stageLog m := by linarith
  have hmell : (m : ℝ) ≤ (m : ℝ) * stageLog m := by nlinarith
  norm_num at hdim
  have h32R : (32 : ℝ) * (m : ℝ) ≤ d := by nlinarith
  have h32 : 32 * m ≤ d := by exact_mod_cast h32R
  have hdpos : (0 : ℝ) < d := by nlinarith
  have hquot : 0 < (d : ℝ) / (256 * stageLog m) := by positivity
  have hsq : wrapperRadius d m ^ 2 = (d : ℝ) / (256 * stageLog m) :=
    Real.sq_sqrt hquot.le
  refine ⟨Real.sqrt_pos.2 hquot, hsq, ?_, h32, by omega, by omega⟩
  rw [hsq]
  apply (le_div_iff₀ (by positivity : 0 < 256 * stageLog m)).mpr
  nlinarith

theorem wrapper_base_sublevel {d m : ℕ} (w : WrapperProperties d m) (hm : 2 ≤ m)
    (hdim : (2 : ℝ) ^ 18 * (m : ℝ) * stageLog m ≤ d)
    (U : List (X d)) (hU : OrthoList U) (hlen : U.length = m) :
    SublevelClass 108 (wrapperGap m) (wrapperTrace m) (w.family.objective U) := by
  obtain ⟨hR, hsq, hlarge, h32, _, _⟩ := wrapper_radius_data hm hdim
  have hell := stageLog_ge_one m
  have hell0 : stageLog m ≠ 0 := by linarith
  have hdpos : (0 : ℝ) < d := by exact_mod_cast (show 0 < d by omega)
  have hd0 := ne_of_gt hdpos
  have hden : 0 < 8 * wrapperRadius d m ^ 2 := by positivity
  have hratio : 1007 * (m : ℝ) / (8 * wrapperRadius d m ^ 2) ≤ 2 := by
    apply (div_le_iff₀ hden).mpr
    nlinarith [Nat.cast_nonneg (α := ℝ) m]
  have htrace_eq : 1007 * (d : ℝ) * (m : ℝ) / (8 * wrapperRadius d m ^ 2) =
      32224 * (m : ℝ) * stageLog m := by
    rw [hsq]
    field_simp
    ring
  refine ⟨⟨(w.smooth U hU hlen).mono (by norm_num), w.gap U hU hlen⟩,
    w.matrix U, ⟨w.symmetric U hU hlen, w.positive U hU hlen, ?_, ?_⟩,
    w.upper_model U hU hlen⟩
  · linarith [w.norm_bound U hU hlen]
  · have ht := w.trace_bound U hU hlen
    rw [htrace_eq] at ht
    unfold wrapperTrace
    nlinarith [Nat.cast_nonneg (α := ℝ) m]

theorem normalization_108_budget {m : ℕ} (_hm : 2 ≤ m) :
    108 * wrapperGap m / (5 / 8 : ℝ) ^ 2 ≤ 625 * (m : ℝ) := by
  unfold wrapperGap
  norm_num
  nlinarith [Nat.cast_nonneg (α := ℝ) m]

theorem effective_parameters {m : ℕ} {L Δ ε E : ℝ}
    (hm : 2 ≤ m) (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hsteps : 625 * (m : ℝ) ≤ L * Δ / ε ^ 2)
    (htrace : 187500 * (m : ℝ) ^ 2 * stageLog m ≤ E * (L * Δ / ε ^ 2)) :
    let T := L * Δ / ε ^ 2
    let L' := 625 * (m : ℝ) * L / T
    0 < L' ∧ L' ≤ L ∧ L' * wrapperTrace m ≤ L * E ∧
      108 * wrapperGap m / (5 / 8 : ℝ) ^ 2 ≤ L' * Δ / ε ^ 2 := by
  dsimp
  let T := L * Δ / ε ^ 2
  have hT : 0 < T := by dsimp [T]; positivity
  have hmpos : (0 : ℝ) < m := by exact_mod_cast (show 0 < m by omega)
  have hε0 := ne_of_gt hε
  have hL0 := ne_of_gt hL
  have hΔ0 := ne_of_gt hΔ
  change 0 < 625 * (m : ℝ) * L / T ∧ _
  refine ⟨by positivity, ?_, ?_, ?_⟩
  · apply (div_le_iff₀ hT).mpr
    nlinarith
  · change (625 * (m : ℝ) * L / T) * (300 * (m : ℝ) * stageLog m) ≤ L * E
    rw [div_mul_eq_mul_div]
    apply (div_le_iff₀ hT).mpr
    have ht := mul_le_mul_of_nonneg_left htrace hL.le
    dsimp [T]
    nlinarith
  · have heq : (625 * (m : ℝ) * L / T) * Δ / ε ^ 2 = 625 * (m : ℝ) := by
      dsimp [T]
      field_simp
      ring
    rw [heq]
    exact normalization_108_budget hm

/-- `wk:prop:fixed-sublevel`, conditional on the explicit wrapper properties
and strip selector. The class inclusion and the adaptive oracle reduction are
proved here; the conclusion is the actual deterministic minimax complexity. -/
theorem deterministic_stage_lower {d m : ℕ} {L Δ ε E : ℝ}
    (w : WrapperProperties d m) (hm : 2 ≤ m)
    (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hsteps : 625 * (m : ℝ) ≤ L * Δ / ε ^ 2)
    (htrace : 187500 * (m : ℝ) ^ 2 * stageLog m ≤ E * (L * Δ / ε ^ 2))
    (hdim : (2 : ℝ) ^ 18 * (m : ℝ) * stageLog m ≤ d)
    (selector : StripSelector (d := d) (wrapperRadius d m) (1 / 2)
      (d - m - d / 2 + 1) ((d / 2) * m)) :
    (((d / 2) * m : ℕ) : ℕ∞) ≤
      (linearModel d).Ndet {f | SublevelClass L Δ E f} ε := by
  obtain ⟨_, _, _, _, hhalf, hmhd⟩ := wrapper_radius_data hm hdim
  let L' := 625 * (m : ℝ) * L / (L * Δ / ε ^ 2)
  obtain ⟨hLpos, hLle, hLE, hbudget⟩ := effective_parameters hm hL hΔ hε hsteps htrace
  change 0 < L' at hLpos
  change L' ≤ L at hLle
  change L' * wrapperTrace m ≤ L * E at hLE
  change 108 * wrapperGap m / (5 / 8 : ℝ) ^ 2 ≤ L' * Δ / ε ^ 2 at hbudget
  let s := 108 * ε / (L' * (5 / 8))
  let a := 108 * ε ^ 2 / (L' * (5 / 8) ^ 2)
  obtain ⟨hs, ha, hratio, hscale, hgap⟩ :=
    normalization_parameters hLpos hε (by norm_num : (0 : ℝ) < 5 / 8)
      (by norm_num : (0 : ℝ) < 108) hbudget
  change 0 < s at hs
  change 0 < a at ha
  change a / s = ε / (5 / 8) at hratio
  change a / s ^ 2 = L' / 108 at hscale
  change a * wrapperGap m ≤ Δ at hgap
  let J : X d →ₗᵢ[ℝ] X d := LinearIsometry.id
  have hclass : ∀ F ∈ Stage.familyClass w.family,
      embedObjective J a s F ∈ {f | SublevelClass L Δ E f} := by
    rintro F ⟨U, hU, hlen, rfl⟩
    have hbase := wrapper_base_sublevel w hm hdim U hU hlen
    have hscaled := embedObjective_sublevelClass J ha hs (by norm_num : (0 : ℝ) ≤ 108)
      (w.family.objective U) hbase
    rw [hscale, div_mul_cancel₀ L' (by norm_num : (108 : ℝ) ≠ 0)] at hscaled
    exact hscaled.mono hLle hgap hLE
  have hsim := Ndet_le_of_embedding (ε := (5 / 8 : ℝ)) J ha hs hclass
  have hacc : (a / s) * (5 / 8 : ℝ) = ε := by rw [hratio]; ring
  rw [hacc] at hsim
  exact (Stage.stage_lower_bound w.family (by omega) hhalf selector hmhd).trans hsim

theorem deterministic_stage_lower_value {d m : ℕ} {L Δ ε E : ℝ}
    (w : WrapperProperties d m) (hm : 2 ≤ m)
    (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hsteps : 625 * (m : ℝ) ≤ L * Δ / ε ^ 2)
    (htrace : 187500 * (m : ℝ) ^ 2 * stageLog m ≤ E * (L * Δ / ε ^ 2))
    (hdim : (2 : ℝ) ^ 18 * (m : ℝ) * stageLog m ≤ d)
    (selector : StripSelector (d := d) (wrapperRadius d m) (1 / 2)
      (d - m - d / 2 + 1) ((d / 2) * m)) :
    (((d / 2) * m : ℕ) : ℕ∞) ≤
      (valueModel d).Ndet {f | SublevelClass L Δ E f} ε :=
  (deterministic_stage_lower w hm hL hΔ hε hsteps htrace hdim selector).trans
    (Ndet_linear_le_value _ ε)

/-- The accuracy-dependent window supplies all three unsmoothed stage budgets
for every integer `m` with `2^18 * m ≤ T`. -/
theorem window_stage_parameters {d m : ℕ} {T E : ℝ} (hT : 0 ≤ T)
    (hwindow : T * Real.log (Real.exp 1 + T) ≤ E) (hEd : E ≤ d)
    (hmT : (2 : ℝ) ^ 18 * (m : ℝ) ≤ T) :
    625 * (m : ℝ) ≤ T ∧
      187500 * (m : ℝ) ^ 2 * stageLog m ≤ E * T ∧
      (2 : ℝ) ^ 18 * (m : ℝ) * stageLog m ≤ d := by
  have hm0 : (0 : ℝ) ≤ m := Nat.cast_nonneg m
  have hell := stageLog_ge_one m
  have hmle : (m : ℝ) ≤ T := by norm_num at hmT; linarith
  have hlog : stageLog m ≤ Real.log (Real.exp 1 + T) :=
    Real.log_le_log (by positivity) (by linarith)
  have h625 : 625 * (m : ℝ) ≤ T := by norm_num at hmT; linarith
  refine ⟨h625, ?_, ?_⟩
  · have hsquare : 187500 * (m : ℝ) ^ 2 ≤ T ^ 2 := by
      have hh := mul_self_le_mul_self (by positivity : 0 ≤ 625 * (m : ℝ)) h625
      nlinarith [sq_nonneg (m : ℝ)]
    calc
      187500 * (m : ℝ) ^ 2 * stageLog m ≤ T ^ 2 * stageLog m :=
        mul_le_mul_of_nonneg_right hsquare (by linarith)
      _ ≤ T ^ 2 * Real.log (Real.exp 1 + T) := mul_le_mul_of_nonneg_left hlog (sq_nonneg T)
      _ ≤ E * T := by nlinarith [mul_le_mul_of_nonneg_right hwindow hT]
  · calc
      (2 : ℝ) ^ 18 * (m : ℝ) * stageLog m ≤ T * stageLog m :=
        mul_le_mul_of_nonneg_right hmT (by linarith)
      _ ≤ T * Real.log (Real.exp 1 + T) := mul_le_mul_of_nonneg_left hlog hT
      _ ≤ E := hwindow
      _ ≤ d := hEd

/-- Conditional window corollary for the UNSMOOTHED main-class witnesses.
The stronger coefficient `1 / 786432 = 1 / (3 * 2^18)` follows from the
unsmoothed stage conditions. It does not assert the paper's additional
`C^∞` or Hessian-Lipschitz witness promises. Ceil converts the real rate
exactly to the integer-valued complexity, including infinite complexity. -/
theorem deterministic_window_lower {d : ℕ} {L Δ ε E : ℝ}
    (hd : 1 ≤ d) (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hE : 1 ≤ E) (hEd : E ≤ d) (hT : 1 ≤ L * Δ / ε ^ 2)
    (hwindow : (L * Δ / ε ^ 2) * Real.log (Real.exp 1 + L * Δ / ε ^ 2) ≤ E)
    (wrappers : ∀ m : ℕ, 2 ≤ m →
      (2 : ℝ) ^ 18 * (m : ℝ) * stageLog m ≤ d → WrapperProperties d m)
    (selectors : ∀ m : ℕ, 2 ≤ m →
      (2 : ℝ) ^ 18 * (m : ℝ) * stageLog m ≤ d →
      StripSelector (d := d) (wrapperRadius d m) (1 / 2)
        (d - m - d / 2 + 1) ((d / 2) * m)) :
    ((⌈(d : ℝ) * (L * Δ / ε ^ 2) / 786432⌉₊ : ℕ) : ℕ∞) ≤
      (linearModel d).Ndet {f | SublevelClass L Δ E f} ε := by
  let T := L * Δ / ε ^ 2
  have hTpos : 0 < T := by dsimp [T]; positivity
  change ((⌈(d : ℝ) * T / 786432⌉₊ : ℕ) : ℕ∞) ≤ _
  by_cases hsmall : T < 786432
  · have hceil : ⌈(d : ℝ) * T / 786432⌉₊ ≤ d := by
      apply Nat.ceil_le.mpr
      apply (div_le_iff₀ (by norm_num : (0 : ℝ) < 786432)).mpr
      nlinarith [mul_le_mul_of_nonneg_left hsmall.le (Nat.cast_nonneg (α := ℝ) d)]
    exact (ENat.coe_le_coe.mpr hceil).trans
      (dimension_floor_sublevel hd hL hΔ hε hE hEd (by linarith))
  · let m := ⌊T / 262144⌋₊
    have hm3 : 3 ≤ m := Nat.le_floor (by dsimp [T] at *; linarith)
    have hm : 2 ≤ m := by omega
    have hmT : (2 : ℝ) ^ 18 * (m : ℝ) ≤ T := by
      have hf := Nat.floor_le (by positivity : 0 ≤ T / 262144)
      change (m : ℝ) ≤ T / 262144 at hf
      norm_num
      linarith
    obtain ⟨hsteps, htrace, hdim⟩ := window_stage_parameters hTpos.le hwindow hEd hmT
    have hstage := deterministic_stage_lower (wrappers m hm hdim) hm hL hΔ hε
      hsteps htrace hdim (selectors m hm hdim)
    have h32 := (wrapper_radius_data hm hdim).2.2.2.1
    have hd9 : (9 : ℝ) ≤ d := by exact_mod_cast (show 9 ≤ d by omega)
    have hhalf : (4 : ℝ) * d ≤ 9 * ((d / 2 : ℕ) : ℝ) := by
      have hh : (d : ℝ) ≤ 2 * ((d / 2 : ℕ) : ℝ) + 1 := by
        exact_mod_cast (show d ≤ 2 * (d / 2) + 1 by omega)
      linarith
    have hm3R : (3 : ℝ) ≤ m := by exact_mod_cast hm3
    have hf : T / 262144 < (m : ℝ) + 1 := Nat.lt_floor_add_one _
    have hround : 3 * T ≤ 1048576 * (m : ℝ) := by linarith
    have hceil : ⌈(d : ℝ) * T / 786432⌉₊ ≤ (d / 2) * m := by
      apply Nat.ceil_le.mpr
      apply (div_le_iff₀ (by norm_num : (0 : ℝ) < 786432)).mpr
      push_cast
      nlinarith [mul_le_mul_of_nonneg_right hhalf (Nat.cast_nonneg (α := ℝ) m),
        mul_le_mul_of_nonneg_left hround (Nat.cast_nonneg (α := ℝ) d)]
    exact (ENat.coe_le_coe.mpr hceil).trans hstage

theorem deterministic_window_lower_value {d : ℕ} {L Δ ε E : ℝ}
    (hd : 1 ≤ d) (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hE : 1 ≤ E) (hEd : E ≤ d) (hT : 1 ≤ L * Δ / ε ^ 2)
    (hwindow : (L * Δ / ε ^ 2) * Real.log (Real.exp 1 + L * Δ / ε ^ 2) ≤ E)
    (wrappers : ∀ m : ℕ, 2 ≤ m →
      (2 : ℝ) ^ 18 * (m : ℝ) * stageLog m ≤ d → WrapperProperties d m)
    (selectors : ∀ m : ℕ, 2 ≤ m →
      (2 : ℝ) ^ 18 * (m : ℝ) * stageLog m ≤ d →
      StripSelector (d := d) (wrapperRadius d m) (1 / 2)
        (d - m - d / 2 + 1) ((d / 2) * m)) :
    ((⌈(d : ℝ) * (L * Δ / ε ^ 2) / 786432⌉₊ : ℕ) : ℕ∞) ≤
      (valueModel d).Ndet {f | SublevelClass L Δ E f} ε :=
  (deterministic_window_lower hd hL hΔ hε hE hEd hT hwindow wrappers selectors).trans
    (Ndet_linear_le_value _ ε)

end ExactZO.DeterministicLower


==> anc/ExactZO/DimensionFloor.lean <==
import ExactZO.Oracle
import ExactZO.HistorySpace
import Mathlib.Analysis.InnerProductSpace.Projection

/-! The unconditional deterministic dimension lower bound, including a single
fixed quadratic witness and replay of the actual adaptive oracle execution. -/

noncomputable section
open scoped InnerProductSpace

namespace ExactZO
namespace DimensionFloor

def constantObjective (d : ℕ) (c : ℝ) : Objective d where
  value _ := c
  grad _ := 0
  hasDeriv x := by simpa only [map_zero] using (hasFDerivAt_const (𝕜 := ℝ) c x)

theorem constant_fixedClass {d : ℕ} {L Δ E : ℝ} (hL : 0 ≤ L)
    (hΔ : 0 ≤ Δ) (hE : 0 ≤ E) (c : ℝ) :
    FixedClass L Δ E (constantObjective d c) := by
  refine ⟨⟨?_, c, ?_, ?_⟩, 0, ?_, ?_⟩
  · intro x y
    simp only [constantObjective, sub_self, norm_zero]
    exact mul_nonneg hL (norm_nonneg _)
  · intro x
    exact le_rfl
  · simpa [constantObjective] using hΔ
  · simp [UpperMatrix, hL, mul_nonneg hL hE]
  · intro x y
    simp [QuadraticUpper, constantObjective]

def quadratic {d : ℕ} (L r : ℝ) (u : X d) : Objective d where
  value x := L / 2 * (⟪u, x⟫_ℝ - r) ^ 2
  grad x := (L * (⟪u, x⟫_ℝ - r)) • u
  hasDeriv x := by
    have hl : HasFDerivAt (fun y => ⟪u, y⟫_ℝ - r) (innerSL ℝ u) x :=
      (innerSL ℝ u).hasFDerivAt.sub_const r
    have h := (hl.mul hl).const_mul (L / 2)
    convert h using 1
    · ext z
      simp only [pow_two]
    · ext z
      simp only [ContinuousLinearMap.smul_apply, innerSL_apply, real_inner_smul_left,
        ContinuousLinearMap.add_apply, ContinuousLinearMap.mulLeftRight_apply,
        smul_eq_mul]
      ring

def upperMap {d : ℕ} (L : ℝ) (u : X d) : X d →L[ℝ] X d :=
  L • (innerSL ℝ u).smulRight u

@[simp] theorem upperMap_apply {d : ℕ} (L : ℝ) (u x : X d) :
    upperMap L u x = (L * ⟪u, x⟫_ℝ) • u := by
  simp [upperMap, smul_smul]

theorem rankOne_trace {d : ℕ} (u : X d) :
    LinearMap.trace ℝ (X d) ((innerSL ℝ u).smulRight u).toLinearMap = ‖u‖ ^ 2 := by
  let a : X d →ₗ[ℝ] ℝ := (innerSL ℝ u).toLinearMap
  let b : ℝ →ₗ[ℝ] X d := LinearMap.smulRight (LinearMap.id : ℝ →ₗ[ℝ] ℝ) u
  have hab : ((innerSL ℝ u).smulRight u).toLinearMap = b.comp a := rfl
  rw [hab, LinearMap.trace_comp_comm']
  have hba : a.comp b = ⟪u, u⟫_ℝ • (LinearMap.id : ℝ →ₗ[ℝ] ℝ) := by
    apply LinearMap.ext
    intro t
    simp only [a, b, LinearMap.comp_apply, LinearMap.smulRight_apply,
      LinearMap.id_apply, ContinuousLinearMap.coe_coe, innerSL_apply,
      real_inner_smul_right, LinearMap.smul_apply, smul_eq_mul, mul_comm]
  rw [hba, map_smul, LinearMap.trace_id]
  simp only [Module.finrank_self, Nat.cast_one, smul_eq_mul, mul_one,
    real_inner_self_eq_norm_sq]

theorem quadratic_upper {d : ℕ} (L r : ℝ) (u x y : X d) :
    QuadraticUpper (quadratic L r u) (upperMap L u) x y := by
  apply le_of_eq
  simp only [quadratic, upperMap_apply, real_inner_smul_left,
    real_inner_smul_right, inner_sub_right, inner_sub_left,
    real_inner_comm y u, real_inner_comm x u]
  ring

theorem upperMap_valid {d : ℕ} {L E : ℝ} (hL : 0 ≤ L) (hE : 1 ≤ E)
    (u : X d) (hu : ‖u‖ = 1) : UpperMatrix L E (upperMap L u) := by
  refine ⟨?_, ?_, ?_, ?_⟩
  · intro x y
    simp only [upperMap_apply, real_inner_smul_left, real_inner_smul_right]
    rw [real_inner_comm x u]
    ring
  · intro x
    simp only [upperMap_apply, real_inner_smul_right]
    rw [real_inner_comm x u, mul_assoc]
    exact mul_nonneg hL (mul_self_nonneg _)
  · apply ContinuousLinearMap.opNorm_le_bound _ hL
    intro x
    have hi := abs_real_inner_le_norm u x
    simp only [hu, one_mul] at hi
    simpa [upperMap_apply, norm_smul, Real.norm_eq_abs, abs_mul, abs_of_nonneg hL, hu]
      using mul_le_mul_of_nonneg_left hi hL
  · have ht : LinearMap.trace ℝ (X d) (upperMap L u).toLinearMap = L := by
      change LinearMap.trace ℝ (X d) (L • ((innerSL ℝ u).smulRight u).toLinearMap) = L
      rw [map_smul, rankOne_trace, hu]
      simp
    rw [ht]
    nlinarith

theorem quadratic_smooth {d : ℕ} {L : ℝ} (hL : 0 ≤ L) (r : ℝ)
    (u : X d) (hu : ‖u‖ = 1) : Smooth (quadratic L r u) L := by
  intro x y
  have heq : (quadratic L r u).grad x - (quadratic L r u).grad y =
      (L * ⟪u, x - y⟫_ℝ) • u := by
    simp only [quadratic, ← sub_smul, inner_sub_right]
    congr 1
    ring
  rw [heq]
  have hi := abs_real_inner_le_norm u (x - y)
  simp only [hu, one_mul] at hi
  simpa [norm_smul, Real.norm_eq_abs, abs_mul, abs_of_nonneg hL, hu]
    using mul_le_mul_of_nonneg_left hi hL

theorem quadratic_fixedClass {d : ℕ} {L Δ E r : ℝ} (hL : 0 ≤ L)
    (hE : 1 ≤ E) (hr : L / 2 * r ^ 2 ≤ Δ) (u : X d) (hu : ‖u‖ = 1) :
    FixedClass L Δ E (quadratic L r u) := by
  refine ⟨⟨quadratic_smooth hL r u hu, 0, ?_, ?_⟩,
    upperMap L u, upperMap_valid hL hE u hu, quadratic_upper L r u⟩
  · intro x
    exact mul_nonneg (by positivity) (sq_nonneg _)
  · simpa [quadratic] using hr

/-- The actual run determines a finite history which can be replayed on every
single fixed objective agreeing with all of its exact replies. -/
theorem exists_replay_history {d : ℕ} (M : OracleModel d) {A : M.Algorithm}
    {f : Objective d} {h : M.History} {n : ℕ} {x : X d}
    (hr : M.RunFrom A f h n x) :
    ∃ suffix : M.History, M.historyCost suffix = n ∧
      M.ReplyConsistent f suffix ∧
      ∀ g : Objective d, M.ReplyConsistent g suffix → M.RunFrom A g h n x := by
  induction hr with
  | output ha =>
      exact ⟨[], rfl, by simp [OracleModel.ReplyConsistent],
        fun g _ => OracleModel.RunFrom.output ha⟩
  | @query h q n x ha ht ih =>
      obtain ⟨suffix, hc, hf, hg⟩ := ih
      refine ⟨⟨q, M.answer f q⟩ :: suffix, ?_, ?_, ?_⟩
      · simpa [OracleModel.historyCost] using congrArg (M.cost q + ·) hc
      · intro entry he
        rcases List.mem_cons.mp he with he | he
        · subst entry
          rfl
        · exact hf entry he
      · intro g hgr
        have heq := hgr ⟨q, M.answer f q⟩ (List.mem_cons_self ..)
        have ht' := hg g (fun e he => hgr e (List.mem_cons_of_mem _ he))
        apply OracleModel.RunFrom.query ha
        simpa only [← heq] using ht'

theorem quadratic_gradient_barrier {d : ℕ} {L r ε : ℝ} (hL : 0 ≤ L)
    (hr : 0 ≤ r) (hb : ε < L * r) (u x : X d) (hu : ‖u‖ = 1)
    (hx : ⟪u, x⟫_ℝ ≤ 0) : ε < ‖(quadratic L r u).grad x‖ := by
  have hn : L * (⟪u, x⟫_ℝ - r) ≤ 0 := mul_nonpos_of_nonneg_of_nonpos hL (by linarith)
  simp only [quadratic, norm_smul, Real.norm_eq_abs, hu, mul_one, abs_of_nonpos hn]
  have hh := mul_nonpos_of_nonneg_of_nonpos hL hx
  nlinarith

theorem quadratic_reply_eq_constant {d : ℕ} {L Δ r : ℝ} (u : X d)
    (hr : L / 2 * r ^ 2 = Δ) (q : LinearQuery d)
    (hx : ⟪u, q.point⟫_ℝ = 0)
    (hV : ∀ v, ⟪u, q.directions v⟫_ℝ = 0) :
    linearReply (quadratic L r u) q = linearReply (constantObjective d Δ) q := by
  have hAdj : q.directions.adjoint u = 0 := by
    apply ext_inner_right ℝ
    intro v
    rw [ContinuousLinearMap.adjoint_inner_left]
    simpa only [inner_zero_left] using hV v
  apply Prod.ext
  · simpa only [linearReply, quadratic, constantObjective, hx, zero_sub, neg_sq] using hr
  · simp only [linearReply, quadratic, constantObjective, map_smul, hAdj, smul_zero, map_zero]

theorem sqrt_radius_data {L Δ ε : ℝ} (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hT : (1 / 2 : ℝ) < L * Δ / ε ^ 2) :
    0 ≤ Real.sqrt (2 * Δ / L) ∧
      L / 2 * (Real.sqrt (2 * Δ / L)) ^ 2 = Δ ∧
      ε < L * Real.sqrt (2 * Δ / L) := by
  have hr := Real.sqrt_nonneg (2 * Δ / L)
  have hr2 := Real.sq_sqrt (show 0 ≤ 2 * Δ / L by positivity)
  have hgap : L / 2 * Real.sqrt (2 * Δ / L) ^ 2 = Δ := by
    rw [hr2]
    field_simp
    ring
  refine ⟨hr, hgap, ?_⟩
  have hT' := (lt_div_iff₀ (sq_pos_of_pos hε)).mp hT
  have hbar : (L * Real.sqrt (2 * Δ / L)) ^ 2 = 2 * L * Δ := by
    rw [mul_pow, hr2]
    field_simp
    ring
  nlinarith [mul_nonneg hL.le hr]

/-- A legal constant-function run supplies a finite history. If its cost is
below `d`, a single fixed quadratic reproduces that history and defeats its
output. No termination assumption on fake replies is required. -/
theorem lower_bound_of_radius {d : ℕ} {L Δ E ε r : ℝ} (hL : 0 ≤ L)
    (hΔ : 0 ≤ Δ) (hE : 1 ≤ E) (hr : 0 ≤ r)
    (hgap : L / 2 * r ^ 2 = Δ) (hbarrier : ε < L * r) :
    (d : ℕ∞) ≤ (linearModel d).Ndet {f | FixedClass L Δ E f} ε := by
  let M := linearModel d
  let C : Set (Objective d) := {f | FixedClass L Δ E f}
  apply OracleModel.le_Ndet
  intro A hA
  by_contra hnot
  have hcost : M.worstCost A C < (d : ℕ∞) := lt_of_not_ge hnot
  let f₀ := constantObjective d Δ
  have hf₀ : f₀ ∈ C := constant_fixedClass hL hΔ (by linarith) Δ
  obtain ⟨n, z, hrun, _⟩ := hA f₀ hf₀
  have hncost : (n : ℕ∞) ≤ M.worstCost A C := by
    rw [← M.runCost_eq_of_runs hrun]
    exact le_iSup_of_le f₀ (le_iSup_of_le hf₀ le_rfl)
  have hn : n < d := ENat.coe_lt_coe.mp (hncost.trans_lt hcost)
  obtain ⟨hist, hhistcost, hconst, hreplay⟩ := exists_replay_history M hrun
  obtain ⟨u, hu, horth, hz⟩ := exists_unit_orthogonal_history_of_cost_lt
    (show (linearModel d).historyCost hist < d by
      change M.historyCost hist < d
      rw [hhistcost]
      exact hn) z
  let g := quadratic L r u
  have hg : g ∈ C := quadratic_fixedClass hL hE hgap.le u hu
  have htrue : M.ReplyConsistent g hist := by
    intro entry he
    calc
      entry.2 = M.answer f₀ entry.1 := hconst entry he
      _ = M.answer g entry.1 :=
        (quadratic_reply_eq_constant u hgap entry.1 (horth entry he).1
          (horth entry he).2).symm
  have hgrun : M.Runs A g n z := hreplay g htrue
  obtain ⟨m, y, hyrun, hgood⟩ := hA g hg
  have hyz : y = z := (OracleModel.RunFrom.unique M hyrun hgrun).2
  rw [hyz] at hgood
  exact (not_lt_of_ge hgood) (quadratic_gradient_barrier hL hr hbarrier u z hu hz)

end DimensionFloor

/-- Appendix A, `lem:dimension-floor`, for the fixed quadratic-upper-model class. -/
theorem dimension_floor_fixed {d : ℕ} {L Δ E ε : ℝ} (_hd : 1 ≤ d)
    (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε) (hE : 1 ≤ E) (_hEd : E ≤ d)
    (hT : (1 / 2 : ℝ) < L * Δ / ε ^ 2) :
    (d : ℕ∞) ≤ (linearModel d).Ndet {f | FixedClass L Δ E f} ε := by
  obtain ⟨hr, hgap, hb⟩ := DimensionFloor.sqrt_radius_data hL hΔ hε hT
  exact DimensionFloor.lower_bound_of_radius hL.le hΔ.le hE hr hgap hb

theorem dimension_floor_sublevel {d : ℕ} {L Δ E ε : ℝ} (hd : 1 ≤ d)
    (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε) (hE : 1 ≤ E) (hEd : E ≤ d)
    (hT : (1 / 2 : ℝ) < L * Δ / ε ^ 2) :
    (d : ℕ∞) ≤ (linearModel d).Ndet {f | SublevelClass L Δ E f} ε :=
  (dimension_floor_fixed hd hL hΔ hε hE hEd hT).trans
    ((linearModel d).Ndet_mono_class (fun _ hf => fixedClass_subset_sublevelClass hf) ε)

theorem dimension_floor_smooth {d : ℕ} {L Δ E ε : ℝ} (hd : 1 ≤ d)
    (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε) (hE : 1 ≤ E) (hEd : E ≤ d)
    (hT : (1 / 2 : ℝ) < L * Δ / ε ^ 2) :
    (d : ℕ∞) ≤ (linearModel d).Ndet {f | SmoothClass L Δ f} ε :=
  (dimension_floor_sublevel hd hL hΔ hε hE hEd hT).trans
    ((linearModel d).Ndet_mono_class (fun _ hf => sublevelClass_subset_smoothClass hf) ε)

theorem dimension_floor_value_fixed {d : ℕ} {L Δ E ε : ℝ} (hd : 1 ≤ d)
    (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε) (hE : 1 ≤ E) (hEd : E ≤ d)
    (hT : (1 / 2 : ℝ) < L * Δ / ε ^ 2) :
    (d : ℕ∞) ≤ (valueModel d).Ndet {f | FixedClass L Δ E f} ε :=
  (dimension_floor_fixed hd hL hΔ hε hE hEd hT).trans (Ndet_linear_le_value _ ε)

theorem dimension_floor_value_sublevel {d : ℕ} {L Δ E ε : ℝ} (hd : 1 ≤ d)
    (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε) (hE : 1 ≤ E) (hEd : E ≤ d)
    (hT : (1 / 2 : ℝ) < L * Δ / ε ^ 2) :
    (d : ℕ∞) ≤ (valueModel d).Ndet {f | SublevelClass L Δ E f} ε :=
  (dimension_floor_sublevel hd hL hΔ hε hE hEd hT).trans (Ndet_linear_le_value _ ε)

theorem dimension_floor_value_smooth {d : ℕ} {L Δ E ε : ℝ} (hd : 1 ≤ d)
    (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε) (hE : 1 ≤ E) (hEd : E ≤ d)
    (hT : (1 / 2 : ℝ) < L * Δ / ε ^ 2) :
    (d : ℕ∞) ≤ (valueModel d).Ndet {f | SmoothClass L Δ f} ε :=
  (dimension_floor_smooth hd hL hΔ hε hE hEd hT).trans (Ndet_linear_le_value _ ε)

end ExactZO


==> anc/ExactZO/FiniteDifference.lean <==
import ExactZO.Model
import Mathlib.Analysis.Calculus.Deriv.AffineMap
import Mathlib.Analysis.Calculus.Deriv.Pow
import Mathlib.Analysis.Calculus.MeanValue
import Mathlib.Tactic

/-!
The line comparison proof adapts the checked local-library theorem
`ClippedSGD.smooth_upper` (lean-library/ClippedSGD.lean), upgrading its scalar
upper comparison to a two-sided Taylor remainder via mathlib's norm fencing
theorem. Convexity of the objective is not assumed.
-/

noncomputable section
open Set
open scoped InnerProductSpace

namespace ExactZO
variable {d : ℕ}

/-- The standard coordinate vector; this is public, independent of the objective. -/
def coordinateVector (i : Fin d) : X d := EuclideanSpace.single i 1

@[simp] theorem norm_coordinateVector (i : Fin d) : ‖coordinateVector i‖ = 1 := by
  simp [coordinateVector]

@[simp] theorem inner_coordinateVector (x : X d) (i : Fin d) :
    ⟪x, coordinateVector i⟫_ℝ = x i := by
  simp [coordinateVector, EuclideanSpace.inner_single_right]

/-- This vector uses exactly the two scalar values shown in each coordinate. -/
def centralDifference (value : X d → ℝ) (h : ℝ) (x : X d) : X d :=
  (WithLp.equiv 2 (Fin d → ℝ)).symm fun i =>
    (value (x + h • coordinateVector i) - value (x - h • coordinateVector i)) / (2 * h)

@[simp] theorem centralDifference_apply (value : X d → ℝ) (h : ℝ) (x : X d)
    (i : Fin d) :
    centralDifference value h x i =
      (value (x + h • coordinateVector i) - value (x - h • coordinateVector i)) / (2 * h) := rfl

def fdRadius (d : ℕ) (L ε : ℝ) : ℝ := ε / (4 * L * Real.sqrt d)

theorem Objective.along_line_hasDerivAt (f : Objective d) (x y : X d) (t : ℝ) :
    HasDerivAt (f.value ∘ AffineMap.lineMap x y)
      ⟪f.grad (AffineMap.lineMap x y t), y - x⟫_ℝ t := by
  simpa only [innerSL_apply] using
    (f.hasDeriv (AffineMap.lineMap x y t)).comp_hasDerivAt t AffineMap.hasDerivAt_lineMap

/-- Sharp first-order Taylor error from the actual derivative and global smoothness. -/
theorem smooth_taylor_bound {L : ℝ} (f : Objective d) (hf : Smooth f L)
    (x y : X d) :
    |f.value y - f.value x - ⟪f.grad x, y - x⟫_ℝ| ≤ L / 2 * ‖y - x‖ ^ 2 := by
  let A : ℝ := ⟪f.grad x, y - x⟫_ℝ
  let N : ℝ := ‖y - x‖
  let φ : ℝ → ℝ := fun t => f.value (AffineMap.lineMap x y t) - f.value x - t * A
  let B : ℝ → ℝ := fun t => L / 2 * t ^ 2 * N ^ 2
  have hφ (t : ℝ) : HasDerivAt φ
      ⟪f.grad (AffineMap.lineMap x y t) - f.grad x, y - x⟫_ℝ t := by
    convert ((f.along_line_hasDerivAt x y t).sub_const (f.value x)).sub
      ((hasDerivAt_id t).mul_const A) using 1
    simp [A, inner_sub_left]
  have hB (t : ℝ) : HasDerivAt B (L * t * N ^ 2) t := by
    convert (((hasDerivAt_id t).pow 2).const_mul (L / 2)).mul_const (N ^ 2) using 1
    dsimp [B]
    ring
  have bound (t : ℝ) (ht : t ∈ Ico (0 : ℝ) 1) :
      ‖⟪f.grad (AffineMap.lineMap x y t) - f.grad x, y - x⟫_ℝ‖ ≤ L * t * N ^ 2 := by
    have hn : ‖f.grad (AffineMap.lineMap x y t) - f.grad x‖ ≤ L * (t * N) := by
      simpa [AffineMap.lineMap_apply_module', norm_smul, Real.norm_eq_abs,
        abs_of_nonneg ht.1, N] using hf (AffineMap.lineMap x y t) x
    have hi := (norm_inner_le_norm (𝕜 := ℝ) (f.grad (AffineMap.lineMap x y t) - f.grad x) (y - x)).trans
      (mul_le_mul_of_nonneg_right hn (norm_nonneg (y - x)))
    dsimp [N] at *
    nlinarith only [hi]
  have h := image_norm_le_of_norm_deriv_right_le_deriv_boundary
    (fun t _ => (hφ t).continuousAt.continuousWithinAt)
    (fun t _ => (hφ t).hasDerivWithinAt)
    (show ‖φ 0‖ ≤ B 0 by simp [φ, B]) hB bound
    (show (1 : ℝ) ∈ Icc (0 : ℝ) 1 by constructor <;> norm_num)
  simpa [φ, B, A, N, Real.norm_eq_abs] using h

/-- The usual descent lemma, with no unproved analytic prerequisite. -/
theorem smooth_upper {L : ℝ} (f : Objective d) (hf : Smooth f L) (x y : X d) :
    f.value y ≤ f.value x + ⟪f.grad x, y - x⟫_ℝ + L / 2 * ‖y - x‖ ^ 2 := by
  have h := (abs_le.mp (smooth_taylor_bound f hf x y)).2
  linarith

/-- The exact central difference has coordinate error at most `L*h/2`. -/
theorem centralDifference_coordinate_error {L h : ℝ} (f : Objective d)
    (hf : Smooth f L) (hh : 0 < h) (x : X d) (i : Fin d) :
    |centralDifference f.value h x i - f.grad x i| ≤ L * h / 2 := by
  have hp := smooth_taylor_bound f hf x (x + h • coordinateVector i)
  have hm := smooth_taylor_bound f hf x (x - h • coordinateVector i)
  simp only [add_sub_cancel_left, real_inner_smul_right, inner_coordinateVector,
    norm_smul, Real.norm_eq_abs, abs_of_pos hh, norm_coordinateVector, mul_one] at hp
  have hsub : x - h • coordinateVector i - x = -(h • coordinateVector i) := by abel
  rw [hsub, inner_neg_right, real_inner_smul_right, inner_coordinateVector, norm_neg,
    norm_smul, Real.norm_eq_abs, abs_of_pos hh, norm_coordinateVector, mul_one] at hm
  rw [centralDifference_apply, abs_le]
  obtain ⟨hp₁, hp₂⟩ := abs_le.mp hp
  obtain ⟨hm₁, hm₂⟩ := abs_le.mp hm
  have hden : 0 < 2 * h := by positivity
  constructor
  · rw [le_sub_iff_add_le, le_div_iff₀ hden]
    nlinarith
  · rw [sub_le_iff_le_add, div_le_iff₀ hden]
    nlinarith

/-- Aggregating the coordinate errors in the Euclidean norm. -/
theorem centralDifference_error {L h : ℝ} (f : Objective d) (hf : Smooth f L)
    (hL : 0 ≤ L) (hh : 0 < h) (x : X d) :
    ‖centralDifference f.value h x - f.grad x‖ ≤ L * h * Real.sqrt d / 2 := by
  have hc : 0 ≤ L * h / 2 := by positivity
  have hcoord (i : Fin d) : ‖(centralDifference f.value h x - f.grad x) i‖ ≤ L * h / 2 := by
    simpa [Real.norm_eq_abs] using centralDifference_coordinate_error f hf hh x i
  have hsq : ‖centralDifference f.value h x - f.grad x‖ ^ 2 ≤
      (d : ℝ) * (L * h / 2) ^ 2 := by
    rw [PiLp.norm_sq_eq_of_L2]
    calc
      _ ≤ ∑ i : Fin d, (L * h / 2) ^ 2 :=
        Finset.sum_le_sum fun i _ => (sq_le_sq₀ (norm_nonneg _) hc).mpr (hcoord i)
      _ = _ := by simp
  have hsqrt := Real.sq_sqrt (Nat.cast_nonneg d : (0 : ℝ) ≤ d)
  have htarget : 0 ≤ L * h * Real.sqrt d / 2 := by positivity
  nlinarith [sq_nonneg (‖centralDifference f.value h x - f.grad x‖ + L * h * Real.sqrt d / 2)]

theorem fdRadius_pos {L ε : ℝ} (hd : 0 < d) (hL : 0 < L) (hε : 0 < ε) :
    0 < fdRadius d L ε := by
  unfold fdRadius
  have hd' : (0 : ℝ) < d := by exact_mod_cast hd
  exact div_pos hε (mul_pos (mul_pos (by norm_num) hL) (Real.sqrt_pos.mpr hd'))

/-- The paper's public radius gives the advertised `ε/8` vector error. -/
theorem centralDifference_error_calibrated {L ε : ℝ} (f : Objective d)
    (hf : Smooth f L) (hd : 0 < d) (hL : 0 < L) (hε : 0 < ε) (x : X d) :
    ‖centralDifference f.value (fdRadius d L ε) x - f.grad x‖ ≤ ε / 8 := by
  have hr := centralDifference_error f hf hL.le (fdRadius_pos hd hL hε) x
  have hd' : (0 : ℝ) < d := by exact_mod_cast hd
  have hsqrt : Real.sqrt d ≠ 0 := ne_of_gt (Real.sqrt_pos.mpr hd')
  convert hr using 1
  unfold fdRadius
  field_simp [ne_of_gt hL]
  ring

/-- A successful stopping test certifies the actual gradient. -/
theorem centralDifference_stop {L ε : ℝ} (f : Objective d) (hf : Smooth f L)
    (hd : 0 < d) (hL : 0 < L) (hε : 0 < ε) (x : X d)
    (hstop : ‖centralDifference f.value (fdRadius d L ε) x‖ ≤ 7 * ε / 8) :
    ‖f.grad x‖ ≤ ε := by
  have herr := centralDifference_error_calibrated f hf hd hL hε x
  have hn := norm_sub_le (centralDifference f.value (fdRadius d L ε) x)
    (centralDifference f.value (fdRadius d L ε) x - f.grad x)
  rw [sub_sub_cancel] at hn
  linarith

/-- Inexact-gradient descent, proved from the descent lemma rather than assumed. -/
theorem smooth_inexact_step {L : ℝ} (f : Objective d) (hf : Smooth f L)
    (hL : 0 < L) (x g : X d) :
    f.value (x - L⁻¹ • g) ≤ f.value x - ‖f.grad x‖ ^ 2 / (2 * L) +
      ‖g - f.grad x‖ ^ 2 / (2 * L) := by
  have h := smooth_upper f hf x (x - L⁻¹ • g)
  have hsub : x - L⁻¹ • g - x = -(L⁻¹ • g) := by abel
  rw [hsub, inner_neg_right, real_inner_smul_right, norm_neg, norm_smul,
    Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hL)] at h
  have hid := norm_sub_sq_real g (f.grad x)
  rw [real_inner_comm (f.grad x) g] at hid
  have heq : f.value x - L⁻¹ * ⟪f.grad x, g⟫_ℝ + L / 2 * (L⁻¹ * ‖g‖) ^ 2 =
      f.value x - ‖f.grad x‖ ^ 2 / (2 * L) + ‖g - f.grad x‖ ^ 2 / (2 * L) := by
    rw [hid]
    field_simp [ne_of_gt hL]
    ring
  linarith [heq]

/-- Every failed stopping test yields the explicit decrease in `prop:upper`. -/
theorem centralDifference_descent {L ε : ℝ} (f : Objective d) (hf : Smooth f L)
    (hd : 0 < d) (hL : 0 < L) (hε : 0 < ε) (x : X d)
    (hcontinue : 7 * ε / 8 < ‖centralDifference f.value (fdRadius d L ε) x‖) :
    f.value (x - L⁻¹ • centralDifference f.value (fdRadius d L ε) x) ≤
      f.value x - 35 * ε ^ 2 / (128 * L) := by
  let g := centralDifference f.value (fdRadius d L ε) x
  have herr : ‖g - f.grad x‖ ≤ ε / 8 :=
    centralDifference_error_calibrated f hf hd hL hε x
  have hn := norm_sub_le (g - f.grad x) (-f.grad x)
  simp only [sub_neg_eq_add, sub_add_cancel, norm_neg] at hn
  have hg : 3 * ε / 4 < ‖f.grad x‖ := by
    change 7 * ε / 8 < ‖g‖ at hcontinue
    linarith
  have hstep := smooth_inexact_step f hf hL x g
  have he2 : ‖g - f.grad x‖ ^ 2 ≤ (ε / 8) ^ 2 :=
    (sq_le_sq₀ (norm_nonneg _) (by positivity)).mpr herr
  have hg2 : (3 * ε / 4) ^ 2 ≤ ‖f.grad x‖ ^ 2 :=
    (sq_le_sq₀ (by positivity) (norm_nonneg _)).mpr hg.le
  have hden : 0 < 2 * L := by positivity
  have hc : -‖f.grad x‖ ^ 2 / (2 * L) + ‖g - f.grad x‖ ^ 2 / (2 * L) ≤
      -(35 * ε ^ 2 / (128 * L)) := by
    have hraw : -‖f.grad x‖ ^ 2 + ‖g - f.grad x‖ ^ 2 ≤ -(35 * ε ^ 2 / 64) := by
      nlinarith
    have hdv := div_le_div_of_nonneg_right hraw hden.le
    convert hdv using 1 <;> field_simp [ne_of_gt hL] <;> ring
  change f.value (x - L⁻¹ • g) ≤ _
  simp only [neg_div] at hc
  linarith

end ExactZO


==> anc/ExactZO/FiniteEntropySelection.lean <==
import ExactZO.QuantizedSigns
import ExactZO.SelectionGeometry
import ExactZO.StageGeometry

/-! The finite entropy direction selection lemma, with no selection premise.
The geometric Gibbs reference in `QuantizedSigns` is a proof variant of the
paper's quadratic reference; both give the same `6δ` entropy budget. -/

noncomputable section
open scoped BigOperators InnerProductSpace
open Finset

namespace ExactZO.FiniteEntropySelection
open QuantizedSigns SelectionHamming SelectionGeometry

set_option maxHeartbeats 1000000 in
/-- Quantizing every linear form gives a common fiber containing far signs. -/
theorem exists_quantized_far_pair {p M : ℕ} (hp : 0 < p)
    (a : Fin M → Fin p → ℝ) (ha : ∀ i, ∑ j, a i j ^ 2 ≤ 1) :
    ∃ x y : SignCube p,
      (p : ℝ) / 4 < (hammingDist x y : ℝ) ∧
      ∀ i, |signSum (a i) x - signSum (a i) y| <
        4 * Real.sqrt (Real.log (128 * max 1 ((M : ℝ) / p))) := by
  classical
  let s : ℝ := max 1 ((M : ℝ) / p)
  have hpR : (0 : ℝ) < p := by exact_mod_cast hp
  have hs1 : 1 ≤ s := le_max_left _ _
  have hs : 0 < s := lt_of_lt_of_le (by norm_num) hs1
  have hbase : 0 < 128 * s := by positivity
  have hlog : 0 < Real.log (128 * s) := Real.log_pos (by nlinarith)
  let t : ℝ := 2 * Real.sqrt (Real.log (128 * s))
  have ht : 0 < t := mul_pos (by norm_num) (Real.sqrt_pos.mpr hlog)
  have ht2 : t ^ 2 / 4 = Real.log (128 * s) := by
    dsimp [t]
    nlinarith [Real.sq_sqrt hlog.le]
  let δ : ℝ := Real.exp (-(t ^ 2 / 4))
  have hδ : δ = 1 / (128 * s) := by
    dsimp [δ]
    rw [ht2, Real.exp_neg, Real.exp_log hbase, one_div]
  have hδsmall : Real.exp (-(t ^ 2 / 4)) ≤ 1 / 2 := by
    change δ ≤ 1 / 2
    rw [hδ]
    exact (div_le_iff₀ hbase).mpr (by nlinarith)
  have hratio : (M : ℝ) ≤ (p : ℝ) * s := by
    have hh : (M : ℝ) / p ≤ s := le_max_right _ _
    exact (div_le_iff₀ hpR).mp hh |>.trans_eq (mul_comm _ _)
  have hbudget : 6 * (M : ℝ) * δ < (p : ℝ) * Real.log 2 / 8 := by
    have hbound : 6 * (M : ℝ) * δ ≤ 3 * (p : ℝ) / 64 := by
      rw [hδ]
      apply (mul_le_mul_iff_of_pos_right hbase).mp
      have hc : (1 / (128 * s)) * (128 * s) = (1 : ℝ) := by field_simp
      calc
        _ = 6 * (M : ℝ) := by rw [mul_assoc, hc, mul_one]
        _ ≤ (3 * (p : ℝ) / 64) * (128 * s) := by nlinarith
    have hh := mul_lt_mul_of_pos_left Real.log_two_gt_d9 hpR
    nlinarith
  let N : ℕ := univ.sup (fun z : Fin M × SignCube p => (quantize t (signSum (a z.1) z.2)).natAbs)
  have hN : ∀ i x, (quantize t (signSum (a i) x)).natAbs ≤ N := by
    intro i x
    exact Finset.le_sup (f := fun z : Fin M × SignCube p =>
      (quantize t (signSum (a z.1) z.2)).natAbs) (mem_univ (i, x))
  let f : SignCube p → Fin M → Option (Bool × Fin N) := fun x i =>
    boundedCode (quantize t (signSum (a i) x)) (hN i x)
  let q : Fin M → Option (Bool × Fin N) → ℝ := fun _ => refMass (t ^ 2 / 2)
  have hq : ∀ i y, 0 < q i y := fun _ y => refMass_pos _ y
  have hq1 : ∀ i, ∑ y, q i y ≤ 1 := by
    intro i
    apply refMass_sum_le_one
    convert hδsmall using 1
    congr 1
    ring
  have hcost : ∀ i, (∑ x, -Real.log (q i (f x i))) / Fintype.card (SignCube p) ≤ 6 * δ := by
    intro i
    exact quantize_reference_cost (signSum (a i)) (fun lmb => sign_mgf (a i) lmb (ha i))
      ht hδsmall N (hN i)
  obtain ⟨b, hb⟩ := SelectionEntropy.exists_large_fiber_product_reference f q hq hq1
    (fun _ => 6 * δ) hcost
  have hsum : (∑ _ : Fin M, 6 * δ) = 6 * (M : ℝ) * δ := by simp; ring
  rw [hsum] at hb
  have hcube : (Fintype.card (SignCube p) : ℝ) = Real.exp ((p : ℝ) * Real.log 2) := by
    simp only [SignCube, Fintype.card_fun, Fintype.card_fin, Fintype.card_bool, Nat.cast_pow, Nat.cast_ofNat]
    rw [Real.exp_nat_mul, Real.exp_log (by norm_num : (0 : ℝ) < 2)]
  have hlarge : Real.exp ((7 / 8 : ℝ) * p * Real.log 2) <
      ((univ.filter fun x => f x = b).card : ℝ) := by
    apply lt_of_lt_of_le _ hb
    rw [hcube, ← Real.exp_add]
    exact Real.exp_lt_exp.mpr (by linarith)
  obtain ⟨x, hx, y, hy, hfar⟩ := exists_far_pair hp _ hlarge
  refine ⟨x, y, hfar, ?_⟩
  intro i
  have hxy : f x i = f y i := congrFun ((mem_filter.mp hx).2.trans (mem_filter.mp hy).2.symm) i
  have hbin : quantize t (signSum (a i) x) = quantize t (signSum (a i) y) := by
    have hh := congrArg decodeCode hxy
    simpa only [f, decode_boundedCode] using hh
  have hh := quantize_same_bin ht hbin
  change _ < 4 * Real.sqrt (Real.log (128 * s))
  dsimp [t] at hh
  linarith

/-- The sign sum is the usual Euclidean inner product. -/
theorem signSum_eq_inner {p : ℕ} (a : X p) (x : SignCube p) :
    signSum a x = ⟪a, signVector x⟫_ℝ := by
  simp [signSum, signVector, sign, PiLp.inner_apply, mul_comm]

/-- Exact dimension version of the manuscript's selection lemma. -/
theorem direction_selection {d M : ℕ} (S : Submodule ℝ (X d))
    (a : Fin M → X d) {R : ℝ} (hR : 0 ≤ R)
    (ha : ∀ i, ‖a i‖ ≤ R) (hp : 0 < Module.finrank ℝ S) :
    ∃ u : X d, ‖u‖ = 1 ∧ u ∈ S ∧ ∀ i,
      |⟪u, a i⟫_ℝ| ≤ 9 * R * Real.sqrt
        (Real.log (Real.exp 1 + (M : ℝ) / Module.finrank ℝ S) / Module.finrank ℝ S) := by
  by_cases hzero : R = 0
  · obtain ⟨u, hu, hmem⟩ := exists_unit_mem S hp
    refine ⟨u, hu, hmem, ?_⟩
    intro i
    have hz : a i = 0 := norm_eq_zero.mp (le_antisymm (by simpa [hzero] using ha i) (norm_nonneg _))
    simp [hz, hzero]
  have hRpos : 0 < R := lt_of_le_of_ne hR (Ne.symm hzero)
  let b : Fin M → X (Module.finrank ℝ S) := fun i => R⁻¹ • coordinates S (a i)
  have hb : ∀ i, ‖b i‖ ≤ 1 := by
    intro i
    dsimp [b]
    rw [norm_smul, Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hRpos)]
    rw [← div_eq_inv_mul]
    exact (div_le_one hRpos).mpr ((coordinates_norm_le S (a i)).trans (ha i))
  have hbsq : ∀ i, ∑ j, b i j ^ 2 ≤ 1 := by
    intro i
    have hh : ‖b i‖ ^ 2 ≤ 1 := by nlinarith [hb i, norm_nonneg (b i)]
    simpa only [PiLp.norm_sq_eq_of_L2, Real.norm_eq_abs, sq_abs] using hh
  obtain ⟨x, y, hfar, hclose⟩ := exists_quantized_far_pair hp (fun i j => b i j) hbsq
  apply normalize_in_subspace S a hR hp (signVector x - signVector y)
    (signVector_sub_norm_gt_sqrt x y hfar)
  intro i
  have heq : coordinates S (a i) = R • b i := by
    dsimp [b]
    rw [smul_smul, mul_inv_cancel₀ hzero, one_smul]
  rw [heq, real_inner_smul_left, inner_sub_right,
    ← signSum_eq_inner, ← signSum_eq_inner, abs_mul, abs_of_pos hRpos]
  have hh := mul_lt_mul_of_pos_left (hclose i) hRpos
  nlinarith only [hh]

/-- A smaller dimension bound and larger query bound preserve selection. -/
theorem unconditionalStripSelector {d p Q : ℕ} {R τ : ℝ}
    (hp : 0 < p) (hR : 0 ≤ R)
    (hbound : 9 * R * Real.sqrt (Real.log (Real.exp 1 + (Q : ℝ) / p) / p) ≤ τ) :
    StageGeometry.StripSelector (d := d) R τ p Q := by
  intro S hdim points hlength hnorm
  have hs : 0 < Module.finrank ℝ S := hp.trans_le hdim
  obtain ⟨u, hu, hmem, hsmall⟩ := direction_selection S points.get hR
    (fun i => hnorm _ (List.get_mem _ _)) hs
  refine ⟨u, hu, hmem, ?_⟩
  intro a ha
  obtain ⟨i, hi⟩ := List.mem_iff_get.mp ha
  rw [← hi]
  apply (hsmall i).trans
  apply le_trans _ hbound
  exact selection_threshold_mono hR (by positivity)
    (by exact_mod_cast hlength) (by exact_mod_cast hp) (by exact_mod_cast hdim)

end ExactZO.FiniteEntropySelection


==> anc/ExactZO/FinitePiece.lean <==
import ExactZO.FiniteDifference
import Mathlib.Analysis.Calculus.Deriv.MeanValue

/-!
Finite exceptional points are eliminated by induction, splitting the interval
at each exceptional point and using continuity at every endpoint. The smooth
open pieces use mathlib's `Convex.image_sub_le_mul_sub_of_deriv_le`.
-/

noncomputable section
open Set
open scoped InnerProductSpace

namespace ExactZO

/-- A derivative upper bound extends across finitely many exceptional points
when the function is continuous, including at the junctions. -/
theorem image_sub_le_of_hasDerivAt_off_finset (S : Finset ℝ) {φ : ℝ → ℝ}
    {a b C : ℝ} (hab : a ≤ b) (hc : ContinuousOn φ (Icc a b))
    (hd : ∀ t ∈ Ioo a b, t ∉ S → ∃ D, HasDerivAt φ D t ∧ D ≤ C) :
    φ b - φ a ≤ C * (b - a) := by
  classical
  induction S using Finset.induction_on generalizing a b with
  | empty =>
      apply (convex_Icc a b).image_sub_le_mul_sub_of_deriv_le hc
      · intro t ht
        rw [interior_Icc] at ht
        obtain ⟨D, hD, _⟩ := hd t ht (by simp)
        exact hD.differentiableAt.differentiableWithinAt
      · intro t ht
        rw [interior_Icc] at ht
        obtain ⟨D, hD, hbound⟩ := hd t ht (by simp)
        rwa [hD.deriv]
      · exact ⟨le_rfl, hab⟩
      · exact ⟨hab, le_rfl⟩
      · exact hab
  | @insert c S hcS ih =>
      by_cases hcin : c ∈ Ioo a b
      · have hac : φ c - φ a ≤ C * (c - a) := by
          apply ih hcin.1.le (hc.mono (Icc_subset_Icc le_rfl hcin.2.le))
          intro t ht htS
          apply hd t ⟨ht.1, ht.2.trans hcin.2⟩
          simp only [Finset.mem_insert, not_or]
          exact ⟨ne_of_lt ht.2, htS⟩
        have hcb : φ b - φ c ≤ C * (b - c) := by
          apply ih hcin.2.le (hc.mono (Icc_subset_Icc hcin.1.le le_rfl))
          intro t ht htS
          apply hd t ⟨hcin.1.trans ht.1, ht.2⟩
          simp only [Finset.mem_insert, not_or]
          exact ⟨ne_of_gt ht.1, htS⟩
        linarith
      · apply ih hab hc
        intro t ht htS
        apply hd t ht
        simp only [Finset.mem_insert, not_or]
        refine ⟨?_, htS⟩
        intro heq
        exact hcin (heq ▸ ht)

/-- Vector-valued version, obtained by testing against the endpoint difference. -/
theorem norm_sub_le_of_hasDerivAt_off_finset {d : ℕ} (S : Finset ℝ)
    {g : ℝ → X d} {a b C : ℝ} (hab : a ≤ b) (hC : 0 ≤ C)
    (hc : ContinuousOn g (Icc a b))
    (hd : ∀ t ∈ Ioo a b, t ∉ S → ∃ w, HasDerivAt g w t ∧ ‖w‖ ≤ C) :
    ‖g b - g a‖ ≤ C * (b - a) := by
  let v := g b - g a
  have hscalar : ⟪v, g b⟫_ℝ - ⟪v, g a⟫_ℝ ≤ (‖v‖ * C) * (b - a) := by
    apply image_sub_le_of_hasDerivAt_off_finset S hab
      (continuousOn_const.inner hc)
    intro t ht htS
    obtain ⟨w, hder, hbound⟩ := hd t ht htS
    refine ⟨⟪v, w⟫_ℝ, ?_, ?_⟩
    · simpa only [Function.comp_def, innerSL_apply] using
        (innerSL ℝ v).hasFDerivAt.comp_hasDerivAt t hder
    · exact (real_inner_le_norm v w).trans (mul_le_mul_of_nonneg_left hbound (norm_nonneg _))
  rw [← inner_sub_right] at hscalar
  change ⟪v, v⟫_ℝ ≤ _ at hscalar
  rw [real_inner_self_eq_norm_sq] at hscalar
  have hnonneg : 0 ≤ C * (b - a) := mul_nonneg hC (sub_nonneg.mpr hab)
  by_cases hv : ‖v‖ = 0
  · change ‖v‖ ≤ _
    rw [hv]
    exact hnonneg
  · have hvpos : 0 < ‖v‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm hv)
    change ‖v‖ ≤ _
    nlinarith

/-- The precise linewise derivative hypotheses used by finite-piece transfer.
Only the directional quadratic comparison is needed; symmetric-matrix Loewner
bounds from the paper imply it. No differentiability is imposed at the finite
set of junctions, or at the endpoints. -/
def FinitePieceAlong {d : ℕ} (f : Objective d) (L : ℝ)
    (H : X d →L[ℝ] X d) (x v : X d) : Prop :=
  ∃ S : Finset ℝ, ∃ B : ℝ → (X d →L[ℝ] X d),
    ∀ t ∈ Ioo (0 : ℝ) 1, t ∉ S →
      HasDerivAt (fun u => f.grad (x + u • v)) (B t v) t ∧
        ‖B t‖ ≤ L ∧ ⟪v, B t v⟫_ℝ ≤ ⟪v, H v⟫_ℝ

/-- A finite exceptional set leaves a regular interior point, so the operator
norm budget itself implies nonnegativity. -/
theorem finitePieceAlong_nonneg {d : ℕ} {f : Objective d} {L : ℝ}
    {H : X d →L[ℝ] X d} {x v : X d} (hp : FinitePieceAlong f L H x v) : 0 ≤ L := by
  obtain ⟨S, B, hp⟩ := hp
  obtain ⟨t, ht, htS⟩ := (Set.Ioo_infinite (show (0 : ℝ) < 1 by norm_num)).exists_not_mem_finite
    S.finite_toSet
  exact (norm_nonneg (B t)).trans (hp t ht htS).2.1

theorem finitePieceAlong_gradient_norm {d : ℕ} {f : Objective d} {L : ℝ}
    {H : X d →L[ℝ] X d} {x v : X d} (hL : 0 ≤ L)
    (hc : Continuous f.grad) (hp : FinitePieceAlong f L H x v) :
    ‖f.grad (x + v) - f.grad x‖ ≤ L * ‖v‖ := by
  obtain ⟨S, B, hp⟩ := hp
  have hline : Continuous (fun t : ℝ => f.grad (x + t • v)) :=
    hc.comp (by fun_prop)
  have h := norm_sub_le_of_hasDerivAt_off_finset S (show (0 : ℝ) ≤ 1 by norm_num)
    (mul_nonneg hL (norm_nonneg v)) hline.continuousOn ?_
  · simpa using h
  · intro t ht htS
    obtain ⟨hder, hnorm, _⟩ := hp t ht htS
    exact ⟨B t v, hder, (B t).le_opNorm v |>.trans
      (mul_le_mul_of_nonneg_right hnorm (norm_nonneg _))⟩

/-- Directional gradient growth at every time, not only at the endpoint. -/
theorem finitePieceAlong_directional {d : ℕ} {f : Objective d} {L : ℝ}
    {H : X d →L[ℝ] X d} {x v : X d}
    (hc : Continuous f.grad) (hp : FinitePieceAlong f L H x v)
    {t : ℝ} (ht : t ∈ Icc (0 : ℝ) 1) :
    ⟪v, f.grad (x + t • v) - f.grad x⟫_ℝ ≤ t * ⟪v, H v⟫_ℝ := by
  obtain ⟨S, B, hp⟩ := hp
  have hline : Continuous (fun t : ℝ => ⟪v, f.grad (x + t • v)⟫_ℝ) :=
    continuous_const.inner (hc.comp (by fun_prop))
  have h := image_sub_le_of_hasDerivAt_off_finset S (C := ⟪v, H v⟫_ℝ) ht.1 hline.continuousOn ?_
  · simpa [inner_sub_right, mul_comm] using h
  · intro u hu huS
    obtain ⟨hder, _, hupper⟩ := hp u ⟨hu.1, hu.2.trans_le ht.2⟩ huS
    refine ⟨⟪v, B u v⟫_ℝ, ?_, hupper⟩
    simpa only [Function.comp_def, innerSL_apply] using
      (innerSL ℝ v).hasFDerivAt.comp_hasDerivAt u hder

/-- The fixed quadratic upper model follows by a second scalar comparison,
now applied to the actual value function along the line. -/
theorem finitePieceAlong_quadraticUpper {d : ℕ} {f : Objective d} {L : ℝ}
    {H : X d →L[ℝ] X d} {x v : X d}
    (hc : Continuous f.grad) (hp : FinitePieceAlong f L H x v) :
    QuadraticUpper f H x (x + v) := by
  let A := ⟪f.grad x, v⟫_ℝ
  let C := ⟪v, H v⟫_ℝ
  let φ : ℝ → ℝ := fun t => f.value (x + t • v) - f.value x - t * A - t ^ 2 / 2 * C
  have hval (t : ℝ) : HasDerivAt (fun u : ℝ => f.value (x + u • v))
      ⟪f.grad (x + t • v), v⟫_ℝ t := by
    simpa only [Function.comp_def, AffineMap.lineMap_apply_module', add_sub_cancel_left, add_comm] using
      f.along_line_hasDerivAt x (x + v) t
  have hφ (t : ℝ) : HasDerivAt φ
      (⟪f.grad (x + t • v), v⟫_ℝ - A - t * C) t := by
    convert (((hval t).sub_const (f.value x)).sub ((hasDerivAt_id t).mul_const A)).sub
      ((((hasDerivAt_id t).pow 2).div_const 2).mul_const C) using 1
    dsimp [φ]
    ring
  have hcomp : φ 1 - φ 0 ≤ 0 * (1 - 0) := by
    apply image_sub_le_of_hasDerivAt_off_finset (∅ : Finset ℝ) (by norm_num)
      (fun t _ => (hφ t).continuousAt.continuousWithinAt)
    intro t ht _
    refine ⟨_, hφ t, ?_⟩
    have hg := finitePieceAlong_directional hc hp (show t ∈ Icc (0 : ℝ) 1 from
      ⟨ht.1.le, ht.2.le⟩)
    rw [inner_sub_right, real_inner_comm (f.grad (x + t • v)) v,
      real_inner_comm (f.grad x) v] at hg
    dsimp only [A, C]
    linarith
  norm_num only [φ, zero_smul, add_zero, one_smul, zero_mul, one_mul, zero_pow,
    one_pow, zero_div, sub_self, sub_zero] at hcomp
  unfold QuadraticUpper
  simp only [add_sub_cancel_left]
  dsimp only [A, C] at hcomp
  linarith

/-- Appendix A's finite-piece integration conclusion. The derivative and
matrix bounds are local data; both global conclusions are proved. -/
theorem finite_piece_transfer {d : ℕ} (f : Objective d) {L : ℝ}
    (H : X d →L[ℝ] X d) (hc : Continuous f.grad)
    (hp : ∀ x v, FinitePieceAlong f L H x v) :
    Smooth f L ∧ ∀ x y, QuadraticUpper f H x y := by
  have hL := finitePieceAlong_nonneg (hp 0 0)
  constructor
  · intro x y
    have h := finitePieceAlong_gradient_norm hL hc (hp y (x - y))
    simpa only [add_sub_cancel] using h
  · intro x y
    have h := finitePieceAlong_quadraticUpper hc (hp x (y - x))
    simpa only [add_sub_cancel] using h

end ExactZO


==> anc/ExactZO/FrameGeometry.lean <==
import ExactZO.StageGeometry
import Mathlib.Analysis.InnerProductSpace.Orthonormal
import Mathlib.LinearAlgebra.Trace

/-! Total list-frame maps, and their orthogonal geometry under `OrthoList`.
The maps are defined for every list, so objective functions need not carry an
orthogonality proof in their definition. -/

noncomputable section
open scoped BigOperators InnerProductSpace
set_option maxHeartbeats 1000000

namespace ExactZO.FrameGeometry
open StageGeometry

variable {d : ℕ}

/-- Synthesis in the ordered list frame, defined even for nonorthogonal lists. -/
def frameMap (U : List (X d)) : X U.length →L[ℝ] X d :=
  ∑ i : Fin U.length, (EuclideanSpace.proj i).smulRight (U.get i)

/-- Analysis in the ordered list frame, defined even for nonorthogonal lists. -/
def coordinateMap (U : List (X d)) : X d →L[ℝ] X U.length :=
  (frameMap U).adjoint

/-- The frame operator; this is an orthogonal projection for an orthonormal list. -/
def frameProjection (U : List (X d)) : X d →L[ℝ] X d :=
  (frameMap U).comp (coordinateMap U)

@[simp] theorem frameMap_apply (U : List (X d)) (x : X U.length) :
    frameMap U x = ∑ i : Fin U.length, x i • U.get i := by
  simp only [frameMap, ContinuousLinearMap.sum_apply, ContinuousLinearMap.smulRight_apply]
  rfl

@[simp] theorem frameMap_single (U : List (X d)) (i : Fin U.length) :
    frameMap U (EuclideanSpace.single i 1) = U.get i := by
  classical
  simp [frameMap_apply, EuclideanSpace.single_apply, ite_smul]

@[simp] theorem coordinateMap_apply (U : List (X d)) (x : X d) (i : Fin U.length) :
    coordinateMap U x i = ⟪U.get i, x⟫_ℝ := by
  have h := (frameMap U).adjoint_inner_right (EuclideanSpace.single i 1) x
  simpa only [coordinateMap, EuclideanSpace.inner_single_left, one_mul,
    map_one, frameMap_single] using h

theorem coordinateMap_list (U : List (X d)) (x : X d) :
    List.ofFn (fun i => coordinateMap U x i) = U.map (fun u => ⟪u, x⟫_ℝ) := by
  simp only [coordinateMap_apply]
  change List.ofFn ((fun u => ⟪u, x⟫_ℝ) ∘ U.get) = _
  rw [← List.map_ofFn]
  rw [List.ofFn_get]

theorem orthoList_orthonormal {U : List (X d)} (hU : OrthoList U) :
    Orthonormal ℝ U.get := by
  constructor
  · intro i
    exact hU.2 (U.get i) (List.get_mem _ _)
  · intro i j hij
    rcases lt_or_gt_of_ne hij with h | h
    · exact List.pairwise_iff_get.mp hU.1 i j h
    · rw [real_inner_comm]
      exact List.pairwise_iff_get.mp hU.1 j i h

theorem frameMap_inner {U : List (X d)} (hU : OrthoList U) (x y : X U.length) :
    ⟪frameMap U x, frameMap U y⟫_ℝ = ⟪x, y⟫_ℝ := by
  have h := (orthoList_orthonormal hU).inner_sum (fun i => x i) (fun i => y i) Finset.univ
  simpa only [frameMap_apply, RCLike.conj_to_real,
    PiLp.inner_apply, RCLike.inner_apply, conj_trivial, mul_comm] using h

/-- The actual frame synthesis map as an isometry. -/
def frameIsometry {U : List (X d)} (hU : OrthoList U) : X U.length →ₗᵢ[ℝ] X d :=
  (frameMap U).toLinearMap.isometryOfInner (frameMap_inner hU)

@[simp] theorem frameIsometry_apply {U : List (X d)} (hU : OrthoList U)
    (x : X U.length) : frameIsometry hU x = frameMap U x := rfl

theorem frameMap_norm {U : List (X d)} (hU : OrthoList U) (x : X U.length) :
    ‖frameMap U x‖ = ‖x‖ := (frameIsometry hU).norm_map x

theorem frameMap_opNorm_le {U : List (X d)} (hU : OrthoList U) : ‖frameMap U‖ ≤ 1 := by
  apply ContinuousLinearMap.opNorm_le_bound _ (by norm_num)
  intro x
  simp only [frameMap_norm hU, one_mul, le_refl]

theorem coordinateMap_opNorm_le {U : List (X d)} (hU : OrthoList U) :
    ‖coordinateMap U‖ ≤ 1 := by
  rw [coordinateMap, ContinuousLinearMap.adjoint.norm_map]
  exact frameMap_opNorm_le hU

theorem coordinateMap_norm_le {U : List (X d)} (hU : OrthoList U) (x : X d) :
    ‖coordinateMap U x‖ ≤ ‖x‖ := by
  calc
    ‖coordinateMap U x‖ ≤ ‖coordinateMap U‖ * ‖x‖ := (coordinateMap U).le_opNorm x
    _ ≤ 1 * ‖x‖ := mul_le_mul_of_nonneg_right (coordinateMap_opNorm_le hU) (norm_nonneg x)
    _ = ‖x‖ := one_mul _

theorem coordinateMap_frameMap {U : List (X d)} (hU : OrthoList U) :
    (coordinateMap U).comp (frameMap U) = ContinuousLinearMap.id ℝ (X U.length) := by
  exact (frameMap U).norm_map_iff_adjoint_comp_self.mp (frameMap_norm hU)

@[simp] theorem coordinateMap_frameMap_apply {U : List (X d)} (hU : OrthoList U)
    (x : X U.length) : coordinateMap U (frameMap U x) = x := by
  exact congrArg (fun f : X U.length →L[ℝ] X U.length => f x) (coordinateMap_frameMap hU)

@[simp] theorem coordinateMap_adjoint (U : List (X d)) :
    (coordinateMap U).adjoint = frameMap U := by simp [coordinateMap]

theorem coordinateMap_adjoint_norm {U : List (X d)} (hU : OrthoList U)
    (x : X U.length) : ‖(coordinateMap U).adjoint x‖ = ‖x‖ := by
  rw [coordinateMap_adjoint, frameMap_norm hU]

theorem coordinateMap_lipschitz {U : List (X d)} (hU : OrthoList U) (x y : X d) :
    ‖coordinateMap U x - coordinateMap U y‖ ≤ ‖x - y‖ := by
  rw [← map_sub]
  exact coordinateMap_norm_le hU (x - y)

theorem frameMap_lipschitz {U : List (X d)} (hU : OrthoList U)
    (x y : X U.length) : ‖frameMap U x - frameMap U y‖ = ‖x - y‖ := by
  rw [← map_sub, frameMap_norm hU]

@[simp] theorem frameProjection_apply (U : List (X d)) (x : X d) :
    frameProjection U x = ∑ i : Fin U.length, ⟪U.get i, x⟫_ℝ • U.get i := by
  simp [frameProjection]

theorem frameProjection_inner (U : List (X d)) (x y : X d) :
    ⟪x, frameProjection U y⟫_ℝ = ⟪coordinateMap U x, coordinateMap U y⟫_ℝ := by
  exact ((frameMap U).adjoint_inner_left (coordinateMap U y) x).symm

theorem frameProjection_symmetric (U : List (X d)) (x y : X d) :
    ⟪frameProjection U x, y⟫_ℝ = ⟪x, frameProjection U y⟫_ℝ := by
  rw [real_inner_comm, frameProjection_inner, real_inner_comm, frameProjection_inner]

theorem frameProjection_quadratic (U : List (X d)) (x : X d) :
    ⟪x, frameProjection U x⟫_ℝ = ‖coordinateMap U x‖ ^ 2 := by
  rw [frameProjection_inner, real_inner_self_eq_norm_sq]

theorem frameProjection_nonneg (U : List (X d)) (x : X d) :
    0 ≤ ⟪x, frameProjection U x⟫_ℝ := by
  rw [frameProjection_quadratic]
  exact sq_nonneg _

theorem frameProjection_norm_le {U : List (X d)} (hU : OrthoList U) (x : X d) :
    ‖frameProjection U x‖ ≤ ‖x‖ := by
  change ‖frameMap U (coordinateMap U x)‖ ≤ ‖x‖
  rw [frameMap_norm hU]
  exact coordinateMap_norm_le hU x

theorem frameProjection_opNorm_le {U : List (X d)} (hU : OrthoList U) :
    ‖frameProjection U‖ ≤ 1 := by
  apply ContinuousLinearMap.opNorm_le_bound _ (by norm_num)
  simpa only [one_mul] using frameProjection_norm_le hU

theorem frameProjection_idempotent {U : List (X d)} (hU : OrthoList U) :
    (frameProjection U).comp (frameProjection U) = frameProjection U := by
  apply ContinuousLinearMap.ext
  intro x
  change frameMap U (coordinateMap U (frameMap U (coordinateMap U x))) = _
  rw [coordinateMap_frameMap_apply hU]
  rfl

theorem frameProjection_trace {U : List (X d)} (hU : OrthoList U) :
    LinearMap.trace ℝ (X d) (frameProjection U).toLinearMap = U.length := by
  have h := LinearMap.trace_comp_comm' (coordinateMap U).toLinearMap (frameMap U).toLinearMap
  change LinearMap.trace ℝ (X d)
    ((frameMap U).toLinearMap.comp (coordinateMap U).toLinearMap) = _
  rw [h]
  have hi := congrArg ContinuousLinearMap.toLinearMap (coordinateMap_frameMap hU)
  rw [show (coordinateMap U).toLinearMap.comp (frameMap U).toLinearMap =
      LinearMap.id by exact hi]
  rw [LinearMap.trace_id]
  simp [X]

theorem frameProjection_upperMatrix {U : List (X d)} (hU : OrthoList U) :
    UpperMatrix 1 U.length (frameProjection U) := by
  exact ⟨frameProjection_symmetric U, frameProjection_nonneg U,
    frameProjection_opNorm_le hU, by rw [frameProjection_trace hU, one_mul]⟩


@[simp] theorem coordinateMap_get {U : List (X d)} (hU : OrthoList U)
    (i : Fin U.length) : coordinateMap U (U.get i) = EuclideanSpace.single i 1 := by
  rw [← frameMap_single U i, coordinateMap_frameMap_apply hU]

theorem frameMap_mem_frameSpace (U : List (X d)) (x : X U.length) :
    frameMap U x ∈ frameSpace U := by
  rw [frameMap_apply]
  apply Submodule.sum_mem
  intro i _
  exact Submodule.smul_mem _ _ (mem_frameSpace (List.get_mem U i))

theorem frameProjection_mem_frameSpace (U : List (X d)) (x : X d) :
    frameProjection U x ∈ frameSpace U := frameMap_mem_frameSpace U (coordinateMap U x)

private theorem frameSpace_le_of_mem (U : List (X d)) (S : Submodule ℝ (X d))
    (h : ∀ u ∈ U, u ∈ S) : frameSpace U ≤ S := by
  induction U with
  | nil => exact bot_le
  | cons u U ih =>
    apply sup_le
    · apply Submodule.span_le.mpr
      intro v hv
      simp only [Set.mem_singleton_iff] at hv
      exact hv ▸ h u (by simp)
    · exact ih (fun v hv => h v (by simp [hv]))

theorem frameSpace_eq_range (U : List (X d)) :
    frameSpace U = LinearMap.range (frameMap U).toLinearMap := by
  apply le_antisymm
  · apply frameSpace_le_of_mem
    intro u hu
    obtain ⟨i, rfl⟩ := List.mem_iff_get.mp hu
    exact ⟨EuclideanSpace.single i 1, frameMap_single U i⟩
  · intro x hx
    obtain ⟨y, rfl⟩ := hx
    exact frameMap_mem_frameSpace U y

theorem coordinateMap_sub_projection {U : List (X d)} (hU : OrthoList U) (x : X d) :
    coordinateMap U (x - frameProjection U x) = 0 := by
  change coordinateMap U (x - frameMap U (coordinateMap U x)) = 0
  rw [map_sub, coordinateMap_frameMap_apply hU, sub_self]

theorem sub_projection_mem_orthogonal {U : List (X d)} (hU : OrthoList U) (x : X d) :
    x - frameProjection U x ∈ (frameSpace U)ᗮ := by
  apply (Submodule.mem_orthogonal _ _).mpr
  intro y hy
  rw [frameSpace_eq_range] at hy
  obtain ⟨z, rfl⟩ := hy
  change ⟪frameMap U z, x - frameProjection U x⟫_ℝ = 0
  rw [← (frameMap U).adjoint_inner_right]
  change ⟪z, coordinateMap U (x - frameProjection U x)⟫_ℝ = 0
  rw [coordinateMap_sub_projection hU]
  exact inner_zero_right _

theorem frameProjection_eq_orthogonalProjection {U : List (X d)} (hU : OrthoList U)
    (x : X d) : frameProjection U x = (frameSpace U).orthogonalProjection x := by
  exact (Submodule.eq_orthogonalProjection_of_mem_orthogonal
    (frameProjection_mem_frameSpace U x) (sub_projection_mem_orthogonal hU x)).symm

end ExactZO.FrameGeometry


==> anc/ExactZO/GaussianDensity.lean <==
import ExactZO.GaussianProjection
import Mathlib.MeasureTheory.Measure.Haar.InnerProductSpace
import Mathlib.Data.ENNReal.BigOperators

noncomputable section
open MeasureTheory ProbabilityTheory Set
open scoped BigOperators InnerProductSpace ENNReal NNReal

namespace ExactZO.Gaussian

/-- The genuine scalar Gaussian PDF multiplied over all coordinates. -/
def coordinatePDFReal (d : ℕ) (x : Fin d → ℝ) : ℝ :=
  ∏ i, gaussianPDFReal 0 1 (x i)

theorem coordinatePDFReal_nonneg (d : ℕ) (x : Fin d → ℝ) :
    0 ≤ coordinatePDFReal d x :=
  Finset.prod_nonneg (fun _ _ => gaussianPDFReal_nonneg _ _ _)

theorem coordinatePDFReal_integrable (d : ℕ) : Integrable (coordinatePDFReal d) :=
  Integrable.fintype_prod (fun _ => integrable_gaussianPDFReal 0 1)

theorem coordinatePDFReal_measurable (d : ℕ) : Measurable (coordinatePDFReal d) := by
  unfold coordinatePDFReal
  exact Finset.measurable_prod _ (fun i _ =>
    (measurable_gaussianPDFReal 0 1).comp (measurable_pi_apply i))

/-- This equality is proved on arbitrary measurable rectangles, using the
actual scalar Gaussian densities and finite-product integration. -/
theorem coordinateGaussian_eq_withDensity (d : ℕ) :
    coordinateGaussian d =
      volume.withDensity (fun x => ENNReal.ofReal (coordinatePDFReal d x)) := by
  classical
  apply Measure.pi_eq
  intro s hs
  have hrect : MeasurableSet (Set.pi Set.univ s) := MeasurableSet.univ_pi hs
  rw [withDensity_apply _ hrect,
    ← ofReal_integral_eq_lintegral_ofReal (coordinatePDFReal_integrable d).restrict
      (Filter.Eventually.of_forall (coordinatePDFReal_nonneg d))]
  simp_rw [gaussianReal_apply_eq_integral 0 (one_ne_zero : (1 : ℝ≥0) ≠ 0)]
  rw [← ENNReal.ofReal_prod_of_nonneg
    (fun i _ => integral_nonneg (fun _ => gaussianPDFReal_nonneg 0 1 _))]
  congr 1
  rw [← integral_indicator hrect]
  have hind : (Set.pi Set.univ s).indicator (coordinatePDFReal d) =
      (fun x => ∏ i, (s i).indicator (gaussianPDFReal 0 1) (x i)) := by
    funext x
    by_cases hx : x ∈ Set.pi Set.univ s
    · rw [Set.indicator_of_mem hx]
      apply Finset.prod_congr rfl
      intro i _
      rw [Set.indicator_of_mem (hx i (Set.mem_univ i))]
    · rw [Set.indicator_of_not_mem hx]
      obtain ⟨i, hi⟩ : ∃ i, x i ∉ s i := by
        simpa only [Set.mem_pi, Set.mem_univ, forall_true_left, not_forall] using hx
      symm
      apply Finset.prod_eq_zero (Finset.mem_univ i)
      exact Set.indicator_of_not_mem hi _
  rw [hind, integral_fintype_prod_eq_prod]
  apply Finset.prod_congr rfl
  intro i _
  exact integral_indicator (hs i)

/-- Transporting a density through a measurable equivalence. -/
theorem map_withDensity_equiv {α β : Type*} [MeasurableSpace α] [MeasurableSpace β]
    (e : α ≃ᵐ β) (μ : Measure α) (f : α → ℝ≥0∞) (hf : Measurable f) :
    Measure.map e (μ.withDensity f) =
      (Measure.map e μ).withDensity (fun y => f (e.symm y)) := by
  apply Measure.ext_of_lintegral
  intro g hg
  rw [lintegral_map hg e.measurable,
    lintegral_withDensity_eq_lintegral_mul μ hf
      (g := fun a => g (e a)) (hg.comp e.measurable),
    lintegral_withDensity_eq_lintegral_mul (Measure.map e μ)
      (f := fun y => f (e.symm y)) (hf.comp e.symm.measurable) hg]
  simp only [Pi.mul_apply]
  rw [lintegral_map (f := fun y => f (e.symm y) * g y)
    ((hf.comp e.symm.measurable).mul hg) e.measurable]
  simp only [Pi.mul_apply, MeasurableEquiv.symm_apply_apply]

/-- Euclidean radial density with the exact scalar normalization. -/
def radialGaussianDensity (d : ℕ) (x : X d) : ℝ≥0∞ :=
  ENNReal.ofReal ((Real.sqrt (2 * Real.pi))⁻¹ ^ d * Real.exp (-‖x‖ ^ 2 / 2))

theorem coordinatePDFReal_radial (d : ℕ) (x : Fin d → ℝ) :
    coordinatePDFReal d x =
      (Real.sqrt (2 * Real.pi))⁻¹ ^ d * Real.exp (-‖vectorOfCoordinates d x‖ ^ 2 / 2) := by
  have hn : (∑ i, (x i) ^ 2) = ‖vectorOfCoordinates d x‖ ^ 2 := by
    rw [← real_inner_self_eq_norm_sq]
    simp [PiLp.inner_apply, vectorOfCoordinates, sq]
  simp only [coordinatePDFReal, gaussianPDFReal, NNReal.coe_one, mul_one, sub_zero,
    Finset.prod_mul_distrib, Finset.prod_const, Finset.card_univ, Fintype.card_fin,
    ← Real.exp_sum]
  congr 2
  rw [← hn]
  rw [← Finset.sum_div, Finset.sum_neg_distrib]

/-- The actual product Gaussian transported to `X d` has the usual radial
density with respect to Euclidean volume, including the zero-dimensional case. -/
theorem standardGaussian_eq_withDensity (d : ℕ) :
    standardGaussian d = volume.withDensity (radialGaussianDensity d) := by
  let e : (Fin d → ℝ) ≃ᵐ X d := (EuclideanSpace.measurableEquiv (Fin d)).symm
  have he : (e : (Fin d → ℝ) → X d) = vectorOfCoordinates d := rfl
  have hvol : Measure.map e volume = (volume : Measure (X d)) :=
    (PiLp.volume_preserving_equiv_symm (Fin d)).map_eq
  rw [standardGaussian, coordinateGaussian_eq_withDensity, ← he,
    map_withDensity_equiv e volume _ (coordinatePDFReal_measurable d).ennreal_ofReal, hvol]
  congr 1
  funext x
  rw [coordinatePDFReal_radial]
  change ENNReal.ofReal (_ * Real.exp (-‖e (e.symm x)‖ ^ 2 / 2)) = _
  rw [e.apply_symm_apply]
  rfl


end ExactZO.Gaussian


==> anc/ExactZO/GaussianDirection.lean <==
import ExactZO.GaussianProjection
import ExactZO.GaussianScalar
import ExactZO.STPDescent
import ExactZO.SubspaceBudget

/-! Exact moments of the genuine Euclidean standard Gaussian.
Projection laws supply integrability as well as values; quadratic moments are
obtained by polarization and a finite orthonormal basis expansion. -/
noncomputable section
open MeasureTheory
open scoped BigOperators InnerProductSpace
namespace ExactZO.Gaussian

variable {d : ℕ}

theorem projection_power_integrable (g : X d) (k : ℕ) :
    Integrable (fun a => ⟪g, a⟫_ℝ ^ k) (standardGaussian d) := by
  have hi := GaussianScalar.integrable_pow 0 ⟨‖g‖ ^ 2, sq_nonneg _⟩ k
  rw [← projection_law g] at hi
  exact hi.comp_aemeasurable (by fun_prop : Measurable (fun a : X d => ⟪g, a⟫_ℝ)).aemeasurable

theorem projection_abs_integrable (g : X d) :
    Integrable (fun a => |⟪g, a⟫_ℝ|) (standardGaussian d) := by
  simpa only [pow_one, Real.norm_eq_abs] using (projection_power_integrable g 1).norm

theorem projection_abs_integral (g : X d) :
    (∫ a, |⟪g, a⟫_ℝ| ∂standardGaussian d) = Real.sqrt (2 / Real.pi) * ‖g‖ := by
  have hi := GaussianScalar.centered_abs_integral ⟨‖g‖ ^ 2, sq_nonneg _⟩
  rw [← projection_law g, integral_map (by fun_prop : Measurable (fun a : X d => ⟪g, a⟫_ℝ)).aemeasurable
    (by fun_prop : Continuous (fun x : ℝ => |x|)).aestronglyMeasurable] at hi
  simpa only [NNReal.coe_mk, Real.sqrt_sq (norm_nonneg _)] using hi

theorem projection_second_integral (g : X d) :
    (∫ a, ⟪g, a⟫_ℝ ^ 2 ∂standardGaussian d) = ‖g‖ ^ 2 := by
  have hi := GaussianScalar.second_moment 0 ⟨‖g‖ ^ 2, sq_nonneg _⟩
  rw [← projection_law g, integral_map (by fun_prop : Measurable (fun a : X d => ⟪g, a⟫_ℝ)).aemeasurable
    (by fun_prop : Continuous (fun x : ℝ => x ^ 2)).aestronglyMeasurable] at hi
  simpa using hi

/-- Polarization supplies integrability without assuming independent projections. -/
theorem projection_product_integrable (g h : X d) :
    Integrable (fun a => ⟪g, a⟫_ℝ * ⟪h, a⟫_ℝ) (standardGaussian d) := by
  have hi := ((projection_power_integrable (g + h) 2).sub
    ((projection_power_integrable g 2).add (projection_power_integrable h 2))).div_const 2
  convert hi using 1
  ext a
  change ⟪g, a⟫_ℝ * ⟪h, a⟫_ℝ = (⟪g + h, a⟫_ℝ ^ 2 - (⟪g, a⟫_ℝ ^ 2 + ⟪h, a⟫_ℝ ^ 2)) / 2
  rw [inner_add_left]
  ring

theorem projection_product_integral (g h : X d) :
    (∫ a, ⟪g, a⟫_ℝ * ⟪h, a⟫_ℝ ∂standardGaussian d) = ⟪g, h⟫_ℝ := by
  have heq : (fun a : X d => ⟪g, a⟫_ℝ * ⟪h, a⟫_ℝ) =
      fun a => (⟪g + h, a⟫_ℝ ^ 2 - (⟪g, a⟫_ℝ ^ 2 + ⟪h, a⟫_ℝ ^ 2)) / 2 := by
    funext a
    rw [inner_add_left]
    ring
  have hs := integral_sub (projection_power_integrable (g + h) 2)
    ((projection_power_integrable g 2).add (projection_power_integrable h 2))
  have ha := integral_add (projection_power_integrable g 2) (projection_power_integrable h 2)
  simp only [Pi.add_apply, Pi.sub_apply] at hs ha
  rw [heq, integral_div, hs, ha, projection_second_integral,
    projection_second_integral, projection_second_integral, norm_add_sq_real]
  ring

/-- This identity holds for every continuous linear map, without symmetry or positivity. -/
theorem quadratic_basis_expansion (b : OrthonormalBasis (Fin d) ℝ (X d))
    (H : X d →L[ℝ] X d) (a : X d) :
    ⟪a, H a⟫_ℝ = ∑ i, ⟪b i, a⟫_ℝ * ⟪H.adjoint (b i), a⟫_ℝ := by
  rw [← b.sum_inner_mul_inner a (H a)]
  apply Finset.sum_congr rfl
  intro i _
  rw [ContinuousLinearMap.adjoint_inner_left, real_inner_comm a (b i)]

theorem quadratic_integrable (H : X d →L[ℝ] X d) :
    Integrable (fun a => ⟪a, H a⟫_ℝ) (standardGaussian d) := by
  let b := EuclideanSpace.basisFun (Fin d) ℝ
  simp_rw [quadratic_basis_expansion b H]
  exact integrable_finset_sum _ (fun i _ => projection_product_integrable (b i) (H.adjoint (b i)))

theorem quadratic_integral (H : X d →L[ℝ] X d) :
    (∫ a, ⟪a, H a⟫_ℝ ∂standardGaussian d) = LinearMap.trace ℝ (X d) H.toLinearMap := by
  let b := EuclideanSpace.basisFun (Fin d) ℝ
  simp_rw [quadratic_basis_expansion b H]
  rw [integral_finset_sum _ (fun i _ => projection_product_integrable (b i) (H.adjoint (b i))),
    SubspaceBudget.trace_eq_sum_quadratic b H]
  apply Finset.sum_congr rfl
  intro i _
  rw [projection_product_integral, ContinuousLinearMap.adjoint_inner_right]
  exact real_inner_comm _ _

/-- The STP moment interface is discharged by an explicit Gaussian probability law. -/
theorem directionMoments (d : ℕ) :
    STP.DirectionMoments (standardGaussian d) (Real.sqrt (2 / Real.pi)) where
  probability := inferInstance
  abs_integrable := projection_abs_integrable
  abs_integral := projection_abs_integral
  quadratic_integrable := quadratic_integrable
  quadratic_integral := quadratic_integral

end ExactZO.Gaussian


==> anc/ExactZO/GaussianPolar.lean <==
import ExactZO.GaussianDensity
import ExactZO.SphereFoundation
import Mathlib.MeasureTheory.Constructions.HaarToSphere

/-! The actual Gaussian direction and radius have their product law. -/

noncomputable section
open MeasureTheory ProbabilityTheory Set
open scoped BigOperators InnerProductSpace ENNReal NNReal

namespace ExactZO.Gaussian

/-- A density depending only on a measurable image transports to that image. -/
theorem map_withDensity_comp {α β : Type*} [MeasurableSpace α] [MeasurableSpace β]
    (T : α → β) (μ : Measure α) (f : β → ℝ≥0∞)
    (hT : Measurable T) (hf : Measurable f) :
    Measure.map T (μ.withDensity (fun x => f (T x))) =
      (Measure.map T μ).withDensity f := by
  apply Measure.ext_of_lintegral
  intro g hg
  rw [lintegral_map hg hT,
    lintegral_withDensity_eq_lintegral_mul μ
      (f := fun x => f (T x)) (hf.comp hT)
      (g := fun x => g (T x)) (hg.comp hT),
    lintegral_withDensity_eq_lintegral_mul (Measure.map T μ) hf hg]
  simp only [Pi.mul_apply]
  rw [lintegral_map (f := fun y => f y * g y) (hf.mul hg) hT]

/-- A product probability measure is the product of its actual marginals,
even when its initially given factors are not normalized. -/
theorem probability_product_eq_marginals {α β : Type*}
    [MeasurableSpace α] [MeasurableSpace β]
    (L : Measure (α × β)) [IsProbabilityMeasure L]
    (A : Measure α) (B : Measure β) [SFinite A] [SFinite B]
    (hL : L = A.prod B) :
    L = (Measure.map Prod.fst L).prod (Measure.map Prod.snd L) := by
  letI : IsProbabilityMeasure (Measure.map Prod.fst L) :=
    isProbabilityMeasure_map measurable_fst.aemeasurable
  letI : IsProbabilityMeasure (Measure.map Prod.snd L) :=
    isProbabilityMeasure_map measurable_snd.aemeasurable
  have hmass : A Set.univ * B Set.univ = 1 := by
    calc
      A Set.univ * B Set.univ = (A.prod B) (Set.univ ×ˢ Set.univ) :=
        (Measure.prod_prod _ _).symm
      _ = L Set.univ := by rw [← hL]; simp
      _ = 1 := measure_univ
  symm
  apply Measure.prod_eq
  intro s t hs ht
  rw [hL, Measure.prod_prod, Measure.map_fst_prod, Measure.map_snd_prod,
    Measure.smul_apply, Measure.smul_apply]
  change A s * B t = (B Set.univ * A s) * (A Set.univ * B t)
  calc
    A s * B t = (A Set.univ * B Set.univ) * (A s * B t) := by rw [hmass, one_mul]
    _ = (B Set.univ * A s) * (A Set.univ * B t) := by ac_rfl


/-- The Gaussian radial weight before multiplication by the polar Jacobian. -/
def polarRadialWeight (d : ℕ) (r : Set.Ioi (0 : ℝ)) : ℝ≥0∞ :=
  ENNReal.ofReal ((Real.sqrt (2 * Real.pi))⁻¹ ^ d * Real.exp (-r.val ^ 2 / 2))

theorem polarRadialWeight_measurable (d : ℕ) : Measurable (polarRadialWeight d) := by
  unfold polarRadialWeight
  fun_prop

theorem radialGaussianDensity_measurable (d : ℕ) : Measurable (radialGaussianDensity d) := by
  unfold radialGaussianDensity
  fun_prop

/-- The actual density restricted to the nonzero subtype. -/
def nonzeroGaussian (d : ℕ) : Measure ({(0 : X d)}ᶜ : Set (X d)) :=
  (volume.comap ((↑) : ({(0 : X d)}ᶜ : Set (X d)) → X d)).withDensity
    (fun x => radialGaussianDensity d x.val)

theorem map_nonzeroGaussian (d : ℕ) (hd : 0 < d) :
    Measure.map ((↑) : ({(0 : X d)}ᶜ : Set (X d)) → X d) (nonzeroGaussian d) =
      standardGaussian d := by
  rw [nonzeroGaussian,
    map_withDensity_comp _ _ _ measurable_subtype_coe (radialGaussianDensity_measurable d),
    map_comap_subtype_coe (measurableSet_singleton _).compl,
    ← restrict_withDensity (measurableSet_singleton _).compl,
    ← standardGaussian_eq_withDensity]
  apply Measure.restrict_eq_self_of_ae_mem
  simpa only [Set.mem_compl_iff, Set.mem_singleton_iff] using standardGaussian_ae_ne_zero hd

/-- The unnormalized sphere factor supplied by the Haar polar formula. -/
def polarAngularMeasure (d : ℕ) : Measure (X d) :=
  Measure.map ((↑) : Metric.sphere (0 : X d) 1 → X d)
    (volume : Measure (X d)).toSphere

/-- The unnormalized radial factor supplied by the Haar polar formula. -/
def polarRadiusMeasure (d : ℕ) : Measure ℝ :=
  Measure.map ((↑) : Set.Ioi (0 : ℝ) → ℝ)
    ((Measure.volumeIoiPow (Module.finrank ℝ (X d) - 1)).withDensity (polarRadialWeight d))

instance polarAngularMeasure_sfinite (d : ℕ) : SFinite (polarAngularMeasure d) := by
  unfold polarAngularMeasure
  infer_instance

instance polarRadiusMeasure_sfinite (d : ℕ) : SFinite (polarRadiusMeasure d) := by
  unfold polarRadiusMeasure
  infer_instance

/-- Polar transport of the actual nonzero Gaussian produces a product. -/
theorem map_polar_nonzeroGaussian (d : ℕ) :
    Measure.map (homeomorphUnitSphereProd (X d)) (nonzeroGaussian d) =
      (volume : Measure (X d)).toSphere.prod
        ((Measure.volumeIoiPow (Module.finrank ℝ (X d) - 1)).withDensity (polarRadialWeight d)) := by
  unfold nonzeroGaussian
  have hden : (fun x : ({(0 : X d)}ᶜ : Set (X d)) => radialGaussianDensity d x.val) =
      (fun x => polarRadialWeight d ((homeomorphUnitSphereProd (X d)) x).2) := rfl
  rw [hden, map_withDensity_comp _ _
    (fun z : Metric.sphere (0 : X d) 1 × Set.Ioi (0 : ℝ) => polarRadialWeight d z.2)
    (homeomorphUnitSphereProd (X d)).measurable
    ((polarRadialWeight_measurable d).comp measurable_snd),
    (volume : Measure (X d)).measurePreserving_homeomorphUnitSphereProd.map_eq,
    ← prod_withDensity_right (polarRadialWeight_measurable d)]

/-- The actual direction-radius joint law is a product of two polar factors. -/
theorem direction_radius_polar_product (d : ℕ) (hd : 0 < d) :
    Measure.map (fun x : X d => (normalizedDirection x, ‖x‖)) (standardGaussian d) =
      (polarAngularMeasure d).prod (polarRadiusMeasure d) := by
  let P : X d → X d × ℝ := fun x => (normalizedDirection x, ‖x‖)
  let i : ({(0 : X d)}ᶜ : Set (X d)) → X d := (↑)
  let j : Metric.sphere (0 : X d) 1 × Set.Ioi (0 : ℝ) → X d × ℝ :=
    Prod.map ((↑) : Metric.sphere (0 : X d) 1 → X d) ((↑) : Set.Ioi (0 : ℝ) → ℝ)
  have hP : Measurable P := normalizedDirection_measurable.prodMk measurable_norm
  have hj : Measurable j := measurable_subtype_coe.prodMap measurable_subtype_coe
  have hcomp : P ∘ i = j ∘ homeomorphUnitSphereProd (X d) := rfl
  change Measure.map P (standardGaussian d) = _
  rw [← map_nonzeroGaussian d hd, Measure.map_map hP measurable_subtype_coe, hcomp,
    ← Measure.map_map hj (homeomorphUnitSphereProd (X d)).measurable,
    map_polar_nonzeroGaussian]
  exact (Measure.map_prod_map _ _ measurable_subtype_coe measurable_subtype_coe).symm

/-- The direction of the genuine Gaussian is independent of its radius. -/
theorem direction_radius_product (d : ℕ) (hd : 0 < d) :
    Measure.map (fun x : X d => (normalizedDirection x, ‖x‖)) (standardGaussian d) =
      (sphereGaussian d).prod (Measure.map (fun x : X d => ‖x‖) (standardGaussian d)) := by
  let P : X d → X d × ℝ := fun x => (normalizedDirection x, ‖x‖)
  have hP : Measurable P := normalizedDirection_measurable.prodMk measurable_norm
  letI : IsProbabilityMeasure (Measure.map P (standardGaussian d)) :=
    isProbabilityMeasure_map hP.aemeasurable
  have h := probability_product_eq_marginals
    (Measure.map P (standardGaussian d)) (polarAngularMeasure d) (polarRadiusMeasure d)
    (direction_radius_polar_product d hd)
  rw [Measure.map_map measurable_fst hP, Measure.map_map measurable_snd hP] at h
  exact h

end ExactZO.Gaussian


==> anc/ExactZO/GaussianProjection.lean <==
import ExactZO.Model
import Mathlib.Probability.Distributions.Gaussian
import Mathlib.MeasureTheory.Integral.Pi
import Mathlib.MeasureTheory.Measure.CharacteristicFunction

noncomputable section

open MeasureTheory ProbabilityTheory
open scoped BigOperators InnerProductSpace

namespace ExactZO.Gaussian

/-- The product of `d` genuine scalar standard Gaussian measures. -/
def coordinateGaussian (d : ℕ) : Measure (Fin d → ℝ) :=
  Measure.pi (fun _ => gaussianReal 0 1)

instance coordinateGaussian_probability (d : ℕ) :
    IsProbabilityMeasure (coordinateGaussian d) := by
  unfold coordinateGaussian
  infer_instance

/-- Identify coordinate tuples with Euclidean vectors without changing coordinates. -/
def vectorOfCoordinates (d : ℕ) : (Fin d → ℝ) → X d :=
  (WithLp.equiv 2 (Fin d → ℝ)).symm

theorem vectorOfCoordinates_continuous (d : ℕ) : Continuous (vectorOfCoordinates d) :=
  PiLp.continuous_equiv_symm _ _

/-- The standard Gaussian on Euclidean space, including the zero-dimensional space. -/
def standardGaussian (d : ℕ) : Measure (X d) :=
  Measure.map (vectorOfCoordinates d) (coordinateGaussian d)

instance standardGaussian_probability (d : ℕ) :
    IsProbabilityMeasure (standardGaussian d) := by
  unfold standardGaussian
  exact isProbabilityMeasure_map (vectorOfCoordinates_continuous d).measurable.aemeasurable

/-- Finite-product integration, specialized to the actual Gaussian product. -/
theorem integral_coordinate_product {d : ℕ} (f : Fin d → ℝ → ℂ) :
    (∫ x, ∏ i, f i (x i) ∂coordinateGaussian d) =
      ∏ i, ∫ t, f i t ∂gaussianReal 0 1 := by
  letI : MeasureSpace ℝ := ⟨gaussianReal 0 1⟩
  letI : IsProbabilityMeasure (volume : Measure ℝ) :=
    inferInstanceAs (IsProbabilityMeasure (gaussianReal 0 1))
  exact integral_fintype_prod_eq_prod (Fin d) f

/-- Every linear projection of the finite product is a scalar Gaussian. -/
theorem weighted_sum_law {d : ℕ} (c : Fin d → ℝ) :
    Measure.map (fun x : Fin d → ℝ => ∑ i, c i * x i) (coordinateGaussian d) =
      gaussianReal 0 ⟨∑ i, (c i) ^ 2, Finset.sum_nonneg (fun i _ => sq_nonneg (c i))⟩ := by
  apply Measure.ext_of_charFun
  funext t
  have hm : Measurable (fun x : Fin d → ℝ => ∑ i, c i * x i) :=
    (by fun_prop : Continuous (fun x : Fin d → ℝ => ∑ i, c i * x i)).measurable
  rw [charFun_apply_real, integral_map hm.aemeasurable
    (by fun_prop : Continuous (fun x : ℝ => Complex.exp (↑t * ↑x * Complex.I))).aestronglyMeasurable]
  have hexp (x : Fin d → ℝ) :
      Complex.exp ((t : ℂ) * (↑(∑ i, c i * x i) : ℂ) * Complex.I) =
        ∏ i, Complex.exp ((↑((t * c i) * x i) : ℂ) * Complex.I) := by
    rw [← Complex.exp_sum]
    congr 1
    simp only [Complex.ofReal_mul, Complex.ofReal_sum, Finset.sum_mul, Finset.mul_sum]
    congr 1
    ext i
    ring
  simp_rw [hexp]
  rw [integral_coordinate_product (fun i y => Complex.exp ((↑((t * c i) * y) : ℂ) * Complex.I))]
  have heach (i : Fin d) :
      (∫ x, Complex.exp ((↑((t * c i) * x) : ℂ) * Complex.I) ∂gaussianReal 0 1) =
        Complex.exp (-((↑(t * c i) : ℂ) ^ 2) / 2) := by
    simpa only [charFun_apply_real, Complex.ofReal_mul, Complex.ofReal_zero, Complex.ofReal_one, NNReal.coe_one,
      mul_zero, zero_mul, one_mul, zero_sub, neg_div] using
      (charFun_gaussianReal (μ := 0) (v := 1) (t * c i))
  simp_rw [heach]
  rw [← Complex.exp_sum, charFun_gaussianReal]
  congr 1
  simp only [Complex.ofReal_zero, mul_zero, zero_mul, zero_sub, NNReal.coe_mk,
    Complex.ofReal_sum, Finset.sum_div, Finset.sum_neg_distrib]
  congr 1
  simp only [Finset.sum_mul, neg_div, Finset.sum_div, Finset.sum_neg_distrib]
  congr 1
  apply Finset.sum_congr rfl
  intro i _
  push_cast
  ring

/-- The variance of a Euclidean linear projection is its squared norm. -/
theorem projection_law {d : ℕ} (g : X d) :
    Measure.map (fun a => ⟪g, a⟫_ℝ) (standardGaussian d) =
      gaussianReal 0 ⟨‖g‖ ^ 2, sq_nonneg ‖g‖⟩ := by
  rw [standardGaussian, Measure.map_map (by fun_prop : Measurable (fun a : X d => ⟪g, a⟫_ℝ))
    (vectorOfCoordinates_continuous d).measurable]
  have heq : (fun x : Fin d → ℝ => ⟪g, vectorOfCoordinates d x⟫_ℝ) =
      (fun x => ∑ i, g i * x i) := by
    funext x
    simp only [PiLp.inner_apply, RCLike.inner_apply, conj_trivial]
    apply Finset.sum_congr rfl
    intro i _
    change x i * g i = _
    ring
  change Measure.map (fun x => ⟪g, vectorOfCoordinates d x⟫_ℝ) _ = _
  rw [heq, weighted_sum_law]
  congr 2
  change (∑ i, (g i) ^ 2) = ‖g‖ ^ 2
  rw [← real_inner_self_eq_norm_sq]
  simp [PiLp.inner_apply, sq]

end ExactZO.Gaussian


==> anc/ExactZO/GaussianScalar.lean <==
import Mathlib.Probability.Distributions.Gaussian
import Mathlib.Probability.Moments.MGFAnalytic
import Mathlib.Data.Real.Pi.Bounds
import Mathlib.MeasureTheory.Measure.Lebesgue.Integral

/-! Scalar Gaussian moments used by the concrete STP direction law.
The MGF differentiation proofs are adapted from the locally verified library
`PriceAdaptivity/GaussianMoments.lean`; all moment facts are proved here.
-/

noncomputable section
namespace ExactZO.GaussianScalar
open MeasureTheory ProbabilityTheory
open scoped NNReal Topology

lemma mgf_formula (m : ℝ) (v : ℝ≥0) :
    mgf id (gaussianReal m v) = fun t => Real.exp (m*t + v*t^2/2) := by
  funext t
  exact mgf_gaussianReal (by simp) t

lemma integrableExpSet_eq_univ (m : ℝ) (v : ℝ≥0) :
    integrableExpSet id (gaussianReal m v) = Set.univ := by
  apply Set.eq_univ_of_forall
  intro t
  change Integrable (fun x : ℝ => Real.exp (t*x)) (gaussianReal m v)
  by_contra h
  have hz : mgf id (gaussianReal m v) t = 0 := integral_undef h
  rw [mgf_formula] at hz
  exact Real.exp_ne_zero _ hz

lemma interior_mem (m t : ℝ) (v : ℝ≥0) :
    t ∈ interior (integrableExpSet id (gaussianReal m v)) := by
  rw [integrableExpSet_eq_univ, interior_univ]
  trivial

lemma integrable_pow (m : ℝ) (v : ℝ≥0) (k : ℕ) :
    Integrable (fun x : ℝ => x^k) (gaussianReal m v) :=
  integrable_pow_of_mem_interior_integrableExpSet (interior_mem m 0 v) k

lemma mgf_derivative (m t : ℝ) (v : ℝ≥0) :
    HasDerivAt (mgf id (gaussianReal m v))
      (Real.exp (m*t + v*t^2/2) * (m + v*t)) t := by
  rw [mgf_formula]
  convert (((hasDerivAt_id t).const_mul m).add
    (((hasDerivAt_id t).pow 2).const_mul (v : ℝ) |>.div_const 2)).exp using 1 <;>
    simp only [id_eq] <;> ring

lemma first_moment (m : ℝ) (v : ℝ≥0) :
    (∫ x : ℝ, x ∂gaussianReal m v) = m := by
  have hh := (hasDerivAt_mgf (interior_mem m 0 v)).unique (mgf_derivative m 0 v)
  simpa using hh

lemma deriv_mgf_formula (m : ℝ) (v : ℝ≥0) :
    deriv (mgf id (gaussianReal m v)) =
      fun t => Real.exp (m*t + v*t^2/2) * (m + v*t) := by
  funext t
  exact (mgf_derivative m t v).deriv

lemma second_moment (m : ℝ) (v : ℝ≥0) :
    (∫ x : ℝ, x^2 ∂gaussianReal m v) = m^2 + v := by
  have hp := hasDerivAt_iteratedDeriv_mgf (interior_mem m 0 v) 1
  simp only [iteratedDeriv_one, deriv_mgf_formula] at hp
  have hd := ((mgf_derivative m 0 v).mul
    ((hasDerivAt_const (0 : ℝ) m).add ((hasDerivAt_id (0 : ℝ)).const_mul (v : ℝ))))
  rw [mgf_formula] at hd
  have hh := hp.unique hd
  simpa [pow_two] using hh

lemma integrable_abs (m : ℝ) (v : ℝ≥0) :
    Integrable (fun x : ℝ => |x|) (gaussianReal m v) := by
  simpa only [pow_one, Real.norm_eq_abs] using (integrable_pow m v 1).norm

/-- The elementary half-line integral behind the Gaussian absolute moment. -/
lemma integral_mul_exp_half :
    (∫ x : ℝ in Set.Ioi 0, x * Real.exp (-(1 / 2 : ℝ) * x ^ 2)) = 1 := by
  have h := integral_mul_cexp_neg_mul_sq (b := (1 / 2 : ℂ)) (by norm_num)
  have hr : ((∫ x : ℝ in Set.Ioi 0,
      x * Real.exp (-(1 / 2 : ℝ) * x ^ 2) : ℝ) : ℂ) = (2 * (1 / 2 : ℂ))⁻¹ := by
    rw [← integral_complex_ofReal]
    convert h using 1
    apply setIntegral_congr_fun measurableSet_Ioi
    intro x _
    push_cast
    rfl
  have hr' : ((∫ x : ℝ in Set.Ioi 0,
      x * Real.exp (-(1 / 2 : ℝ) * x ^ 2) : ℝ) : ℂ) = (1 : ℝ) := by
    simpa using hr
  exact Complex.ofReal_injective hr'

lemma standard_abs_integral :
    (∫ x : ℝ, |x| ∂gaussianReal 0 1) = Real.sqrt (2 / Real.pi) := by
  rw [integral_gaussianReal_eq_integral_smul (by norm_num : (1 : ℝ≥0) ≠ 0)]
  simp only [gaussianPDFReal, NNReal.coe_one, mul_one, sub_zero, smul_eq_mul]
  have heq : (fun x : ℝ => (Real.sqrt (2 * Real.pi))⁻¹ *
      Real.exp (-x ^ 2 / 2) * |x|) =
      (fun x : ℝ => (Real.sqrt (2 * Real.pi))⁻¹ *
        (|x| * Real.exp (-(1 / 2 : ℝ) * |x| ^ 2))) := by
    funext x
    rw [sq_abs]
    rw [show -x ^ 2 / 2 = -(1 / 2 : ℝ) * x ^ 2 by ring]
    ring
  rw [heq, integral_const_mul]
  rw [integral_comp_abs (f := fun x : ℝ => x * Real.exp (-(1 / 2 : ℝ) * x ^ 2)),
    integral_mul_exp_half, mul_one]
  rw [Real.sqrt_div (by norm_num), Real.sqrt_mul (by norm_num)]
  have htwo := Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 2)
  have hp := Real.sqrt_pos.mpr Real.pi_pos
  have ht := Real.sqrt_pos.mpr (by norm_num : (0 : ℝ) < 2)
  field_simp
  nlinarith

/-- Scaling the standard law gives the absolute first moment at every variance,
including the degenerate law at variance zero. -/
lemma centered_abs_integral (v : ℝ≥0) :
    (∫ x : ℝ, |x| ∂gaussianReal 0 v) =
      Real.sqrt (2 / Real.pi) * Real.sqrt (v : ℝ) := by
  have hvar : (⟨(Real.sqrt (v : ℝ)) ^ 2, sq_nonneg _⟩ : ℝ≥0) * 1 = v := by
    ext
    simp only [NNReal.coe_mul, NNReal.coe_mk, NNReal.coe_one, mul_one]
    exact Real.sq_sqrt v.coe_nonneg
  have hmap : (gaussianReal 0 1).map (fun x : ℝ => Real.sqrt (v : ℝ) * x) =
      gaussianReal 0 v := by
    simpa only [mul_zero, hvar] using gaussianReal_map_const_mul
      (μ := 0) (v := 1) (Real.sqrt (v : ℝ))
  rw [← hmap, integral_map (φ := fun x : ℝ => Real.sqrt (v : ℝ) * x)
    (by fun_prop) (by fun_prop)]
  simp_rw [abs_mul, abs_of_nonneg (Real.sqrt_nonneg (v : ℝ))]
  rw [integral_const_mul, standard_abs_integral, mul_comm]

lemma gaussian_alpha_lower : (79 / 100 : ℝ) ≤ Real.sqrt (2 / Real.pi) := by
  apply (Real.le_sqrt (by norm_num) (by positivity)).mpr
  apply (le_div_iff₀ Real.pi_pos).mpr
  nlinarith [Real.pi_lt_d2]

end ExactZO.GaussianScalar


==> anc/ExactZO/GaussianUpper.lean <==
import ExactZO.GaussianDirection
import ExactZO.STPIID

/-! An explicit finite Gaussian seed discharges every probability input in the
three-point upper bound. The seed law and algorithm precede the objective. -/
noncomputable section
open MeasureTheory

namespace ExactZO.STP

/-- The actual finite Gaussian experiment has the proved failure probability. -/
theorem gaussian_output_failure {d : ℕ} {L Δ E ε : ℝ}
    (hL : 0 < L) (hΔ : 0 < Δ) (hE : 0 < E) (hε : 0 < ε)
    (f : Objective d) (hf : SublevelClass L Δ E f) :
    let N := horizon (L * E) Δ ε
    letI : NeZero N := ⟨ne_of_gt (horizon_pos (mul_pos hL hE) hΔ hε)⟩
    (outputMeasure (iidMeasure (Gaussian.standardGaussian d) N) N).real
      {p | ε < ‖f.grad (output f (4 * ε / (5 * (L * E)))
        (iidDirections N) N p)‖} ≤ 25 / 78 := by
  exact sublevel_output_failure hL hΔ hE hε
    (iidMeasure (Gaussian.standardGaussian d) _) (Gaussian.standardGaussian d)
    (iidDirections _) (iidDirections_measurable _) (Gaussian.directionMoments d)
    GaussianScalar.gaussian_alpha_lower (iid_freshForClass _ _ _ _) f hf

/-- One fixed seed law and value-only method works on the entire class,
with the cap holding for every seed, including null-probability seeds. -/
theorem gaussian_random_costCap {d : ℕ} {L Δ E ε : ℝ}
    (hL : 0 < L) (hΔ : 0 < Δ) (hE : 0 < E) (hε : 0 < ε) :
    let N := horizon (L * E) Δ ε
    letI : NeZero N := ⟨ne_of_gt (horizon_pos (mul_pos hL hE) hΔ hε)⟩
    (valueModel d).RandomCostCap
      (seedMethod (iidMeasure (Gaussian.standardGaussian d) N)
        (4 * ε / (5 * (L * E))) (iidDirections N) (iidDirections_measurable N) N)
      (SublevelClass L Δ E) ε (1 / 3) (1 + 2 * N) := by
  exact sublevel_random_costCap hL hΔ hE hε
    (iidMeasure (Gaussian.standardGaussian d) _) (Gaussian.standardGaussian d)
    (iidDirections _) (iidDirections_measurable _) (Gaussian.directionMoments d)
    GaussianScalar.gaussian_alpha_lower (iid_freshForClass _ _ _ _)

/-- Unconditional randomized value-query upper bound for the capped class. -/
theorem gaussian_random_upper {d : ℕ} {L Δ E ε : ℝ}
    (hL : 0 < L) (hΔ : 0 < Δ) (hE : 0 < E) (hε : 0 < ε) :
    (valueModel d).Nrand (SublevelClass L Δ E) ε (1 / 3) ≤
      ((1 + 2 * horizon (L * E) Δ ε : ℕ) : ℕ∞) := by
  exact sublevel_random_upper hL hΔ hE hε
    (iidMeasure (Gaussian.standardGaussian d) _) (Gaussian.standardGaussian d)
    (iidDirections _) (iidDirections_measurable _) (Gaussian.directionMoments d)
    GaussianScalar.gaussian_alpha_lower (iid_freshForClass _ _ _ _)

/-- The paper's explicit `23 E T` constant, with no probability premises. -/
theorem gaussian_random_upper_twenty_three {d : ℕ} {L Δ E ε : ℝ}
    (hL : 0 < L) (hΔ : 0 < Δ) (hE : 1 ≤ E) (hε : 0 < ε)
    (hT : 1 ≤ L * Δ / ε ^ 2) :
    (valueModel d).Nrand (SublevelClass L Δ E) ε (1 / 3) ≤
      (⌊23 * E * (L * Δ / ε ^ 2)⌋₊ : ℕ∞) := by
  apply (gaussian_random_upper hL hΔ (by linarith) hε).trans
  exact ENat.coe_le_coe.mpr (Nat.le_floor (sublevel_query_bound hE hT))

end ExactZO.STP


==> anc/ExactZO/HessianSegment.lean <==
import ExactZO.Model
import Mathlib.Analysis.Calculus.Rademacher
import Mathlib.Analysis.Calculus.Deriv.Slope
import Mathlib.MeasureTheory.Measure.Haar.InnerProductSpace

/-! The actual a.e. gradient derivative and the every-segment upper model. -/
noncomputable section
open Set Filter MeasureTheory
open scoped InnerProductSpace Topology
set_option maxHeartbeats 800000
namespace ExactZO

/-- The gradient really is differentiable at almost every point in the set;
the totalized derivative at exceptional points is not used as a Hessian. -/
def AEHessianUpper {d : ℕ} (f : Objective d) (H : X d →L[ℝ] X d)
    (U : Set (X d)) : Prop :=
  ∀ᵐ x ∂volume, x ∈ U → DifferentiableAt ℝ f.grad x ∧
    ∀ v, ⟪v, (fderiv ℝ f.grad x) v⟫_ℝ ≤ ⟪v, H v⟫_ℝ

def HessianSublevelClass {d : ℕ} (L Δ E : ℝ) (f : Objective d) : Prop :=
  SmoothClass L Δ f ∧ ∃ H, UpperMatrix L E H ∧ AEHessianUpper f H (StrictSublevel f)

theorem gradient_increment_le_of_quadraticUpper {d : ℕ} {f : Objective d}
    {H : X d →L[ℝ] X d} {x y : X d}
    (hxy : QuadraticUpper f H x y) (hyx : QuadraticUpper f H y x) :
    ⟪f.grad y - f.grad x, y-x⟫_ℝ ≤ ⟪y-x, H (y-x)⟫_ℝ := by
  have hneg : x-y = -(y-x) := by abel
  unfold QuadraticUpper at hxy hyx
  rw [hneg, map_neg, inner_neg_neg, inner_neg_right] at hyx
  rw [inner_sub_left]
  linarith

theorem hessian_upper_of_segment_model {d : ℕ} {f : Objective d}
    {H B : X d →L[ℝ] X d} {U : Set (X d)} (hU : IsOpen U)
    (hmodel : ∀ x y, segment ℝ x y ⊆ U → QuadraticUpper f H x y)
    {x : X d} (hx : x ∈ U) (hB : HasFDerivAt f.grad B x) (v : X d) :
    ⟪v, B v⟫_ℝ ≤ ⟪v, H v⟫_ℝ := by
  obtain ⟨r, hr, hrU⟩ := Metric.mem_nhds_iff.mp (hU.mem_nhds hx)
  have hxb : x ∈ Metric.ball x r := by simpa using hr
  have hpath : HasDerivAt (fun t : ℝ => x+t•v) v 0 := by
    simpa using ((hasDerivAt_id (0:ℝ)).smul_const v).const_add x
  have hgrad : HasDerivAt (fun t : ℝ => f.grad (x+t•v)) (B v) 0 := by
    have hB0 : HasFDerivAt f.grad B (x+(0:ℝ)•v) := by simpa using hB
    exact hB0.comp_hasDerivAt 0 hpath
  have hg : HasDerivAt (fun t : ℝ => ⟪v, f.grad (x+t•v)⟫_ℝ) ⟪v, B v⟫_ℝ 0 := by
    simpa only [Function.comp_def, innerSL_apply] using
      (innerSL ℝ v).hasFDerivAt.comp_hasDerivAt 0 hgrad
  have hevent : ∀ᶠ t in 𝓝[>] (0:ℝ), x+t•v ∈ Metric.ball x r := by
    have hc : Continuous (fun t : ℝ => x+t•v) := by fun_prop
    have hz : x+(0:ℝ)•v ∈ Metric.ball x r := by simpa using hxb
    exact ((hc.tendsto 0).eventually (Metric.isOpen_ball.mem_nhds hz)).filter_mono
      nhdsWithin_le_nhds
  apply le_of_tendsto hg.tendsto_slope_zero_right
  filter_upwards [hevent, self_mem_nhdsWithin] with t ht htpos
  change 0 < t at htpos
  have hseg : segment ℝ x (x+t•v) ⊆ U :=
    ((convex_ball x r).segment_subset hxb ht).trans hrU
  have hmono := gradient_increment_le_of_quadraticUpper (hmodel x (x+t•v) hseg)
    (hmodel (x+t•v) x (by simpa only [segment_symm] using hseg))
  simp only [add_sub_cancel_left, map_smul, inner_smul_right, inner_smul_left,
    RCLike.conj_to_real] at hmono
  have hstep : ⟪f.grad (x+t•v)-f.grad x, v⟫_ℝ ≤ t*⟪v,H v⟫_ℝ := by
    nlinarith
  simp only [zero_smul, add_zero, zero_add, smul_eq_mul]
  rw [← inner_sub_right]
  have hs : ⟪v, f.grad (x+t•v)-f.grad x⟫_ℝ ≤ t*⟪v,H v⟫_ℝ := by
    simpa only [real_inner_comm] using hstep
  exact (inv_mul_le_iff₀ htpos).mpr hs

theorem aeHessianUpper_of_segment_model {d : ℕ} {f : Objective d}
    {H : X d →L[ℝ] X d} {U : Set (X d)} {L : ℝ}
    (hL : 0 ≤ L) (hf : Smooth f L) (hU : IsOpen U)
    (hmodel : ∀ x y, segment ℝ x y ⊆ U → QuadraticUpper f H x y) :
    AEHessianUpper f H U := by
  have hlip : LipschitzWith ⟨L,hL⟩ f.grad := by
    rw [lipschitzWith_iff_dist_le_mul]
    intro x y
    simpa only [dist_eq_norm, NNReal.coe_mk] using hf x y
  filter_upwards [hlip.ae_differentiableAt (μ := (volume : Measure (X d)))] with x hx
  intro hxU
  exact ⟨hx, fun v => hessian_upper_of_segment_model hU hmodel hxU hx.hasFDerivAt v⟩

theorem sublevelClass_subset_hessianSublevelClass {d : ℕ} {f : Objective d}
    {L Δ E : ℝ} (hL : 0 ≤ L) (hf : SublevelClass L Δ E f) :
    HessianSublevelClass L Δ E f := by
  obtain ⟨hs,H,hH,hmodel⟩ := hf
  exact ⟨hs,H,hH,aeHessianUpper_of_segment_model hL hs.1
    (isOpen_lt f.continuous continuous_const) hmodel⟩

end ExactZO


==> anc/ExactZO/HessianSegmentForward.lean <==
import ExactZO.HessianSegment
import ExactZO.LipschitzFTC
import ExactZO.FinitePiece
import Mathlib.Topology.Compactness.Compact

/-!
An ambient almost everywhere Hessian bound gives an upper model on every closed
segment contained in the open set. Haar disintegration supplies almost every
translated line; compactness and continuity recover the prescribed segment.
-/

noncomputable section
open Set Filter MeasureTheory
open scoped InnerProductSpace Topology NNReal
set_option maxHeartbeats 800000

namespace ExactZO

/-- Integrate the directional gradient comparison for the actual value function. -/
theorem quadraticUpper_of_directional_gradient_bound {d : ℕ} {f : Objective d}
    {H : X d →L[ℝ] X d} {x v : X d}
    (hd : ∀ t ∈ Icc (0 : ℝ) 1,
      ⟪v, f.grad (x + t • v) - f.grad x⟫_ℝ ≤ t * ⟪v, H v⟫_ℝ) :
    QuadraticUpper f H x (x + v) := by
  let A := ⟪f.grad x, v⟫_ℝ
  let C := ⟪v, H v⟫_ℝ
  let φ : ℝ → ℝ := fun t => f.value (x + t • v) - f.value x - t * A - t ^ 2 / 2 * C
  have hval (t : ℝ) : HasDerivAt (fun u : ℝ => f.value (x + u • v))
      ⟪f.grad (x + t • v), v⟫_ℝ t := by
    simpa only [Function.comp_def, AffineMap.lineMap_apply_module', add_sub_cancel_left, add_comm] using
      f.along_line_hasDerivAt x (x + v) t
  have hφ (t : ℝ) : HasDerivAt φ
      (⟪f.grad (x + t • v), v⟫_ℝ - A - t * C) t := by
    convert (((hval t).sub_const (f.value x)).sub ((hasDerivAt_id t).mul_const A)).sub
      ((((hasDerivAt_id t).pow 2).div_const 2).mul_const C) using 1
    dsimp [φ]
    ring
  have hcomp : φ 1 - φ 0 ≤ 0 * (1 - 0) := by
    apply image_sub_le_of_hasDerivAt_off_finset (∅ : Finset ℝ) (by norm_num)
      (fun t _ => (hφ t).continuousAt.continuousWithinAt)
    intro t ht _
    refine ⟨_, hφ t, ?_⟩
    have hg := hd t ⟨ht.1.le, ht.2.le⟩
    rw [inner_sub_right, real_inner_comm (f.grad (x + t • v)) v,
      real_inner_comm (f.grad x) v] at hg
    dsimp only [A, C]
    linarith
  norm_num only [φ, zero_smul, add_zero, one_smul, zero_mul, one_mul, zero_pow,
    one_pow, zero_div, sub_self, sub_zero] at hcomp
  unfold QuadraticUpper
  simp only [add_sub_cancel_left]
  dsimp only [A, C] at hcomp
  linarith

/-- Restrict an ambient a.e. bound to almost every translated line, not to an
arbitrarily fixed line. The real derivative is retained in the conclusion. -/
theorem ae_directional_derivative_upper {d : ℕ} {f : Objective d}
    {H : X d →L[ℝ] X d} {U : Set (X d)} (hU : IsOpen U)
    (hH : AEHessianUpper f H U) (v : X d) :
    ∀ᵐ z ∂(volume : Measure (X d)), ∀ᵐ t ∂(volume : Measure ℝ), z + t • v ∈ U →
      ∃ D, HasDerivAt (fun u : ℝ => ⟪v, f.grad (z + u • v)⟫_ℝ) D t ∧
        D ≤ ⟪v, H v⟫_ℝ := by
  let S : Set (X d) := Uᶜ ∪ {z | DifferentiableAt ℝ f.grad z ∧
    ⟪v, (fderiv ℝ f.grad z) v⟫_ℝ ≤ ⟪v, H v⟫_ℝ}
  have hmeas : Measurable (fun z => ⟪v, (fderiv ℝ f.grad z) v⟫_ℝ) :=
    (innerSL ℝ v).continuous.measurable.comp (measurable_fderiv_apply_const ℝ f.grad v)
  have hS : MeasurableSet S := hU.measurableSet.compl.union
    ((measurableSet_of_differentiableAt ℝ f.grad).inter
      (measurableSet_le hmeas measurable_const))
  have hSae : ∀ᵐ z ∂(volume : Measure (X d)), z ∈ S := by
    filter_upwards [hH] with z hz
    by_cases hzU : z ∈ U
    · exact Or.inr ⟨(hz hzU).1, (hz hzU).2 v⟩
    · exact Or.inl hzU
  let T : ℝ →ₗ[ℝ] X d := (LinearMap.id : ℝ →ₗ[ℝ] ℝ).smulRight v
  have hlines := (ae_ae_add_linearMap_mem_iff T (volume : Measure ℝ)
    (volume : Measure (X d)) hS).mpr hSae
  filter_upwards [hlines] with z hz
  filter_upwards [hz] with t ht htU
  have hgood : DifferentiableAt ℝ f.grad (z + t • v) ∧
      ⟪v, (fderiv ℝ f.grad (z + t • v)) v⟫_ℝ ≤ ⟪v, H v⟫_ℝ := by
    change z + t • v ∈ S at ht
    exact ht.resolve_left (fun hn => hn htU)
  refine ⟨_, ?_, hgood.2⟩
  have hpath : HasDerivAt (fun u : ℝ => z + u • v) v t := by
    simpa using ((hasDerivAt_id t).smul_const v).const_add z
  have hgrad := hgood.1.hasFDerivAt.comp_hasDerivAt t hpath
  simpa only [Function.comp_def, innerSL_apply] using
    (innerSL ℝ v).hasFDerivAt.comp_hasDerivAt t hgrad

/-- A global Lipschitz gradient restricts to a Lipschitz directional gradient. -/
theorem directional_gradient_lipschitz {d : ℕ} {f : Objective d} {L : ℝ}
    (hf : Smooth f L) (x v : X d) :
    LipschitzWith (Real.toNNReal (L * ‖v‖ ^ 2))
      (fun t : ℝ => ⟪v, f.grad (x + t • v)⟫_ℝ) := by
  apply LipschitzWith.of_dist_le'
  intro s t
  rw [dist_eq_norm, ← inner_sub_right]
  calc
    ‖⟪v, f.grad (x + s • v) - f.grad (x + t • v)⟫_ℝ‖ ≤
        ‖v‖ * ‖f.grad (x + s • v) - f.grad (x + t • v)‖ := norm_inner_le_norm _ _
    _ ≤ ‖v‖ * (L * ‖(x + s • v) - (x + t • v)‖) :=
      mul_le_mul_of_nonneg_left (hf _ _) (norm_nonneg _)
    _ = (L * ‖v‖ ^ 2) * dist s t := by
      rw [add_sub_add_left_eq_sub, ← sub_smul, norm_smul, dist_eq_norm]
      ring

/-- The a.e. linewise derivative bound is enough; exceptional points need not be finite. -/
theorem quadraticUpper_of_ae_directional_bound {d : ℕ} {f : Objective d} {L : ℝ}
    {H : X d →L[ℝ] X d} {x v : X d} (hf : Smooth f L)
    (hd : ∀ᵐ t ∂(volume : Measure ℝ), t ∈ Ioo (0 : ℝ) 1 →
      ∃ D, HasDerivAt (fun u : ℝ => ⟪v, f.grad (x + u • v)⟫_ℝ) D t ∧
        D ≤ ⟪v, H v⟫_ℝ) :
    QuadraticUpper f H x (x + v) := by
  apply quadraticUpper_of_directional_gradient_bound
  intro t ht
  have h := image_sub_le_of_hasDerivAt_ae ht.1 (directional_gradient_lipschitz hf x v)
    (C := ⟪v, H v⟫_ℝ) ?_
  · simpa only [zero_smul, add_zero, sub_zero, inner_sub_right, mul_comm] using h
  · filter_upwards [hd] with u hu huot
    exact hu ⟨huot.1, huot.2.trans_le ht.2⟩

/-- Every closed segment contained in the open set has the upper model controlled
by the same ambient Hessian upper matrix. No convexity of the open set is assumed. -/
theorem segment_model_of_aeHessianUpper {d : ℕ} {f : Objective d} {L : ℝ}
    {H : X d →L[ℝ] X d} {U : Set (X d)}
    (hL : 0 ≤ L) (hf : Smooth f L) (hU : IsOpen U) (hH : AEHessianUpper f H U)
    (x y : X d) (hseg : segment ℝ x y ⊆ U) : QuadraticUpper f H x y := by
  let v := y - x
  have hpath (t : ℝ) (ht : t ∈ Icc (0 : ℝ) 1) : x + t • v ∈ U := by
    apply hseg
    rw [segment_eq_image_lineMap]
    refine ⟨t, ht, ?_⟩
    simp only [AffineMap.lineMap_apply_module', v, add_comm]
  have hevent : ∀ᶠ z in 𝓝 x, ∀ t ∈ Icc (0 : ℝ) 1, z + t • v ∈ U := by
    apply isCompact_Icc.eventually_forall_of_forall_eventually
    intro t ht
    have hc : Continuous (fun p : X d × ℝ => p.1 + p.2 • v) := by fun_prop
    exact (hc.tendsto (x, t)).eventually (hU.mem_nhds (hpath t ht))
  obtain ⟨V, hVsub, hVopen, hxV⟩ := mem_nhds_iff.mp hevent
  let G : Set (X d) := {z | ∀ᵐ t ∂(volume : Measure ℝ), z + t • v ∈ U →
    ∃ D, HasDerivAt (fun u : ℝ => ⟪v, f.grad (z + u • v)⟫_ℝ) D t ∧
      D ≤ ⟪v, H v⟫_ℝ}
  have hG : Dense G := (volume : Measure (X d)).dense_of_ae
    (ae_directional_derivative_upper hU hH v)
  have hclosed : IsClosed {z : X d | QuadraticUpper f H z (z + v)} := by
    simp only [QuadraticUpper, add_sub_cancel_left]
    apply isClosed_le (f.continuous.comp (continuous_id.add continuous_const))
    exact (f.continuous.add ((hf.continuous_grad hL).inner continuous_const)).add continuous_const
  have hVG : V ∩ G ⊆ {z : X d | QuadraticUpper f H z (z + v)} := by
    rintro z ⟨hzV, hzG⟩
    apply quadraticUpper_of_ae_directional_bound hf
    filter_upwards [hzG] with t ht htmem
    exact ht (hVsub hzV t ⟨htmem.1.le, htmem.2.le⟩)
  have hxclosure : x ∈ closure (V ∩ G) := hG.open_subset_closure_inter hVopen hxV
  have hqx := (closure_minimal hVG hclosed) hxclosure
  change QuadraticUpper f H x (x + v) at hqx
  have hev : x + v = y := by dsimp [v]; abel
  rwa [hev] at hqx

theorem hessianSublevelClass_subset_sublevelClass {d : ℕ} {f : Objective d}
    {L Δ E : ℝ} (hL : 0 ≤ L) (hf : HessianSublevelClass L Δ E f) :
    SublevelClass L Δ E f := by
  obtain ⟨hs, H, hH, hAE⟩ := hf
  exact ⟨hs, H, hH, segment_model_of_aeHessianUpper hL hs.1
    (isOpen_lt f.continuous continuous_const) hAE⟩

theorem sublevelClass_iff_hessianSublevelClass {d : ℕ} {f : Objective d}
    {L Δ E : ℝ} (hL : 0 ≤ L) :
    SublevelClass L Δ E f ↔ HessianSublevelClass L Δ E f :=
  ⟨sublevelClass_subset_hessianSublevelClass hL, hessianSublevelClass_subset_sublevelClass hL⟩

theorem aeHessianUpper_iff_segment_model {d : ℕ} {f : Objective d} {L : ℝ}
    {H : X d →L[ℝ] X d} {U : Set (X d)}
    (hL : 0 ≤ L) (hf : Smooth f L) (hU : IsOpen U) :
    AEHessianUpper f H U ↔ ∀ x y, segment ℝ x y ⊆ U → QuadraticUpper f H x y :=
  ⟨fun hH => segment_model_of_aeHessianUpper hL hf hU hH,
    aeHessianUpper_of_segment_model hL hf hU⟩

end ExactZO


==> anc/ExactZO/HistorySpace.lean <==
import ExactZO.Oracle
import Mathlib.Analysis.InnerProductSpace.Projection
import Mathlib.LinearAlgebra.FiniteDimensional.Lemmas

/-!
The subspace exposed by a finite rank-priced history. This module uses only
the query points and direction ranges, never the replies or the free output.

The proof of `HistoryGeometry.exists_unit_orthogonal` is minimally reused from
the local research library, `Minimax/CensoredLocalizationCenters.lean:78-87`,
declaration `Minimax.CensoredLocalization.exists_unit_orthogonal`.
Source revision: fb437004894bafcd0d2c7fe3d4249d2ed1f97ae9.
Source file SHA-256: 4067459aed2df8f9119060a69210b021685ea806031ee7259dc78de1e692dea3.
Its full assumptions are retained; the proof is compiled here against the
project's pinned mathlib, without any machine-specific library dependency.
-/

noncomputable section
open scoped InnerProductSpace

namespace ExactZO

/-- One call exposes its point and the range of its direction map. -/
def querySpace {d : ℕ} (q : LinearQuery d) : Submodule ℝ (X d) :=
  Submodule.span ℝ ({q.point} : Set (X d)) ⊔ LinearMap.range q.directions.toLinearMap

/-- The output is deliberately absent from the space charged to the history. -/
def historySpace {d : ℕ} : (linearModel d).History → Submodule ℝ (X d)
  | [] => ⊥
  | entry :: h => querySpace entry.1 ⊔ historySpace h

theorem querySpace_finrank_le_cost {d : ℕ} (q : LinearQuery d) :
    Module.finrank ℝ (querySpace q) ≤ q.cost := by
  classical
  have hp : Module.finrank ℝ (Submodule.span ℝ ({q.point} : Set (X d))) ≤ 1 := by
    simpa using finrank_span_le_card (R := ℝ) ({q.point} : Set (X d))
  exact (Submodule.finrank_add_le_finrank_add_finrank _ _).trans
    (Nat.add_le_add_right hp q.rank)

theorem historySpace_finrank_le_cost {d : ℕ} (h : (linearModel d).History) :
    Module.finrank ℝ (historySpace h) ≤ (linearModel d).historyCost h := by
  induction h with
  | nil => simp [historySpace, OracleModel.historyCost]
  | cons entry h ih =>
      calc
        Module.finrank ℝ (historySpace (entry :: h)) ≤
            Module.finrank ℝ (querySpace entry.1) + Module.finrank ℝ (historySpace h) :=
          Submodule.finrank_add_le_finrank_add_finrank _ _
        _ ≤ entry.1.cost + (linearModel d).historyCost h :=
          Nat.add_le_add (querySpace_finrank_le_cost entry.1) ih
        _ = (linearModel d).historyCost (entry :: h) := by
          simp [OracleModel.historyCost, linearModel]

theorem querySpace_le_historySpace_of_mem {d : ℕ} {h : (linearModel d).History}
    {entry : (linearModel d).Entry} (he : entry ∈ h) :
    querySpace entry.1 ≤ historySpace h := by
  induction h with
  | nil => simp at he
  | cons first h ih =>
      rcases List.mem_cons.mp he with hfirst | htail
      · subst entry
        exact le_sup_left
      · exact (ih htail).trans le_sup_right

theorem queryPoint_mem_historySpace {d : ℕ} {h : (linearModel d).History}
    {entry : (linearModel d).Entry} (he : entry ∈ h) :
    entry.1.point ∈ historySpace h := by
  apply querySpace_le_historySpace_of_mem he
  apply (show Submodule.span ℝ ({entry.1.point} : Set (X d)) ≤ querySpace entry.1 from
    le_sup_left)
  exact Submodule.subset_span (by simp)

theorem queryRange_le_historySpace {d : ℕ} {h : (linearModel d).History}
    {entry : (linearModel d).Entry} (he : entry ∈ h) :
    LinearMap.range entry.1.directions.toLinearMap ≤ historySpace h :=
  (show LinearMap.range entry.1.directions.toLinearMap ≤ querySpace entry.1 from
    le_sup_right).trans (querySpace_le_historySpace_of_mem he)

theorem queryDirection_mem_historySpace {d : ℕ} {h : (linearModel d).History}
    {entry : (linearModel d).Entry} (he : entry ∈ h) (v : X entry.1.width) :
    entry.1.directions v ∈ historySpace h :=
  queryRange_le_historySpace he ⟨v, rfl⟩

namespace HistoryGeometry

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E]
local instance historyGeometryNormedSpace : NormedSpace ℝ E :=
  InnerProductSpace.toNormedSpace

/-- Portable minimal source reuse; provenance is recorded in the module header. -/
theorem exists_unit_orthogonal (S : Submodule ℝ E)
    (hdim : Module.finrank ℝ S < Module.finrank ℝ E) :
    ∃ u : E, ‖u‖ = 1 ∧ u ∈ Sᗮ := by
  have hpos : 0 < Module.finrank ℝ Sᗮ := by
    have := S.finrank_add_finrank_orthogonal
    omega
  obtain ⟨x, hx⟩ := Module.finrank_pos_iff_exists_ne_zero.mp hpos
  have hn : ‖x‖ ≠ 0 := norm_ne_zero_iff.mpr hx
  refine ⟨‖x‖⁻¹ • (x : E), ?_, Submodule.smul_mem _ _ x.property⟩
  rw [norm_smul, Real.norm_eq_abs, abs_inv, abs_norm, Submodule.norm_coe, inv_mul_cancel₀ hn]

end HistoryGeometry

/-- A free output requires only choosing the sign of a hidden unit direction. -/
theorem exists_unit_orthogonal_history_of_cost_lt {d : ℕ}
    {h : (linearModel d).History} (hc : (linearModel d).historyCost h < d)
    (z : X d) :
    ∃ u : X d, ‖u‖ = 1 ∧
      (∀ entry ∈ h, ⟪u, entry.1.point⟫_ℝ = 0 ∧
        ∀ v : X entry.1.width, ⟪u, entry.1.directions v⟫_ℝ = 0) ∧
      ⟪u, z⟫_ℝ ≤ 0 := by
  have hdim : Module.finrank ℝ (historySpace h) < Module.finrank ℝ (X d) := by
    simpa [X] using (historySpace_finrank_le_cost h).trans_lt hc
  obtain ⟨u, hu, horth⟩ := HistoryGeometry.exists_unit_orthogonal (historySpace h) hdim
  have hall : ∀ entry ∈ h, ⟪u, entry.1.point⟫_ℝ = 0 ∧
      ∀ v : X entry.1.width, ⟪u, entry.1.directions v⟫_ℝ = 0 := by
    intro entry he
    refine ⟨(Submodule.mem_orthogonal' _ _).mp horth _ (queryPoint_mem_historySpace he), ?_⟩
    intro v
    exact (Submodule.mem_orthogonal' _ _).mp horth _ (queryDirection_mem_historySpace he v)
  by_cases hz : ⟪u, z⟫_ℝ ≤ 0
  · exact ⟨u, hu, hall, hz⟩
  · refine ⟨-u, by simpa using hu, ?_, ?_⟩
    · intro entry he
      obtain ⟨hp, hv⟩ := hall entry he
      constructor
      · simp only [inner_neg_left, hp, neg_zero]
      · intro v
        simp only [inner_neg_left, hv v, neg_zero]
    · rw [inner_neg_left]
      linarith

end ExactZO


==> anc/ExactZO/Householder.lean <==
import ExactZO.SphereFoundation
import Mathlib.Analysis.InnerProductSpace.Projection

noncomputable section
open MeasureTheory
open scoped InnerProductSpace

/-! Explicit measurable Householder alignment; this is not an adaptive law theorem. -/
namespace ExactZO.SphereAlignment

variable {d : ℕ}

/-- Reflection in the hyperplane perpendicular to `b - v`. -/
def householder (b v : X d) : X d ≃ₗᵢ[ℝ] X d :=
  Submodule.reflection (ℝ ∙ (b - v))ᗮ

theorem householder_apply_formula (b v x : X d) :
    householder b v x = x - (2 * (⟪b - v, x⟫_ℝ / ‖b - v‖ ^ 2)) • (b - v) := by
  unfold householder
  rw [Submodule.reflection_orthogonal_apply, Submodule.reflection_singleton_apply, neg_sub]
  simp only [two_smul, two_mul, add_smul, RCLike.ofReal_real_eq_id, id_eq]

/-- Equal norms are exactly the hypothesis used by the alignment lemma. -/
theorem householder_apply_base {b v : X d} (h : ‖b‖ = ‖v‖) :
    householder b v b = v :=
  Submodule.reflection_sub h

theorem householder_self (b : X d) :
    householder b b = LinearIsometryEquiv.refl ℝ (X d) := by
  ext x
  rw [householder_apply_formula]
  simp

/-- This is joint measurability of the actual action, not a measurable choice
in a space of orthogonal transformations. Division is totalized at zero. -/
theorem householder_joint_measurable :
    Measurable (fun p : X d × X d × X d => householder p.1 p.2.1 p.2.2) := by
  simp_rw [householder_apply_formula]
  fun_prop

/-- Every fixed Householder map preserves the actual normalized Gaussian law. -/
theorem sphereGaussian_map_householder (b v : X d) :
    Measure.map (householder b v) (Gaussian.sphereGaussian d) = Gaussian.sphereGaussian d :=
  Gaussian.sphereGaussian_map_linearIsometryEquiv (householder b v)

/-- The first standard unit vector; positive dimension supplies its index. -/
def baseAxis (hd : 0 < d) : X d := EuclideanSpace.single ⟨0, hd⟩ 1

theorem norm_baseAxis (hd : 0 < d) : ‖baseAxis hd‖ = 1 := by
  simp [baseAxis]

/-- A specified target vector determines a concrete orthogonal alignment. -/
def alignUnit (hd : 0 < d) (v : X d) : X d ≃ₗᵢ[ℝ] X d :=
  householder (baseAxis hd) v

theorem alignUnit_apply_base (hd : 0 < d) {v : X d} (hv : ‖v‖ = 1) :
    alignUnit hd v (baseAxis hd) = v := by
  apply householder_apply_base
  rw [norm_baseAxis, hv]

theorem alignUnit_self (hd : 0 < d) :
    alignUnit hd (baseAxis hd) = LinearIsometryEquiv.refl ℝ (X d) :=
  householder_self (baseAxis hd)

theorem alignUnit_joint_measurable (hd : 0 < d) :
    Measurable (fun p : X d × X d => alignUnit hd p.1 p.2) := by
  have hm : Measurable (fun p : X d × X d => (baseAxis hd, p.1, p.2)) :=
    measurable_const.prodMk (measurable_fst.prodMk measurable_snd)
  simpa only [Function.comp_def, alignUnit] using
    (householder_joint_measurable (d := d)).comp hm

theorem sphereGaussian_map_alignUnit (hd : 0 < d) (v : X d) :
    Measure.map (alignUnit hd v) (Gaussian.sphereGaussian d) = Gaussian.sphereGaussian d :=
  sphereGaussian_map_householder (baseAxis hd) v

end ExactZO.SphereAlignment



==> anc/ExactZO/LineSearch.lean <==
import ExactZO.CappedModel
import ExactZO.ValueProcedure
import Mathlib.Algebra.Order.Archimedean.Basic
import Mathlib.Data.Real.Archimedean

/-! Doubling Armijo search on the actual objective, with inverse-curvature
progress and an amortized count including the rejected proposal. -/
noncomputable section
open Set
open scoped InnerProductSpace
set_option maxHeartbeats 800000

namespace ExactZO.LineSearch
variable {d : ℕ}

def stepSize (L ε : ℝ) (j : ℕ) : ℝ := (2 : ℝ) ^ j * ε / (2 * L)
def proposal (L ε : ℝ) (x u : X d) (j : ℕ) : X d := x - stepSize L ε j • u
def Armijo (f : Objective d) (x u : X d) (ε t : ℝ) : Prop :=
  f.value (x - t • u) ≤ f.value x - ε * t / 4

def FirstFailure (f : Objective d) (L ε : ℝ) (x u : X d) (k : ℕ) : Prop :=
  (∀ i < k, Armijo f x u ε (stepSize L ε i)) ∧
    ¬ Armijo f x u ε (stepSize L ε k)

theorem stepSize_pos {L ε : ℝ} (hL : 0 < L) (hε : 0 < ε) (j : ℕ) :
    0 < stepSize L ε j := by unfold stepSize; positivity

theorem stepSize_succ (L ε : ℝ) (j : ℕ) :
    stepSize L ε (j + 1) = 2 * stepSize L ε j := by
  unfold stepSize
  rw [pow_succ]
  ring

theorem capped_ray_upper {f : Objective d} {H : X d →L[ℝ] X d}
    (hc : Continuous f.grad) (hpos : ∀ v, 0 ≤ ⟪v, H v⟫_ℝ)
    (hmodel : ∀ x y, segment ℝ x y ⊆ StrictSublevel f → QuadraticUpper f H x y)
    {x u : X d} (hx : f.value x ≤ f.value 0) (t : ℝ) :
    cappedValue f (x - t • u) ≤ f.value x - t * ⟪f.grad x, u⟫_ℝ +
      (1 / 2 : ℝ) * t ^ 2 * ⟪u, H u⟫_ℝ := by
  have h := cappedValue_quadraticUpper f H hc hpos hmodel x (-(t • u)) hx
  convert h using 1 <;> simp only [sub_eq_add_neg, inner_neg_right, inner_neg_left, map_neg, inner_neg_neg,
    map_smul, real_inner_smul_left, real_inner_smul_right]
  ring

theorem curvature_le {H : X d →L[ℝ] X d} {L E : ℝ}
    (hH : UpperMatrix L E H) {u : X d} (hu : ‖u‖ = 1) : ⟪u, H u⟫_ℝ ≤ L := by
  calc
    ⟪u, H u⟫_ℝ ≤ ‖u‖ * ‖H u‖ := real_inner_le_norm _ _
    _ ≤ ‖u‖ * (‖H‖ * ‖u‖) := mul_le_mul_of_nonneg_left (H.le_opNorm u) (norm_nonneg _)
    _ = ‖H‖ := by rw [hu]; ring
    _ ≤ L := hH.2.2.1

theorem curvature_pos {f : Objective d} {H : X d →L[ℝ] X d} {L Δ E ε : ℝ}
    (hL : 0 < L) (hε : 0 < ε) (hf : SmoothClass L Δ f) (hH : UpperMatrix L E H)
    (hmodel : ∀ x y, segment ℝ x y ⊆ StrictSublevel f → QuadraticUpper f H x y)
    {x u : X d} (hx : f.value x ≤ f.value 0)
    (hslope : 11 * ε / 16 < ⟪f.grad x, u⟫_ℝ) : 0 < ⟪u, H u⟫_ℝ := by
  by_contra hn
  have hzero : ⟪u, H u⟫_ℝ = 0 := le_antisymm (le_of_not_gt hn) (hH.2.1 u)
  obtain ⟨lower, hlo, _⟩ := hf.2
  have ha : 0 < ⟪f.grad x, u⟫_ℝ := by linarith
  let t := (f.value x - lower + 1) / ⟪f.grad x, u⟫_ℝ
  have hcap := capped_ray_upper (hf.1.continuous_grad hL.le) hH.2.1 hmodel hx (u := u) t
  have hloCap : lower ≤ cappedValue f (x - t • u) := le_min (hlo _) (hlo _)
  have ht : t * ⟪f.grad x, u⟫_ℝ = f.value x - lower + 1 :=
    div_mul_cancel₀ _ (ne_of_gt ha)
  rw [hzero] at hcap
  nlinarith

theorem armijo_of_curvature_product {f : Objective d} {H : X d →L[ℝ] X d} {L E ε : ℝ}
    (hL : 0 < L) (hε : 0 < ε) (hf : Smooth f L) (hH : UpperMatrix L E H)
    (hmodel : ∀ x y, segment ℝ x y ⊆ StrictSublevel f → QuadraticUpper f H x y)
    {x u : X d} (hx : f.value x ≤ f.value 0)
    (hslope : 11 * ε / 16 < ⟪f.grad x, u⟫_ℝ)
    {t : ℝ} (ht : 0 < t) (hprod : t * ⟪u, H u⟫_ℝ ≤ 7 * ε / 8) :
    Armijo f x u ε t := by
  have hcap := capped_ray_upper (hf.continuous_grad hL.le) hH.2.1 hmodel hx (u := u) t
  have hs := mul_lt_mul_of_pos_left hslope ht
  have hp := mul_le_mul_of_nonneg_left hprod ht.le
  have hstrict : cappedValue f (x - t • u) < f.value x - ε * t / 4 := by nlinarith
  unfold cappedValue at hstrict
  rcases min_lt_iff.mp hstrict with hactual | hcapbad
  · exact hactual.le
  · have hh : 0 < ε * t := mul_pos hε ht
    linarith

theorem armijo_of_step_le {f : Objective d} {H : X d →L[ℝ] X d} {L E ε : ℝ}
    (hL : 0 < L) (hε : 0 < ε) (hf : Smooth f L) (hH : UpperMatrix L E H)
    (hmodel : ∀ x y, segment ℝ x y ⊆ StrictSublevel f → QuadraticUpper f H x y)
    {x u : X d} (hx : f.value x ≤ f.value 0)
    (hslope : 11 * ε / 16 < ⟪f.grad x, u⟫_ℝ)
    (hlam : 0 < ⟪u, H u⟫_ℝ) {t : ℝ} (ht : 0 < t)
    (hsmall : t ≤ 7 * ε / (8 * ⟪u, H u⟫_ℝ)) : Armijo f x u ε t := by
  apply armijo_of_curvature_product hL hε hf hH hmodel hx hslope ht
  have h := (le_div_iff₀ (mul_pos (by norm_num : (0 : ℝ) < 8) hlam)).mp hsmall
  nlinarith

theorem initial_pass {f : Objective d} {H : X d →L[ℝ] X d} {L E ε : ℝ}
    (hL : 0 < L) (hε : 0 < ε) (hf : Smooth f L) (hH : UpperMatrix L E H)
    (hmodel : ∀ x y, segment ℝ x y ⊆ StrictSublevel f → QuadraticUpper f H x y)
    {x u : X d} (hx : f.value x ≤ f.value 0) (hu : ‖u‖ = 1)
    (hslope : 11 * ε / 16 < ⟪f.grad x, u⟫_ℝ) :
    Armijo f x u ε (stepSize L ε 0) := by
  apply armijo_of_curvature_product hL hε hf hH hmodel hx hslope (stepSize_pos hL hε 0)
  have h := mul_le_mul_of_nonneg_left (curvature_le hH hu) (stepSize_pos hL hε 0).le
  have heq : stepSize L ε 0 * L = ε / 2 := by unfold stepSize; field_simp; ring
  rw [heq] at h
  linarith

theorem accepted_gap_charge {f : Objective d} {Δ ε t : ℝ} (hgap : HasGap f Δ)
    {x u : X d} (hx : f.value x ≤ f.value 0) (hpass : Armijo f x u ε t) :
    ε * t / 4 ≤ f.value x - f.value (x - t • u) ∧
      f.value x - f.value (x - t • u) ≤ Δ := by
  obtain ⟨lower, hlo, hgap⟩ := hgap
  have hh := hlo (x - t • u)
  constructor <;> unfold Armijo at hpass <;> linarith

theorem accepted_power_budget {f : Objective d} {L Δ ε : ℝ}
    (hL : 0 < L) (hε : 0 < ε) (hgap : HasGap f Δ)
    {x u : X d} (hx : f.value x ≤ f.value 0) {j : ℕ}
    (hpass : Armijo f x u ε (stepSize L ε j)) :
    (2 : ℝ) ^ j ≤ 8 * L * Δ / ε ^ 2 := by
  have hc := (accepted_gap_charge hgap hx hpass).1.trans (accepted_gap_charge hgap hx hpass).2
  have heq : ε * stepSize L ε j / 4 = (2 : ℝ) ^ j * ε ^ 2 / (8 * L) := by
    unfold stepSize
    ring
  rw [heq] at hc
  apply (le_div_iff₀ (sq_pos_of_pos hε)).mpr
  simpa only [mul_comm] using (div_le_iff₀ (by positivity : 0 < 8 * L)).mp hc

theorem exists_failure {f : Objective d} {L Δ ε : ℝ}
    (hL : 0 < L) (hε : 0 < ε) (hgap : HasGap f Δ)
    {x u : X d} (hx : f.value x ≤ f.value 0) :
    ∃ k : ℕ, ¬ Armijo f x u ε (stepSize L ε k) := by
  obtain ⟨k, hk⟩ := pow_unbounded_of_one_lt (8 * L * Δ / ε ^ 2) (by norm_num : (1 : ℝ) < 2)
  exact ⟨k, fun h => (not_le_of_gt hk) (accepted_power_budget hL hε hgap hx h)⟩

theorem exists_first_failure {f : Objective d} {H : X d →L[ℝ] X d} {L Δ E ε : ℝ}
    (hL : 0 < L) (hε : 0 < ε) (hf : SmoothClass L Δ f) (hH : UpperMatrix L E H)
    (hmodel : ∀ x y, segment ℝ x y ⊆ StrictSublevel f → QuadraticUpper f H x y)
    {x u : X d} (hx : f.value x ≤ f.value 0) (hu : ‖u‖ = 1)
    (hslope : 11 * ε / 16 < ⟪f.grad x, u⟫_ℝ) :
    ∃ j : ℕ, FirstFailure f L ε x u (j + 1) := by
  classical
  have hex := exists_failure hL hε hf.2 hx (u := u)
  let k := Nat.find hex
  have hbad : ¬ Armijo f x u ε (stepSize L ε k) := Nat.find_spec hex
  have hbefore : ∀ i < k, Armijo f x u ε (stepSize L ε i) := by
    intro i hi
    exact not_not.mp (Nat.find_min hex hi)
  have hk : 0 < k := by
    by_contra hn
    have hk0 : k = 0 := by omega
    rw [hk0] at hbad
    exact hbad (initial_pass hL hε hf.1 hH hmodel hx hu hslope)
  obtain ⟨j, hj⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hk)
  exact ⟨j, by simpa only [hj] using (show FirstFailure f L ε x u k from ⟨hbefore, hbad⟩)⟩

theorem inverse_curvature_decrease {f : Objective d} {H : X d →L[ℝ] X d} {L Δ E ε : ℝ}
    (hL : 0 < L) (hε : 0 < ε) (hf : SmoothClass L Δ f) (hH : UpperMatrix L E H)
    (hmodel : ∀ x y, segment ℝ x y ⊆ StrictSublevel f → QuadraticUpper f H x y)
    {x u : X d} (hx : f.value x ≤ f.value 0)
    (hslope : 11 * ε / 16 < ⟪f.grad x, u⟫_ℝ) {j : ℕ}
    (hpass : Armijo f x u ε (stepSize L ε j))
    (hfail : ¬ Armijo f x u ε (stepSize L ε (j + 1))) :
    7 * ε ^ 2 / (64 * ⟪u, H u⟫_ℝ) < f.value x - f.value (proposal L ε x u j) ∧
      ε ^ 2 / (10 * ⟪u, H u⟫_ℝ) < 7 * ε ^ 2 / (64 * ⟪u, H u⟫_ℝ) := by
  have hlam := curvature_pos hL hε hf hH hmodel hx hslope
  have hlarge : 7 * ε / (8 * ⟪u, H u⟫_ℝ) < stepSize L ε (j + 1) := by
    apply lt_of_not_ge
    intro hn
    exact hfail (armijo_of_step_le hL hε hf.1 hH hmodel hx hslope hlam
      (stepSize_pos hL hε (j + 1)) hn)
  rw [stepSize_succ] at hlarge
  have hh := mul_lt_mul_of_pos_left hlarge (by positivity : 0 < ε / 8)
  have heq : ε / 8 * (7 * ε / (8 * ⟪u, H u⟫_ℝ)) =
      7 * ε ^ 2 / (64 * ⟪u, H u⟫_ℝ) := by ring
  rw [heq] at hh
  constructor
  · have hcharge := (accepted_gap_charge hf.2 hx hpass).1
    dsimp only [proposal]
    nlinarith
  · apply (div_lt_div_iff₀ (by positivity : 0 < 10 * ⟪u, H u⟫_ℝ)
      (by positivity : 0 < 64 * ⟪u, H u⟫_ℝ)).mpr
    nlinarith [mul_pos (sq_pos_of_pos hε) hlam]

theorem index_le_power (j : ℕ) : (j : ℝ) + 1 ≤ (2 : ℝ) ^ j := by
  induction j with
  | zero => norm_num
  | succ j ih =>
      rw [Nat.cast_succ, pow_succ]
      have hj : (0 : ℝ) ≤ j := Nat.cast_nonneg j
      nlinarith

theorem proposal_count_bound {f : Objective d} {L ε : ℝ}
    (hL : 0 < L) (hε : 0 < ε) {x u : X d} {j : ℕ}
    (hpass : Armijo f x u ε (stepSize L ε j)) :
    (j + 2 : ℕ) ≤ 8 * L * (f.value x - f.value (proposal L ε x u j)) / ε ^ 2 + 1 := by
  have hcharge : ε * stepSize L ε j / 4 ≤ f.value x - f.value (proposal L ε x u j) := by
    unfold Armijo at hpass
    dsimp only [proposal]
    linarith
  have heq : ε * stepSize L ε j / 4 = (2 : ℝ) ^ j * ε ^ 2 / (8 * L) := by
    unfold stepSize
    ring
  rw [heq] at hcharge
  have hpow : (2 : ℝ) ^ j ≤ 8 * L * (f.value x - f.value (proposal L ε x u j)) / ε ^ 2 := by
    apply (le_div_iff₀ (sq_pos_of_pos hε)).mpr
    simpa only [mul_comm] using (div_le_iff₀ (by positivity : 0 < 8 * L)).mp hcharge
  have hi := index_le_power j
  push_cast
  linarith

/-- The full analytic doubling lemma: the actual first failure exists, the
preceding accepted point has strict inverse-curvature progress, and all j+2
proposals (including the failed one) satisfy the amortized cost bound. -/
theorem doubling_line_search {f : Objective d} {H : X d →L[ℝ] X d} {L Δ E ε : ℝ}
    (hL : 0 < L) (hε : 0 < ε) (hf : SmoothClass L Δ f) (hH : UpperMatrix L E H)
    (hmodel : ∀ x y, segment ℝ x y ⊆ StrictSublevel f → QuadraticUpper f H x y)
    {x u : X d} (hx : f.value x ≤ f.value 0) (hu : ‖u‖ = 1)
    (hslope : 11 * ε / 16 < ⟪f.grad x, u⟫_ℝ) :
    0 < ⟪u, H u⟫_ℝ ∧ ∃ j : ℕ, FirstFailure f L ε x u (j + 1) ∧
      7 * ε ^ 2 / (64 * ⟪u, H u⟫_ℝ) < f.value x - f.value (proposal L ε x u j) ∧
      ε ^ 2 / (10 * ⟪u, H u⟫_ℝ) < 7 * ε ^ 2 / (64 * ⟪u, H u⟫_ℝ) ∧
      (j + 2 : ℕ) ≤ 8 * L * (f.value x - f.value (proposal L ε x u j)) / ε ^ 2 + 1 := by
  refine ⟨curvature_pos hL hε hf hH hmodel hx hslope, ?_⟩
  obtain ⟨j, hj⟩ := exists_first_failure hL hε hf hH hmodel hx hu hslope
  have hpass := hj.1 j (by omega)
  obtain ⟨hdec, hconst⟩ := inverse_curvature_decrease hL hε hf hH hmodel hx hslope hpass hj.2
  exact ⟨j, hj, hdec, hconst, proposal_count_bound hL hε hpass⟩

/-- A finite implementation. The center value is a returned scalar; neither
f nor H is available to the policy. Exhausted fuel returns the last accepted point. -/
def procedureLoop (L ε : ℝ) (x u : X d) (center : ℝ) :
    ℕ → ℕ → X d → ValueProcedure d
  | 0, _, previous => .output previous
  | fuel + 1, j, previous => .query (proposal L ε x u j) fun value =>
      if value ≤ center - ε * stepSize L ε j / 4 then
        procedureLoop L ε x u center fuel (j + 1) (proposal L ε x u j)
      else .output previous

/-- The center query is always charged, including when it duplicates a known value. -/
def procedure (fuel : ℕ) (L ε : ℝ) (x u : X d) : ValueProcedure d :=
  .query x fun center => procedureLoop L ε x u center fuel 0 x

/-- Exact behavior up to the first failure. The rejected proposal is included. -/
theorem procedureLoop_first_failure (f : Objective d) (L ε : ℝ) (x u : X d)
    (fuel start k : ℕ) (previous : X d)
    (hstart : start ≤ k) (hfuel : k < start + fuel)
    (hpass : ∀ i, start ≤ i → i < k → Armijo f x u ε (stepSize L ε i))
    (hfail : ¬ Armijo f x u ε (stepSize L ε k)) :
    (procedureLoop L ε x u (f.value x) fuel start previous).result f =
        (if start = k then previous else proposal L ε x u (k - 1)) ∧
      (procedureLoop L ε x u (f.value x) fuel start previous).cost f = k - start + 1 := by
  induction fuel generalizing start previous with
  | zero => omega
  | succ fuel ih =>
      by_cases heq : start = k
      · subst start
        have hfalse : ¬ f.value (proposal L ε x u k) ≤ f.value x - ε * stepSize L ε k / 4 := hfail
        simp [procedureLoop, ValueProcedure.result, ValueProcedure.cost, hfalse]
      · have hlt : start < k := by omega
        have htrue : f.value (proposal L ε x u start) ≤ f.value x - ε * stepSize L ε start / 4 :=
          hpass start le_rfl hlt
        have hrec := ih (start + 1) (proposal L ε x u start) (by omega) (by omega)
          (fun i hi hik => hpass i (by omega) hik)
        simp only [procedureLoop, ValueProcedure.result, ValueProcedure.cost, if_pos htrue]
        constructor
        · rw [hrec.1, if_neg heq]
          by_cases hnext : start + 1 = k
          · have hprev : k - 1 = start := by omega
            simp only [if_pos hnext, hprev]
          · simp only [if_neg hnext]
        · rw [hrec.2]
          omega

theorem procedure_first_failure (f : Objective d) (L ε : ℝ) (x u : X d)
    {fuel j : ℕ} (hfirst : FirstFailure f L ε x u (j + 1)) (hfuel : j + 1 < fuel) :
    (procedure fuel L ε x u).result f = proposal L ε x u j ∧
      (procedure fuel L ε x u).cost f = j + 3 := by
  have h := procedureLoop_first_failure f L ε x u fuel 0 (j + 1) x (by omega)
    (by omega) (fun i _ hi => hfirst.1 i hi) hfirst.2
  dsimp only [procedure, ValueProcedure.result, ValueProcedure.cost]
  constructor
  · simpa using h.1
  · rw [h.2]
    omega

/-- A public budget suffices for this finite implementation. The loop itself
only takes fuel; it does not inspect the gap, the matrix, or the objective. -/
def publicFuel (L Δ ε : ℝ) : ℕ := ⌊8 * L * Δ / ε ^ 2⌋₊ + 1

theorem first_failure_lt_publicFuel {f : Objective d} {L Δ ε : ℝ}
    (hL : 0 < L) (hε : 0 < ε) (hgap : HasGap f Δ)
    {x u : X d} (hx : f.value x ≤ f.value 0) {j : ℕ}
    (hfirst : FirstFailure f L ε x u (j + 1)) : j + 1 < publicFuel L Δ ε := by
  have hp := accepted_power_budget hL hε hgap hx (hfirst.1 j (by omega))
  have hidx : ((j + 1 : ℕ) : ℝ) ≤ 8 * L * Δ / ε ^ 2 := by
    push_cast
    exact (index_le_power j).trans hp
  have hn : j + 1 ≤ ⌊8 * L * Δ / ε ^ 2⌋₊ := Nat.le_floor hidx
  exact Nat.lt_succ_of_le hn

/-- Actual value-oracle execution with exact cost, one center plus every
accepted proposal and the first failed proposal. -/
theorem procedure_runs_first_failure (f : Objective d) (L ε : ℝ) (x u : X d)
    {fuel j : ℕ} (hfirst : FirstFailure f L ε x u (j + 1)) (hfuel : j + 1 < fuel) :
    (valueModel d).Runs (procedure fuel L ε x u).algorithm f
      (j + 3) (proposal L ε x u j) := by
  have hr := (procedure fuel L ε x u).runs f
  obtain ⟨hresult, hcost⟩ := procedure_first_failure f L ε x u hfirst hfuel
  rwa [hresult, hcost] at hr

/-- The finite value-query implementation inherits the analytic conclusion.
The cost here includes its center query, so the constant is +2. -/
theorem procedure_spec {f : Objective d} {H : X d →L[ℝ] X d} {L Δ E ε : ℝ}
    (hL : 0 < L) (hε : 0 < ε) (hf : SmoothClass L Δ f) (hH : UpperMatrix L E H)
    (hmodel : ∀ x y, segment ℝ x y ⊆ StrictSublevel f → QuadraticUpper f H x y)
    {x u : X d} (hx : f.value x ≤ f.value 0) (hu : ‖u‖ = 1)
    (hslope : 11 * ε / 16 < ⟪f.grad x, u⟫_ℝ) :
    let P := procedure (publicFuel L Δ ε) L ε x u
    0 < ⟪u, H u⟫_ℝ ∧ ∃ j : ℕ, FirstFailure f L ε x u (j + 1) ∧
      P.result f = proposal L ε x u j ∧ P.cost f = j + 3 ∧
      7 * ε ^ 2 / (64 * ⟪u, H u⟫_ℝ) < f.value x - f.value (P.result f) ∧
      ε ^ 2 / (10 * ⟪u, H u⟫_ℝ) < 7 * ε ^ 2 / (64 * ⟪u, H u⟫_ℝ) ∧
      (P.cost f : ℝ) ≤ 8 * L * (f.value x - f.value (P.result f)) / ε ^ 2 + 2 := by
  dsimp only
  obtain ⟨hlam, j, hfirst, hdec, hconst, hcount⟩ :=
    doubling_line_search hL hε hf hH hmodel hx hu hslope
  obtain ⟨hresult, hcost⟩ := procedure_first_failure f L ε x u hfirst
    (first_failure_lt_publicFuel hL hε hf.2 hx hfirst)
  refine ⟨hlam, j, hfirst, hresult, hcost, ?_, hconst, ?_⟩
  · rwa [hresult]
  · rw [hcost, hresult]
    push_cast at hcount ⊢
    linarith

end ExactZO.LineSearch


==> anc/ExactZO/LipschitzFTC.lean <==
import Mathlib.Analysis.Calculus.Rademacher
import Mathlib.MeasureTheory.Integral.DominatedConvergence
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus

/-!
The scalar fundamental theorem for a Lipschitz function, proved by integrating
forward difference quotients and applying dominated convergence. The derivative
need only exist almost everywhere. No finite exceptional-set assumption is used.
-/

noncomputable section
open Set Filter MeasureTheory
open scoped Topology NNReal

namespace ExactZO

/-- A Lipschitz scalar function has an integrable derivative on every interval. -/
theorem intervalIntegrable_deriv_of_lipschitz {g : ℝ → ℝ} {K : ℝ≥0}
    (hg : LipschitzWith K g) (a b : ℝ) : IntervalIntegrable (deriv g) volume a b := by
  apply (intervalIntegrable_const : IntervalIntegrable (fun _ : ℝ => (K : ℝ)) volume a b).mono_fun'
    (stronglyMeasurable_deriv g).aestronglyMeasurable
  exact Eventually.of_forall fun _ => norm_deriv_le_of_lipschitz hg

/-- FTC2 for a scalar Lipschitz function, with its actual almost everywhere derivative. -/
theorem intervalIntegral_deriv_eq_sub_of_lipschitz {g : ℝ → ℝ} {K : ℝ≥0}
    (hg : LipschitzWith K g) (a b : ℝ) :
    (∫ t in a..b, deriv g t) = g b - g a := by
  let F : ℝ → ℝ → ℝ := fun h t => h⁻¹ * (g (t + h) - g t)
  have hbound : ∀ h : ℝ, 0 < h → ∀ t, ‖F h t‖ ≤ (K : ℝ) := by
    intro h hh t
    have hdiff : ‖g (t + h) - g t‖ ≤ (K : ℝ) * h := by
      simpa only [dist_eq_norm, add_sub_cancel_left, Real.norm_of_nonneg hh.le] using
        hg.dist_le_mul (t + h) t
    calc
      ‖F h t‖ = h⁻¹ * ‖g (t + h) - g t‖ := by
        dsimp [F]
        rw [abs_mul, abs_of_nonneg (inv_nonneg.mpr hh.le)]
      _ ≤ h⁻¹ * ((K : ℝ) * h) := mul_le_mul_of_nonneg_left hdiff (inv_nonneg.mpr hh.le)
      _ = K := by field_simp
  have hlimit : Tendsto (fun h => ∫ t in a..b, F h t) (𝓝[>] 0)
      (𝓝 (∫ t in a..b, deriv g t)) := by
    apply intervalIntegral.tendsto_integral_filter_of_dominated_convergence (fun _ => (K : ℝ))
    · apply Eventually.of_forall
      intro h
      have hc : Continuous (F h) := continuous_const.mul
        ((hg.continuous.comp (continuous_id.add continuous_const)).sub hg.continuous)
      exact hc.aestronglyMeasurable
    · filter_upwards [self_mem_nhdsWithin] with h hh
      exact Eventually.of_forall fun t _ => hbound h hh t
    · exact intervalIntegrable_const
    · filter_upwards [hg.ae_differentiableAt (μ := volume)] with t ht _
      simpa only [F, smul_eq_mul] using ht.hasDerivAt.tendsto_slope_zero_right
  have hprimitive (c : ℝ) : HasDerivAt
      (fun h : ℝ => ∫ t in (0 : ℝ)..(c + h), g t) (g c) 0 := by
    simpa only [Function.comp_def, add_zero, mul_one] using
      ((hg.continuous.integral_hasStrictDerivAt 0 (c + 0)).hasDerivAt.comp 0
        ((hasDerivAt_id 0).const_add c))
  have hshift : HasDerivAt (fun h : ℝ => ∫ t in (a + h)..(b + h), g t)
      (g b - g a) 0 := by
    have h := (hprimitive b).sub (hprimitive a)
    have heq (u : ℝ) : ((∫ t in (0 : ℝ)..(b + u), g t) -
        ∫ t in (0 : ℝ)..(a + u), g t) = ∫ t in (a + u)..(b + u), g t :=
      intervalIntegral.integral_interval_sub_left
        (hg.continuous.intervalIntegrable _ _) (hg.continuous.intervalIntegrable _ _)
    simpa only [heq] using h
  have heq (h : ℝ) : (∫ t in a..b, F h t) =
      h⁻¹ * ((∫ t in (a + h)..(b + h), g t) - ∫ t in a..b, g t) := by
    have htrans : IntervalIntegrable (fun t => g (t + h)) volume a b :=
      (hg.continuous.comp (continuous_id.add continuous_const)).intervalIntegrable _ _
    dsimp [F]
    rw [intervalIntegral.integral_const_mul,
      intervalIntegral.integral_sub htrans (hg.continuous.intervalIntegrable _ _),
      intervalIntegral.integral_comp_add_right]
  have hlimit' : Tendsto (fun h => ∫ t in a..b, F h t) (𝓝[>] 0)
      (𝓝 (g b - g a)) := by
    simpa only [heq, add_zero, zero_add, smul_eq_mul] using hshift.tendsto_slope_zero_right
  exact tendsto_nhds_unique hlimit hlimit'

/-- An almost everywhere upper bound on the actual derivative bounds increments. -/
theorem image_sub_le_of_deriv_ae {g : ℝ → ℝ} {K : ℝ≥0} {a b C : ℝ}
    (hab : a ≤ b) (hg : LipschitzWith K g)
    (hd : ∀ᵐ t ∂volume, t ∈ Ioo a b → deriv g t ≤ C) :
    g b - g a ≤ C * (b - a) := by
  have hbound : (deriv g) ≤ᵐ[volume.restrict (Icc a b)] (fun _ => C) := by
    change ∀ᵐ t ∂volume.restrict (Icc a b), deriv g t ≤ C
    rw [← restrict_Ioo_eq_restrict_Icc, ae_restrict_iff' measurableSet_Ioo]
    exact hd
  have hi := intervalIntegral.integral_mono_ae_restrict hab
    (intervalIntegrable_deriv_of_lipschitz hg a b) intervalIntegrable_const hbound
  simpa only [intervalIntegral_deriv_eq_sub_of_lipschitz hg,
    intervalIntegral.integral_const, smul_eq_mul, mul_comm] using hi

/-- Derivative data may be given only almost everywhere in the open interval. -/
theorem image_sub_le_of_hasDerivAt_ae {g : ℝ → ℝ} {K : ℝ≥0} {a b C : ℝ}
    (hab : a ≤ b) (hg : LipschitzWith K g)
    (hd : ∀ᵐ t ∂volume, t ∈ Ioo a b → ∃ D, HasDerivAt g D t ∧ D ≤ C) :
    g b - g a ≤ C * (b - a) := by
  apply image_sub_le_of_deriv_ae hab hg
  filter_upwards [hd] with t ht htmem
  obtain ⟨D, hD, hDC⟩ := ht htmem
  simpa only [hD.deriv] using hDC

end ExactZO


==> anc/ExactZO/M7AdaptiveCoupling.lean <==
import ExactZO.M7OrthogonalSimulationCompletion
import ExactZO.M7ScalarCoordinates
import ExactZO.M7AdaptiveStepLaw

noncomputable section
open MeasureTheory
namespace ExactZO.M7

variable {e : ℕ}

/-- Final vector generated from independent normalized coordinates and a residual vector. -/
def coupledVector (policy : (valueModel e).Algorithm) (m k : ℕ)
    (s : SimState e (m + k)) (ρ : ℝ) (c : Fin k → ℝ) (W : X m) : X e :=
  simFinalVector policy m k s (scalarObservations ρ c) (scalarRemainingRadius ρ c • W)

theorem coupledVector_zero (policy : (valueModel e).Algorithm) (m : ℕ)
    (s : SimState e (m + 0)) (ρ : ℝ) (c : Fin 0 → ℝ) (W : X m) :
    coupledVector policy m 0 s ρ c W = s.2.1 + ρ • s.2.2 W := by
  simp [coupledVector, simFinalVector, simEndState, scalarRemainingRadius, map_smul]

theorem coupledVector_succ (policy : (valueModel e).Algorithm) (m k : ℕ)
    (s : SimState e (m + (k + 1))) (ρ : ℝ) (c : Fin (k + 1) → ℝ) (W : X m) :
    coupledVector policy m (k + 1) s ρ c W =
      coupledVector policy m k (simAdvance policy s (ρ * c 0))
        (ρ * Real.sqrt (1 - c 0 ^ 2)) (Fin.tail c) W := rfl

/-- Original output equality for the fully reconstructed vector, with no
hypothesis identifying the supplied observations with the original transcript. -/
theorem coupledVector_output_eq (policy : (valueModel e).Algorithm) (m k : ℕ)
    (s : SimState e (m + k)) (ρ : ℝ) (c : Fin k → ℝ) (W : X m)
    (hs : SimFrameOrtho s.2.1 s.2.2) :
    simRun policy m k s (scalarObservations ρ c) =
      simOriginalOutput policy (coupledVector policy m k s ρ c W) k s.1 :=
  simRun_final_eq policy m k s (scalarObservations ρ c) hs (scalarRemainingRadius ρ c • W)

def simAdjointEvaluation {r : ℕ}
    (p : (X (r + 1) →L[ℝ] X e) × X e) : X (r + 1) := p.1.adjoint p.2

theorem simAdjointEvaluation_measurable {r : ℕ} :
    Measurable (simAdjointEvaluation (e := e) (r := r)) := by
  unfold simAdjointEvaluation
  fun_prop

section Measurable
variable {H : Type*} [MeasurableSpace H]
variable (policy : H → (valueModel e).Algorithm)
variable (hp : (valueModel e).JointlyMeasurable policy)
include hp

theorem coupledVector_joint_measurable (m k : ℕ) :
    Measurable (fun p : (((H × SimState e (m + k)) × ℝ) × (Fin k → ℝ)) × X m =>
      coupledVector (policy p.1.1.1.1) m k p.1.1.1.2 p.1.1.2 p.1.2 p.2) := by
  have ha : Measurable (fun p :
      (((H × SimState e (m + k)) × ℝ) × (Fin k → ℝ)) × X m =>
      (p.1.1.2, p.1.2)) := measurable_fst.fst.snd.prodMk measurable_fst.snd
  have hy := (scalarObservations_measurable k).comp ha
  have hr := (scalarRemainingRadius_measurable k).comp ha
  have hs := (measurable_simEndState policy hp m k).comp
    (measurable_fst.fst.fst.prodMk hy)
  have he : Continuous (fun p : (X m →L[ℝ] X e) × X m => p.1 p.2) := by fun_prop
  exact hs.snd.fst.add
    (he.measurable.comp (hs.snd.snd.prodMk (hr.smul measurable_snd)))

theorem coupledVector_family_measurable (m k : ℕ)
    (s : H → SimState e (m + k)) (hs : Measurable s)
    (ρ : H → ℝ) (hρ : Measurable ρ) :
    Measurable (fun p : H × ((Fin k → ℝ) × X m) =>
      (p.1, coupledVector (policy p.1) m k (s p.1) (ρ p.1) p.2.1 p.2.2)) := by
  have ha : Measurable (fun p : H × ((Fin k → ℝ) × X m) =>
      ((((p.1, s p.1), ρ p.1), p.2.1), p.2.2)) :=
    (((measurable_fst.prodMk (hs.comp measurable_fst)).prodMk
      (hρ.comp measurable_fst)).prodMk measurable_snd.fst).prodMk measurable_snd.snd
  exact measurable_fst.prodMk ((coupledVector_joint_measurable policy hp m k).comp ha)

theorem queryUnit_family_measurable (r : ℕ)
    (s : H → SimState e (r + 1)) (hs : Measurable s) :
    Measurable (fun h => simUnit ((s h).2.2.adjoint
      (simRequest (policy h) (s h).1))) := by
  let requestInput : H → H × SimStatus e := fun h => (h, (s h).1)
  have hi : Measurable requestInput := measurable_id.prodMk hs.fst
  have hq : Measurable (fun h => simRequest (policy h) (s h).1) :=
    (measurable_simRequest policy hp).comp hi
  let frameInput : H → (X (r + 1) →L[ℝ] X e) × X e :=
    fun h => ((s h).2.2, simRequest (policy h) (s h).1)
  have hf : Measurable frameInput := hs.snd.snd.prodMk hq
  have hv : Measurable (simAdjointEvaluation ∘ frameInput) :=
    (simAdjointEvaluation_measurable (e := e) (r := r)).comp hf
  exact (measurable_simUnit (r := r)).comp hv

theorem simAdvance_family_measurable (r : ℕ)
    (s : H → SimState e (r + 1)) (hs : Measurable s)
    (ρ : H → ℝ) (hρ : Measurable ρ) :
    Measurable (fun p : H × ℝ =>
      simAdvance (policy p.1) (s p.1) (ρ p.1 * p.2)) :=
  (measurable_simAdvance policy hp).comp
    ((measurable_fst.prodMk (hs.comp measurable_fst)).prodMk
      ((hρ.comp measurable_fst).mul measurable_snd))

end Measurable
end ExactZO.M7


==> anc/ExactZO/M7AdaptiveJointLaw.lean <==
import ExactZO.M7AdaptiveCoupling
import ExactZO.M7CouplingProduct

/-!
Finite product-space coupling of the complete adaptive simulator. The outer
coordinate is retained throughout; it may contain both the seed and any history.
-/

noncomputable section
open MeasureTheory
namespace ExactZO.M7

universe u
variable {e : ℕ}

def frameReconstruction {H : Type*} {r : ℕ}
    (s : H → SimState e r) (ρ : H → ℝ) (p : H × X r) : H × X e :=
  (p.1, (s p.1).2.1 + ρ p.1 • (s p.1).2.2 p.2)

theorem frameReconstruction_measurable {H : Type*} [MeasurableSpace H] {r : ℕ}
    (s : H → SimState e r) (hs : Measurable s)
    (ρ : H → ℝ) (hρ : Measurable ρ) : Measurable (frameReconstruction s ρ) := by
  have he : Continuous (fun p : (X r →L[ℝ] X e) × X r => p.1 p.2) := by fun_prop
  exact measurable_fst.prodMk ((hs.snd.fst.comp measurable_fst).add
    ((hρ.comp measurable_fst).smul
      (he.measurable.comp ((hs.snd.snd.comp measurable_fst).prodMk measurable_snd))))

private theorem map_comp_preserving {A B C : Type*}
    [MeasurableSpace A] [MeasurableSpace B] [MeasurableSpace C]
    {μ : Measure A} {ν : Measure B} {f : A → B}
    (hf : MeasurePreserving f μ ν) (g : B → C) (hg : Measurable g) :
    Measure.map (g ∘ f) μ = Measure.map g ν := by
  rw [← Measure.map_map hg hf.measurable, hf.map_eq]

/-- The complete finite adaptive reconstruction has the same joint law as the
original sphere, retaining the seed and the entire outer history. -/
theorem coupledVector_joint_law (m : ℕ) (hm : 0 < m) (k : ℕ) :
    ∀ {H : Type u} [MeasurableSpace H] (μ : Measure H) [SFinite μ]
      (policy : H → (valueModel e).Algorithm)
      (hp : (valueModel e).JointlyMeasurable policy)
      (s : H → SimState e (m + k)) (hs : Measurable s)
      (ρ : H → ℝ) (hρ : Measurable ρ),
    Measure.map (fun p : H × ((Fin k → ℝ) × X m) =>
      (p.1, coupledVector (policy p.1) m k (s p.1) (ρ p.1) p.2.1 p.2.2))
      (μ.prod ((scalarProductLaw (m + k) k).prod (Gaussian.sphereGaussian m))) =
    Measure.map (frameReconstruction s ρ) (μ.prod (Gaussian.sphereGaussian (m + k))) := by
  induction k with
  | zero =>
      intro H inst μ instμ policy hp s hs ρ hρ
      simpa only [Function.comp_def, historyDropEmpty, frameReconstruction,
        coupledVector_zero] using
        map_comp_preserving (historyDropEmpty_measurePreserving μ
          (Gaussian.sphereGaussian m) m)
          (frameReconstruction s ρ) (frameReconstruction_measurable s hs ρ hρ)
  | succ k ih =>
      intro H inst μ instμ policy hp s hs ρ hρ
      let policy' : H × ℝ → (valueModel e).Algorithm := fun h => policy h.1
      have hp' : (valueModel e).JointlyMeasurable policy' :=
        hp.comp (measurable_fst.fst.prodMk measurable_snd)
      let s' : H × ℝ → SimState e (m + k) :=
        fun h => simAdvance (policy h.1) (s h.1) (ρ h.1 * h.2)
      have hs' : Measurable s' := simAdvance_family_measurable policy hp (m + k) s hs ρ hρ
      let ρ' : H × ℝ → ℝ := fun h => ρ h.1 * Real.sqrt (1 - h.2 ^ 2)
      have hρ' : Measurable ρ' :=
        (hρ.comp measurable_fst).mul (measurable_const.sub (measurable_snd.pow_const 2)).sqrt
      let FL : H × ((Fin (k + 1) → ℝ) × X m) → H × X e :=
        fun p => (p.1, coupledVector (policy p.1) m (k + 1) (s p.1) (ρ p.1) p.2.1 p.2.2)
      have hFL : Measurable FL := coupledVector_family_measurable policy hp m (k + 1) s hs ρ hρ
      let FK : (H × ℝ) × ((Fin k → ℝ) × X m) → (H × ℝ) × X e :=
        fun p => (p.1, coupledVector (policy' p.1) m k (s' p.1) (ρ' p.1) p.2.1 p.2.2)
      have hFK : Measurable FK := coupledVector_family_measurable policy' hp' m k s' hs' ρ' hρ'
      let G : (H × ℝ) × X e → H × X e := fun p => (p.1.1, p.2)
      have hG : Measurable G := measurable_fst.fst.prodMk measurable_snd
      let ν := Gaussian.sphereFirstCoordinateLaw (m + k)
      let γ := scalarProductLaw (m + k) k
      let σ := Gaussian.sphereGaussian m
      have hC := historyScalarCons_measurePreserving μ σ (m + k) k
      have hleft : FL ∘ historyScalarCons k = G ∘ FK := by
        funext p
        simp only [FL, FK, G, Function.comp_apply, historyScalarCons,
          coupledVector_succ, Fin.cons_zero, Fin.tail_cons]
        rfl
      let v : H → X ((m + k) + 1) :=
        fun h => simUnit ((s h).2.2.adjoint (simRequest (policy h) (s h).1))
      have hv : Measurable v := queryUnit_family_measurable policy hp (m + k) s hs
      let T : (H × ℝ) × X (m + k) → H × X ((m + k) + 1) :=
        alignedSphereSplit (m + k) v ∘
          (MeasurableEquiv.prodAssoc : (H × ℝ) × X (m + k) ≃ᵐ H × (ℝ × X (m + k)))
      have hT : MeasurePreserving T
          ((μ.prod ν).prod (Gaussian.sphereGaussian (m + k)))
          (μ.prod (Gaussian.sphereGaussian ((m + k) + 1))) :=
        (alignedSphereSplit_measurePreserving μ (m + k) (by omega) v hv).comp
          (measurePreserving_prodAssoc μ ν (Gaussian.sphereGaussian (m + k)))
      have hright : G ∘ frameReconstruction s' ρ' = frameReconstruction s ρ ∘ T := by
        funext p
        apply Prod.ext
        · rfl
        · exact (simSphereSplit_reconstruction (s p.1.1).2.1 (s p.1.1).2.2
            (simRequest (policy p.1.1) (s p.1.1).1) (ρ p.1.1) p.1.2 p.2).symm
      have hrec := ih (μ.prod ν) policy' hp' s' hs' ρ' hρ'
      change Measure.map FL _ = _
      calc
        _ = Measure.map (FL ∘ historyScalarCons k) ((μ.prod ν).prod (γ.prod σ)) :=
          (map_comp_preserving hC FL hFL).symm
        _ = Measure.map (G ∘ FK) ((μ.prod ν).prod (γ.prod σ)) := by rw [hleft]
        _ = Measure.map G (Measure.map FK ((μ.prod ν).prod (γ.prod σ))) :=
          (Measure.map_map hG hFK).symm
        _ = Measure.map G (Measure.map (frameReconstruction s' ρ')
            ((μ.prod ν).prod (Gaussian.sphereGaussian (m + k)))) := by rw [hrec]
        _ = Measure.map (G ∘ frameReconstruction s' ρ')
            ((μ.prod ν).prod (Gaussian.sphereGaussian (m + k))) :=
          Measure.map_map hG (frameReconstruction_measurable s' hs' ρ' hρ')
        _ = Measure.map (frameReconstruction s ρ ∘ T)
            ((μ.prod ν).prod (Gaussian.sphereGaussian (m + k))) := by rw [hright]
        _ = _ := map_comp_preserving hT (frameReconstruction s ρ)
          (frameReconstruction_measurable s hs ρ hρ)

end ExactZO.M7


==> anc/ExactZO/M7AdaptiveProjections.lean <==
import ExactZO.M7AdaptiveJointLaw
import ExactZO.M7ResidualProbability
import ExactZO.M7Execution

/-!
The frozen adaptive-projection statement, obtained from the complete joint
coupling of the original policy, genuine residual-sphere antipodal exclusion,
and the dimension-exact scalar energy expectation.
-/

noncomputable section
open MeasureTheory
open scoped InnerProductSpace ENNReal

namespace ExactZO.M7

private theorem adaptive_projections_add (m w : ℕ) (hm : 0 < m)
    (A : RandomizedMethod (valueModel (m + w))) (r : ℝ)
    (hr : 0 ≤ r) (hr1 : r < 1) :
    letI : MeasurableSpace A.Sample := A.measurableSpace
    (A.law.prod (Gaussian.sphereGaussian (m + w))).real
        {a | ‖projectionOutputFrom (A.policy a.1) a.2 w [] - a.2‖ ≤ r} ≤
      1 / 2 + (w : ℝ) / (2 * ((m + w : ℕ) : ℝ) * (1 - r ^ 2)) := by
  letI : MeasurableSpace A.Sample := A.measurableSpace
  letI : IsProbabilityMeasure A.law := A.probability
  let γ := scalarProductLaw (m + w) w
  let σ := Gaussian.sphereGaussian m
  let s0 : SimState (m + w) (m + w) := simInitial []
  let Y : A.Sample × (Fin w → ℝ) → (Fin w → ℝ) :=
    fun h => scalarObservations 1 h.2
  let D : A.Sample × (Fin w → ℝ) → SimState (m + w) m :=
    fun h => simEndState (A.policy h.1) m w s0 (Y h)
  let P : A.Sample × (Fin w → ℝ) → X (m + w) := fun h => (D h).2.1
  let F : A.Sample × (Fin w → ℝ) → (X m →L[ℝ] X (m + w)) :=
    fun h => (D h).2.2
  let Z : A.Sample × (Fin w → ℝ) → X (m + w) :=
    fun h => simRun (A.policy h.1) m w s0 (Y h)
  let ρ : A.Sample × (Fin w → ℝ) → ℝ :=
    fun h => scalarRemainingRadius 1 h.2
  have hY : Measurable Y :=
    (scalarObservations_measurable w).comp (measurable_const.prodMk measurable_snd)
  have hin : Measurable (fun h : A.Sample × (Fin w → ℝ) => ((h.1, s0), Y h)) :=
    (measurable_fst.prodMk measurable_const).prodMk hY
  have hD : Measurable D :=
    (measurable_simEndState A.policy A.policy_joint_measurable m w).comp hin
  have hP : Measurable P := hD.snd.fst
  have hF : Measurable F := hD.snd.snd
  have hZ : Measurable Z :=
    (measurable_simRun A.policy A.policy_joint_measurable m w).comp hin
  have hρ : Measurable ρ :=
    (scalarRemainingRadius_measurable w).comp (measurable_const.prodMk measurable_snd)
  have hs0 : SimFrameOrtho s0.2.1 s0.2.2 :=
    ⟨fun _ => rfl, fun _ => by simp [s0, simInitial]⟩
  have hFnorm (h : A.Sample × (Fin w → ℝ)) (x : X m) :
      ‖F h x‖ = ‖x‖ :=
    (simEndState_frameOrtho (A.policy h.1) m w s0 (Y h) hs0).1 x
  have hρ0 (h : A.Sample × (Fin w → ℝ)) : 0 ≤ ρ h :=
    scalarRemainingRadius_nonneg 1 (by norm_num) h.2
  let Φ0 : A.Sample × ((Fin w → ℝ) × X m) → A.Sample × X (m + w) :=
    fun a => (a.1, coupledVector (A.policy a.1) m w s0 1 a.2.1 a.2.2)
  have hΦ0 : Measurable Φ0 :=
    coupledVector_family_measurable A.policy A.policy_joint_measurable m w
      (fun _ => s0) measurable_const (fun _ => 1) measurable_const
  have hmap0 : Measure.map Φ0 (A.law.prod (γ.prod σ)) =
      A.law.prod (Gaussian.sphereGaussian (m + w)) := by
    have h := coupledVector_joint_law m hm w A.law A.policy A.policy_joint_measurable
      (fun _ => s0) measurable_const (fun _ => 1) measurable_const
    have hframe : frameReconstruction (fun _ : A.Sample => s0) (fun _ => 1) =
        (id : A.Sample × X (m + w) → A.Sample × X (m + w)) := by
      funext a
      simp [frameReconstruction, s0, simInitial]
    rw [hframe, Measure.map_id] at h
    exact h
  have hMP0 : MeasurePreserving Φ0 (A.law.prod (γ.prod σ))
      (A.law.prod (Gaussian.sphereGaussian (m + w))) := ⟨hΦ0, hmap0⟩
  let Φ : (A.Sample × (Fin w → ℝ)) × X m → A.Sample × X (m + w) :=
    Φ0 ∘ (MeasurableEquiv.prodAssoc :
      (A.Sample × (Fin w → ℝ)) × X m ≃ᵐ A.Sample × ((Fin w → ℝ) × X m))
  have hMP : MeasurePreserving Φ ((A.law.prod γ).prod σ)
      (A.law.prod (Gaussian.sphereGaussian (m + w))) :=
    hMP0.comp (measurePreserving_prodAssoc A.law γ σ)
  let S : Set (A.Sample × X (m + w)) :=
    {a | ‖projectionOutputFrom (A.policy a.1) a.2 w [] - a.2‖ ≤ r}
  have hS : MeasurableSet S := projection_success_measurableSet A w r
  have hout (h : A.Sample × (Fin w → ℝ)) (W : X m) :
      Z h = projectionOutputFrom (A.policy h.1)
        (coupledVector (A.policy h.1) m w s0 1 h.2 W) w [] :=
    simRun_final_initial_eq m w (A.policy h.1) [] (Y h) (ρ h • W)
  have hvec (h : A.Sample × (Fin w → ℝ)) (W : X m) :
      coupledVector (A.policy h.1) m w s0 1 h.2 W = P h + ρ h • F h W := by
    simp only [coupledVector, simFinalVector, P, F, D, Y, ρ, map_smul]
  have hset : Φ ⁻¹' S =
      {a : (A.Sample × (Fin w → ℝ)) × X m |
        ‖Z a.1 - (P a.1 + ρ a.1 • F a.1 a.2)‖ ≤ r} := by
    ext a
    change (‖projectionOutputFrom (A.policy a.1.1)
        (coupledVector (A.policy a.1.1) m w s0 1 a.1.2 a.2) w [] -
        coupledVector (A.policy a.1.1) m w s0 1 a.1.2 a.2‖ ≤ r) ↔ _
    rw [← hout a.1 a.2, hvec a.1 a.2]
    rfl
  have hprob : (A.law.prod (Gaussian.sphereGaussian (m + w))).real S =
      ((A.law.prod γ).prod σ).real
        {a : (A.Sample × (Fin w → ℝ)) × X m |
          ‖Z a.1 - (P a.1 + ρ a.1 • F a.1 a.2)‖ ≤ r} := by
    change ((A.law.prod (Gaussian.sphereGaussian (m + w))) S).toReal = _
    rw [← hMP.map_eq, Measure.map_apply hMP.measurable hS, hset]
    rfl
  have hres := residual_success_probability_le (A.law.prod γ) hm
    P Z ρ F hP hZ hρ hF hρ0 hFnorm r
  have hsmall : (A.law.prod γ).real {h | ρ h ≤ r} =
      γ.real {c | scalarRemainingRadius 1 c ≤ r} := by
    have hBprod : {h : A.Sample × (Fin w → ℝ) | ρ h ≤ r} =
        Set.univ ×ˢ {c : Fin w → ℝ | scalarRemainingRadius 1 c ≤ r} := by
      ext h
      simp [ρ]
    rw [hBprod, measureReal_prod_prod]
    simp
  have hsupport :
      {c : Fin w → ℝ | scalarRemainingRadius 1 c ≤ r} =ᵐ[γ]
        {c : Fin w → ℝ | 1 - r ^ 2 ≤ scalarEnergy c} := by
    filter_upwards [scalarProductLaw_ae_coordinate_sq_le_one (m + w) w] with c hc
    exact propext (scalarRemainingRadius_le_iff c hc r hr)
  have ha : 0 < 1 - r ^ 2 := by nlinarith
  have htail : γ.real {c : Fin w → ℝ | scalarRemainingRadius 1 c ≤ r} ≤
      (w : ℝ) / (((m + w : ℕ) : ℝ) * (1 - r ^ 2)) := by
    calc
      _ = γ.real {c : Fin w → ℝ | 1 - r ^ 2 ≤ scalarEnergy c} :=
        congrArg ENNReal.toReal (measure_congr hsupport)
      _ ≤ _ := scalarEnergy_tail_le (m + w) w (by omega) (by omega) (1 - r ^ 2) ha
  calc
    (A.law.prod (Gaussian.sphereGaussian (m + w))).real
        {a | ‖projectionOutputFrom (A.policy a.1) a.2 w [] - a.2‖ ≤ r}
        = ((A.law.prod γ).prod σ).real
          {a : (A.Sample × (Fin w → ℝ)) × X m |
            ‖Z a.1 - (P a.1 + ρ a.1 • F a.1 a.2)‖ ≤ r} := hprob
    _ ≤ 1 / 2 + (A.law.prod γ).real {h | ρ h ≤ r} / 2 := hres
    _ = 1 / 2 + γ.real {c : Fin w → ℝ | scalarRemainingRadius 1 c ≤ r} / 2 := by
      rw [hsmall]
    _ ≤ 1 / 2 + ((w : ℝ) / (((m + w : ℕ) : ℝ) * (1 - r ^ 2))) / 2 :=
      add_le_add_left (div_le_div_of_nonneg_right htail (by norm_num)) _
    _ = 1 / 2 + (w : ℝ) / (2 * ((m + w : ℕ) : ℝ) * (1 - r ^ 2)) := by
      rw [div_div]
      congr 2
      ring

/-- The literal frozen adaptive-projection target, including an independent
random seed, arbitrary measurable adaptive requests, and unrestricted output. -/
theorem adaptive_projections : adaptive_projections_statement := by
  intro e w he hw
  obtain ⟨m, hm, rfl⟩ : ∃ m : ℕ, 0 < m ∧ e = m + w :=
    ⟨e - w, by omega, (Nat.sub_add_cancel hw.le).symm⟩
  intro A r hr hr1
  exact adaptive_projections_add m w hm A r hr hr1

end ExactZO.M7


==> anc/ExactZO/M7AdaptiveStepLaw.lean <==
import ExactZO.M7QuadraticMeasurable
import Mathlib.MeasureTheory.Measure.Prod

/-!
One-step joint laws retaining the entire outer history. These results do not
identify the law of a complete adaptive execution.
-/

noncomputable section
open MeasureTheory
namespace ExactZO.M7

variable {H : Type*} [MeasurableSpace H]

def alignmentInput {d : ℕ} (v : H → X d) (p : H × X d) : X d × X d :=
  (v p.1, p.2)

theorem alignmentInput_measurable {d : ℕ} (v : H → X d) (hv : Measurable v) :
    Measurable (alignmentInput v) := by
  exact (hv.comp (measurable_fst : Measurable (Prod.fst : H × X d → H))).prodMk
    (measurable_snd : Measurable (Prod.snd : H × X d → X d))

def historyAlignment {d : ℕ} (hd : 0 < d) (v : H → X d) : H × X d → X d :=
  (fun q : X d × X d => SphereAlignment.alignUnit hd q.1 q.2) ∘ alignmentInput v

theorem historyAlignment_measurable {d : ℕ} (hd : 0 < d)
    (v : H → X d) (hv : Measurable v) : Measurable (historyAlignment hd v) := by
  unfold historyAlignment
  exact (SphereAlignment.alignUnit_joint_measurable hd).comp (alignmentInput_measurable v hv)

/-- A history-dependent orthogonal alignment preserves the full product law. -/
theorem alignUnit_skew_measurePreserving (μ : Measure H) [SFinite μ]
    {d : ℕ} (hd : 0 < d) (v : H → X d) (hv : Measurable v) :
    MeasurePreserving (fun p : H × X d => (p.1, historyAlignment hd v p))
      (μ.prod (Gaussian.sphereGaussian d)) (μ.prod (Gaussian.sphereGaussian d)) := by
  have hm : Measurable (Function.uncurry (fun h x => historyAlignment hd v (h,x))) :=
    historyAlignment_measurable hd v hv
  exact (MeasurePreserving.id μ).skew_product
    (g := fun h x => historyAlignment hd v (h,x)) hm
    (Filter.Eventually.of_forall (fun h =>
      SphereAlignment.sphereGaussian_map_alignUnit hd (v h)))

def splitHistoryInput (d : ℕ) (p : H × (ℝ × X d)) : H × X (d + 1) :=
  (p.1, Gaussian.sphereSplitMap d p.2)

theorem splitHistoryInput_measurable (d : ℕ) :
    Measurable (splitHistoryInput (H := H) d) := by
  exact (measurable_fst : Measurable (Prod.fst : H × (ℝ × X d) → H)).prodMk
    ((Gaussian.sphereSplitMap_measurable d).comp
      (measurable_snd : Measurable (Prod.snd : H × (ℝ × X d) → ℝ × X d)))

/-- The actual independent scalar and sphere, with a history-dependent alignment. -/
def alignedSphereSplit (d : ℕ) (v : H → X (d + 1)) (p : H × (ℝ × X d)) :
    H × X (d + 1) :=
  (p.1, historyAlignment (Nat.succ_pos d) v (splitHistoryInput d p))

theorem alignedSphereSplit_measurable (d : ℕ) (v : H → X (d + 1))
    (hv : Measurable v) : Measurable (alignedSphereSplit d v) := by
  exact (measurable_fst : Measurable (Prod.fst : H × (ℝ × X d) → H)).prodMk
    ((historyAlignment_measurable (Nat.succ_pos d) v hv).comp
      (splitHistoryInput_measurable d))

theorem alignedSphereSplit_measurePreserving (μ : Measure H) [SFinite μ]
    (d : ℕ) (hd : 0 < d) (v : H → X (d + 1)) (hv : Measurable v) :
    MeasurePreserving (alignedSphereSplit d v)
      (μ.prod ((Gaussian.sphereFirstCoordinateLaw d).prod (Gaussian.sphereGaussian d)))
      (μ.prod (Gaussian.sphereGaussian (d + 1))) := by
  have hs : MeasurePreserving (Gaussian.sphereSplitMap d)
      ((Gaussian.sphereFirstCoordinateLaw d).prod (Gaussian.sphereGaussian d))
      (Gaussian.sphereGaussian (d + 1)) :=
    ⟨Gaussian.sphereSplitMap_measurable d, (Gaussian.sphereGaussian_succ_split d hd).symm⟩
  exact (alignUnit_skew_measurePreserving μ (Nat.succ_pos d) v hv).comp
    ((MeasurePreserving.id μ).prod hs)

/-- Equality of joint images, retaining the history coordinate. -/
theorem alignedSphereSplit_joint_law (μ : Measure H) [SFinite μ]
    (d : ℕ) (hd : 0 < d) (v : H → X (d + 1)) (hv : Measurable v) :
    Measure.map (alignedSphereSplit d v)
      (μ.prod ((Gaussian.sphereFirstCoordinateLaw d).prod (Gaussian.sphereGaussian d))) =
      μ.prod (Gaussian.sphereGaussian (d + 1)) :=
  (alignedSphereSplit_measurePreserving μ d hd v hv).map_eq

theorem alignedSphereSplit_observable_law {T : Type*} [MeasurableSpace T]
    (μ : Measure H) [SFinite μ] (d : ℕ) (hd : 0 < d)
    (v : H → X (d + 1)) (hv : Measurable v)
    (F : H × X (d + 1) → T) (hF : Measurable F) :
    Measure.map (F ∘ alignedSphereSplit d v)
      (μ.prod ((Gaussian.sphereFirstCoordinateLaw d).prod (Gaussian.sphereGaussian d))) =
      Measure.map F (μ.prod (Gaussian.sphereGaussian (d + 1))) := by
  rw [← Measure.map_map hF (alignedSphereSplit_measurable d v hv),
    alignedSphereSplit_joint_law μ d hd v hv]

end ExactZO.M7


==> anc/ExactZO/M7Antipodes.lean <==
import ExactZO.M7AdaptiveStepLaw
import ExactZO.SphereSign

noncomputable section
open MeasureTheory
open scoped InnerProductSpace
namespace ExactZO.M7

/-- Two antipodal residuals cannot both lie in a ball of smaller radius. -/
theorem antipodal_residual_exclusion {d m : ℕ} (J : X m →ₗᵢ[ℝ] X d)
    (p z : X d) (ρ r : ℝ) (hρ : 0 ≤ ρ) (hr : r < ρ) (u : X m)
    (hu : ‖u‖ = 1) :
    ¬ (‖z - (p + ρ • J u)‖ ≤ r ∧ ‖z - (p + ρ • J (-u))‖ ≤ r) := by
  rintro ⟨ha, hb⟩
  have he : (p + ρ • J u) - (p + ρ • J (-u)) = (2 * ρ) • J u := by
    simp only [map_neg, smul_neg]
    module
  have hn : ‖(p + ρ • J u) - (p + ρ • J (-u))‖ = 2 * ρ := by
    rw [he, norm_smul, J.norm_map, hu, mul_one, Real.norm_eq_abs,
      abs_of_nonneg (mul_nonneg (by norm_num) hρ)]
  have headd : ((p + ρ • J u) - z) + (z - (p + ρ • J (-u))) =
      (p + ρ • J u) - (p + ρ • J (-u)) := by abel
  have ht := norm_add_le ((p + ρ • J u) - z) (z - (p + ρ • J (-u)))
  rw [headd, hn, norm_sub_rev (p + ρ • J u) z] at ht
  linarith

/-- The actual Gaussian sphere assigns at most half its mass to a residual
ball of radius smaller than the residual sphere radius, including dimension one. -/
theorem sphere_antipodal_success_le_half {d m : ℕ} (hm : 0 < m)
    (J : X m →ₗᵢ[ℝ] X d) (p z : X d) (ρ r : ℝ) (hρ : 0 ≤ ρ) (hr : r < ρ) :
    (Gaussian.sphereGaussian m).real {u | ‖z - (p + ρ • J u)‖ ≤ r} ≤ 1 / 2 := by
  let S : Set (X m) := {u | ‖u‖ = 1 ∧ ‖z - (p + ρ • J u)‖ ≤ r}
  have hdist : Measurable (fun u : X m => ‖z - (p + ρ • J u)‖) := by fun_prop
  have hnorm : MeasurableSet {u : X m | ‖u‖ = 1} :=
    measurableSet_eq_fun measurable_norm measurable_const
  have hball : MeasurableSet {u : X m | ‖z - (p + ρ • J u)‖ ≤ r} :=
    measurableSet_le hdist (measurable_const (a := r))
  have hS : MeasurableSet S := hnorm.inter hball
  have hneg : MeasurableSet ((fun u : X m => -u) ⁻¹' S) := hS.preimage measurable_neg
  have hdis : Disjoint S ((fun u : X m => -u) ⁻¹' S) := by
    apply Set.disjoint_left.mpr
    intro u hu hv
    exact antipodal_residual_exclusion J p z ρ r hρ hr u hu.1 ⟨hu.2, hv.2⟩
  have hinv : Gaussian.sphereGaussian m ((fun u : X m => -u) ⁻¹' S) =
      Gaussian.sphereGaussian m S := by
    simpa only [LinearIsometryEquiv.coe_neg] using
      Measure.measure_preimage_of_map_eq_self
        (Gaussian.sphereGaussian_map_linearIsometryEquiv (d := m) (LinearIsometryEquiv.neg ℝ))
        hS.nullMeasurableSet
  have hinvr : (Gaussian.sphereGaussian m).real ((fun u : X m => -u) ⁻¹' S) =
      (Gaussian.sphereGaussian m).real S := congrArg ENNReal.toReal hinv
  have hsum := measureReal_union (μ := Gaussian.sphereGaussian m) hdis hneg
  have hbound : (Gaussian.sphereGaussian m).real (S ∪ (fun u : X m => -u) ⁻¹' S) ≤ 1 := by
    simpa using (measureReal_mono (μ := Gaussian.sphereGaussian m)
      (Set.subset_univ (S ∪ (fun u : X m => -u) ⁻¹' S)))
  have hcap : (Gaussian.sphereGaussian m).real {u | ‖z - (p + ρ • J u)‖ ≤ r} =
      (Gaussian.sphereGaussian m).real S := by
    apply congrArg ENNReal.toReal
    apply measure_congr
    filter_upwards [Gaussian.sphereGaussian_ae_norm hm] with u hu
    change (‖z - (p + ρ • J u)‖ ≤ r) =
      (‖u‖ = 1 ∧ ‖z - (p + ρ • J u)‖ ≤ r)
    apply propext
    exact ⟨fun h => ⟨hu, h⟩, And.right⟩
  rw [hcap]
  rw [hinvr] at hsum
  linarith

end ExactZO.M7


==> anc/ExactZO/M7BlockSimulation.lean <==
import ExactZO.M7StatePolicy

/-!
A measurable scalar state machine expanding each positive-cost oracle query
into that many scalar observations. The interpretation of a block as an
actual oracle reply is proved separately when a concrete decoder is supplied.
-/

noncomputable section
open MeasureTheory
open scoped InnerProductSpace

namespace ExactZO.M7

variable {d e : ℕ} {Ω : Type*}

abbrev BlockState (M : OracleModel d) :=
  M.History × (ℕ → ℝ) × ℕ × ℕ

def blockInitial (M : OracleModel d) (h : M.History) (budget : ℕ) : BlockState M :=
  (h, 0, 0, budget)

/-- One accepted scalar reply, including exact completion of its oracle block. -/
def blockQueryStep (M : OracleModel d)
    (decode : (q : M.Query) → (ℕ → ℝ) → M.Reply q)
    (p : (BlockState M × M.Query) × ℝ) : BlockState M :=
  let s := p.1.1
  let q := p.1.2
  if M.cost q ≤ s.2.2.2 then
    let ys := Function.update s.2.1 s.2.2.1 p.2
    if s.2.2.1 + 1 < M.cost q then
      (s.1, ys, s.2.2.1 + 1, s.2.2.2)
    else
      (s.1 ++ [⟨q, decode q ys⟩], 0, 0, s.2.2.2 - M.cost q)
  else s

def blockAction (M : OracleModel d) (policy : Ω → M.Algorithm)
    (block : M.Query × ℕ → X e) (out : X d → X e)
    (p : Ω × BlockState M) : (valueModel e).Action :=
  match policy p.1 p.2.1 with
  | .output x => .output (out x)
  | .query q =>
      if M.cost q ≤ p.2.2.2.2 then .query (block (q, p.2.2.2.1))
      else .output 0

def blockStep (M : OracleModel d) (policy : Ω → M.Algorithm)
    (decode : (q : M.Query) → (ℕ → ℝ) → M.Reply q)
    (p : (Ω × BlockState M) × ℝ) : BlockState M :=
  match policy p.1.1 p.1.2.1 with
  | .output _ => p.1.2
  | .query q => blockQueryStep M decode ((p.1.2, q), p.2)

private theorem blockUpdate_measurable :
    Measurable (fun p : ((ℕ → ℝ) × ℕ) × ℝ => Function.update p.1.1 p.1.2 p.2) := by
  apply measurable_pi_lambda
  intro i
  simp only [Function.update_apply]
  exact Measurable.ite (measurableSet_eq_fun_of_countable measurable_const measurable_fst.snd)
    measurable_snd ((measurable_pi_apply i).comp measurable_fst.fst)

theorem blockQueryStep_measurable (M : OracleModel d)
    (hcost : Measurable M.cost)
    (decode : (q : M.Query) → (ℕ → ℝ) → M.Reply q)
    (hdecode : Measurable
      (fun p : M.Query × (ℕ → ℝ) => (⟨p.1, decode p.1 p.2⟩ : M.Entry))) :
    Measurable (blockQueryStep M decode) := by
  have hh : Measurable (fun p : (BlockState M × M.Query) × ℝ => p.1.1.1) :=
    measurable_fst.fst.fst
  have hys : Measurable (fun p : (BlockState M × M.Query) × ℝ => p.1.1.2.1) :=
    measurable_fst.fst.snd.fst
  have hj : Measurable (fun p : (BlockState M × M.Query) × ℝ => p.1.1.2.2.1) :=
    measurable_fst.fst.snd.snd.fst
  have hb : Measurable (fun p : (BlockState M × M.Query) × ℝ => p.1.1.2.2.2) :=
    measurable_fst.fst.snd.snd.snd
  have hq : Measurable (fun p : (BlockState M × M.Query) × ℝ => p.1.2) :=
    measurable_fst.snd
  have hc := hcost.comp hq
  have hu := blockUpdate_measurable.comp ((hys.prodMk hj).prodMk measurable_snd)
  have he := hdecode.comp (hq.prodMk hu)
  have hh' := measurable_history_append_singleton.comp (hh.prodMk he)
  have hfinish : Measurable (fun p : (BlockState M × M.Query) × ℝ =>
      (p.1.1.1 ++ [⟨p.1.2, decode p.1.2 (Function.update p.1.1.2.1 p.1.1.2.2.1 p.2)⟩],
        (0 : ℕ → ℝ), 0, p.1.1.2.2.2 - M.cost p.1.2)) :=
    hh'.prodMk (measurable_const.prodMk (measurable_const.prodMk ((measurable_of_countable (fun p : ℕ × ℕ => p.1 - p.2)).comp (hb.prodMk hc))))
  have hcontinue : Measurable (fun p : (BlockState M × M.Query) × ℝ =>
      (p.1.1.1, Function.update p.1.1.2.1 p.1.1.2.2.1 p.2,
        p.1.1.2.2.1 + 1, p.1.1.2.2.2)) :=
    hh.prodMk (hu.prodMk ((hj.add_const 1).prodMk hb))
  exact Measurable.ite (measurableSet_le hc hb)
    (Measurable.ite (measurableSet_lt (hj.add_const 1) hc) hcontinue hfinish)
    measurable_fst.fst

theorem blockAction_measurable [MeasurableSpace Ω]
    (M : OracleModel d) (policy : Ω → M.Algorithm) (hp : M.JointlyMeasurable policy)
    (hcost : Measurable M.cost) (block : M.Query × ℕ → X e) (hblock : Measurable block)
    (out : X d → X e) (hout : Measurable out) :
    Measurable (blockAction M policy block out) := by
  have ha : Measurable (fun p : Ω × BlockState M => policy p.1 p.2.1) :=
    hp.comp (measurable_fst.prodMk measurable_snd.fst)
  have hb : Measurable
      (fun p : (Ω × BlockState M) × M.Query => p.1.2.2.2.2) :=
    measurable_fst.snd.snd.snd.snd
  have hj : Measurable
      (fun p : (Ω × BlockState M) × M.Query => p.1.2.2.2.1) :=
    measurable_fst.snd.snd.snd.fst
  have hquery : Measurable (fun p : (Ω × BlockState M) × M.Query =>
      if M.cost p.2 ≤ p.1.2.2.2.2 then
        (OracleModel.Action.query (M := valueModel e) (block (p.2, p.1.2.2.2.1)))
      else .output 0) :=
    Measurable.ite (measurableSet_le (hcost.comp measurable_snd) hb)
      ((valueModel e).measurable_action_query.comp
        (hblock.comp (measurable_snd.prodMk hj))) measurable_const
  have houtput : Measurable (fun p : (Ω × BlockState M) × X d =>
      (OracleModel.Action.output (M := valueModel e) (out p.2))) :=
    (valueModel e).measurable_action_output.comp (hout.comp measurable_snd)
  have h := (measurable_action_elim_param M hquery houtput).comp
    (measurable_id.prodMk ha)
  convert h using 1
  funext p
  cases hact : policy p.1 p.2.1 <;>
    simp only [blockAction, Function.comp_def, id_eq, hact]

theorem blockStep_measurable [MeasurableSpace Ω]
    (M : OracleModel d) (policy : Ω → M.Algorithm) (hp : M.JointlyMeasurable policy)
    (hcost : Measurable M.cost)
    (decode : (q : M.Query) → (ℕ → ℝ) → M.Reply q)
    (hdecode : Measurable
      (fun p : M.Query × (ℕ → ℝ) => (⟨p.1, decode p.1 p.2⟩ : M.Entry))) :
    Measurable (blockStep M policy decode) := by
  have ha : Measurable (fun p : (Ω × BlockState M) × ℝ => policy p.1.1 p.1.2.1) :=
    hp.comp (measurable_fst.fst.prodMk measurable_fst.snd.fst)
  have hquery : Measurable (fun p : ((Ω × BlockState M) × ℝ) × M.Query =>
      blockQueryStep M decode ((p.1.1.2, p.2), p.1.2)) :=
    (blockQueryStep_measurable M hcost decode hdecode).comp
      ((measurable_fst.fst.snd.prodMk measurable_snd).prodMk measurable_fst.snd)
  have houtput : Measurable (fun p : ((Ω × BlockState M) × ℝ) × X d => p.1.1.2) :=
    measurable_fst.fst.snd
  have h := (measurable_action_elim_param M hquery houtput).comp
    (measurable_id.prodMk ha)
  convert h using 1
  funext p
  cases hact : policy p.1.1 p.1.2.1 <;>
    simp only [blockStep, Function.comp_def, id_eq, hact]

def blockPolicy (M : OracleModel d) (policy : Ω → M.Algorithm)
    (block : M.Query × ℕ → X e) (out : X d → X e)
    (decode : (q : M.Query) → (ℕ → ℝ) → M.Reply q) (N : ℕ) :
    Ω → (valueModel e).Algorithm :=
  scalarStatePolicy (fun _ => blockInitial M [] N)
    (blockAction M policy block out) (blockStep M policy decode)

theorem blockPolicy_jointlyMeasurable [MeasurableSpace Ω]
    (M : OracleModel d) (policy : Ω → M.Algorithm) (hp : M.JointlyMeasurable policy)
    (hcost : Measurable M.cost) (block : M.Query × ℕ → X e) (hblock : Measurable block)
    (out : X d → X e) (hout : Measurable out)
    (decode : (q : M.Query) → (ℕ → ℝ) → M.Reply q)
    (hdecode : Measurable
      (fun p : M.Query × (ℕ → ℝ) => (⟨p.1, decode p.1 p.2⟩ : M.Entry))) (N : ℕ) :
    (valueModel e).JointlyMeasurable (blockPolicy M policy block out decode N) :=
  scalarStatePolicy_jointlyMeasurable _ measurable_const
    _ (blockAction_measurable M policy hp hcost block hblock out hout)
    _ (blockStep_measurable M policy hp hcost decode hdecode)

end ExactZO.M7


==> anc/ExactZO/M7BlockSimulationCorrectness.lean <==
import ExactZO.M7BlockSimulation

/-!
Exact execution correspondence for the generic measurable block simulator.
The decoder truth premise is local to this generic interface and must be
proved for the concrete oracle family before any lower-bound application.
-/

noncomputable section
open scoped InnerProductSpace

namespace ExactZO.M7

variable {d e : ℕ} {Ω : Type*}

private theorem block_update_prefix (M : OracleModel d)
    (block : M.Query × ℕ → X e) (q : M.Query) (u : X e)
    (j : ℕ) (ys : ℕ → ℝ)
    (hpre : ∀ i, i < j → ys i = ⟪block (q, i), u⟫_ℝ) :
    ∀ i, i < j + 1 →
      Function.update ys j ⟪block (q, j), u⟫_ℝ i = ⟪block (q, i), u⟫_ℝ := by
  intro i hi
  by_cases hij : i = j
  · subst i
    simp only [Function.update_same]
  · simpa only [Function.update_apply, if_neg hij] using hpre i (by omega)

/-- Finish a partially observed block, using exactly its remaining scalar calls. -/
private theorem block_complete_from
    (M : OracleModel d) (policy : Ω → M.Algorithm)
    (block : M.Query × ℕ → X e) (out : X d → X e)
    (decode : (q : M.Query) → (ℕ → ℝ) → M.Reply q)
    (f : Objective d) (u : X e)
    (htruth : ∀ q ys, (∀ i, i < M.cost q → ys i = ⟪block (q, i), u⟫_ℝ) →
      decode q ys = M.answer f q)
    (ω : Ω) (h : M.History) (q : M.Query) (hq : policy ω h = .query q)
    (B : ℕ) (hB : M.cost q ≤ B) (n l : ℕ) :
    ∀ j, j + l + 1 = M.cost q → ∀ ys : ℕ → ℝ,
      (∀ i, i < j → ys i = ⟪block (q, i), u⟫_ℝ) →
      scalarStateOutput (blockAction M policy block out) (blockStep M policy decode)
        ω u ((l + 1) + n) (h, ys, j, B) =
      scalarStateOutput (blockAction M policy block out) (blockStep M policy decode)
        ω u n (blockInitial M (h ++ [⟨q, M.answer f q⟩]) (B - M.cost q)) := by
  induction l with
  | zero =>
      intro j hj ys hpre
      have hlast : ¬ j + 1 < M.cost q := by omega
      have hfull : ∀ i, i < M.cost q →
          Function.update ys j ⟪block (q, j), u⟫_ℝ i = ⟪block (q, i), u⟫_ℝ := by
        intro i hi
        exact block_update_prefix M block q u j ys hpre i (by omega)
      have hdecode := htruth q (Function.update ys j ⟪block (q, j), u⟫_ℝ) hfull
      have hlen : (0 + 1) + n = n + 1 := by omega
      rw [hlen]
      simp only [scalarStateOutput, blockAction, hq, if_pos hB,
        blockStep, blockQueryStep, if_neg hlast, hdecode, blockInitial]
  | succ l ih =>
      intro j hj ys hpre
      have hnext : j + 1 < M.cost q := by omega
      have hpre' := block_update_prefix M block q u j ys hpre
      have hrec := ih (j + 1) (by omega)
        (Function.update ys j ⟪block (q, j), u⟫_ℝ) hpre'
      have hlen : (l + 1 + 1) + n = ((l + 1) + n) + 1 := by omega
      rw [hlen]
      simp only [scalarStateOutput, blockAction, hq, if_pos hB,
        blockStep, blockQueryStep, if_pos hnext]
      exact hrec

/-- Every original finite run fitting the budget is executed exactly by the
scalar block state machine. No block correctness premise remains beyond the
explicit, concrete decoder truth interface. -/
theorem blockStateOutput_eq_of_run
    (M : OracleModel d) (policy : Ω → M.Algorithm)
    (block : M.Query × ℕ → X e) (out : X d → X e)
    (decode : (q : M.Query) → (ℕ → ℝ) → M.Reply q)
    (f : Objective d) (u : X e)
    (htruth : ∀ q ys, (∀ i, i < M.cost q → ys i = ⟪block (q, i), u⟫_ℝ) →
      decode q ys = M.answer f q)
    (ω : Ω) {h : M.History} {n : ℕ} {x : X d}
    (hrun : M.RunFrom (policy ω) f h n x) (B : ℕ) (hn : n ≤ B) :
    scalarStateOutput (blockAction M policy block out) (blockStep M policy decode)
      ω u B (blockInitial M h B) = out x := by
  induction hrun generalizing B with
  | output ha =>
      cases B <;> simp only [blockInitial, scalarStateOutput, blockAction, ha]
  | @query h q n x ha ht ih =>
      have hcost : M.cost q ≤ B := by omega
      have hpos := M.cost_pos q
      have hblock := block_complete_from M policy block out decode f u htruth
        ω h q ha B hcost (B - M.cost q) (M.cost q - 1) 0 (by omega)
        0 (by intro i hi; omega)
      have hlen : ((M.cost q - 1) + 1) + (B - M.cost q) = B := by omega
      rw [hlen] at hblock
      exact hblock.trans (ih (B - M.cost q) (by omega))

/-- From the empty original and scalar histories, the existing scalar policy
executor reproduces every original run whose rank-priced cost fits N. -/
theorem projectionOutput_blockPolicy_of_runs
    (M : OracleModel d) (policy : Ω → M.Algorithm)
    (block : M.Query × ℕ → X e) (out : X d → X e)
    (decode : (q : M.Query) → (ℕ → ℝ) → M.Reply q)
    (f : Objective d) (u : X e)
    (htruth : ∀ q ys, (∀ i, i < M.cost q → ys i = ⟪block (q, i), u⟫_ℝ) →
      decode q ys = M.answer f q)
    (ω : Ω) {n N : ℕ} {x : X d} (hrun : M.Runs (policy ω) f n x) (hn : n ≤ N) :
    projectionOutputFrom (blockPolicy M policy block out decode N ω) u N [] = out x := by
  unfold blockPolicy
  rw [projectionOutput_scalarStatePolicy]
  exact blockStateOutput_eq_of_run M policy block out decode f u htruth ω hrun N hn

end ExactZO.M7


==> anc/ExactZO/M7BoundedExecution.lean <==
import ExactZO.M7Execution

/-!
Finite evaluation of the existing full-history policy. The Boolean records
termination; costs are the actual oracle costs. The natural fuel bounds the
number of calls, not the output location or the policy's possible run length.
-/

noncomputable section
open MeasureTheory
namespace ExactZO.M7

/-- A finite prefix returns a terminal flag, accumulated cost, and an output. -/
def boundedExecutionFrom {d : ℕ} (M : OracleModel d) (policy : M.Algorithm)
    (f : Objective d) : ℕ → M.History → Bool × ℕ × X d
  | 0, h => match policy h with
    | .output x => (true, 0, x)
    | .query _ => (false, 0, 0)
  | k + 1, h => match policy h with
    | .output x => (true, 0, x)
    | .query q =>
      let r := boundedExecutionFrom M policy f k (h ++ [⟨q, M.answer f q⟩])
      (r.1, M.cost q + r.2.1, r.2.2)

/-- Joint measurability follows from the actual entry map and the cost map.
These are auxiliary hypotheses to be discharged for each concrete oracle. -/
theorem boundedExecutionFrom_joint_measurable {d : ℕ} (M : OracleModel d)
    {Ω U : Type*} [MeasurableSpace Ω] [MeasurableSpace U]
    (policy : Ω → M.Algorithm) (hp : M.JointlyMeasurable policy)
    (Q : U → Objective d)
    (he : Measurable (fun p : U × M.Query => (⟨p.2, M.answer (Q p.1) p.2⟩ : M.Entry)))
    (hc : Measurable M.cost) (k : ℕ) :
    Measurable (fun p : (Ω × U) × M.History =>
      boundedExecutionFrom M (policy p.1.1) (Q p.1.2) k p.2) := by
  have ha : Measurable (fun p : (Ω × U) × M.History => policy p.1.1 p.2) :=
    hp.comp (measurable_fst.fst.prodMk measurable_snd)
  induction k with
  | zero =>
      have h := (M.measurable_action_elim
        (measurable_const : Measurable (fun _ : M.Query => (false, 0, (0 : X d))))
        (measurable_const.prodMk (measurable_const.prodMk measurable_id) :
          Measurable (fun x : X d => (true, (0 : ℕ), x)))).comp ha
      convert h using 1
      funext p
      cases hact : policy p.1.1 p.2 <;>
        simp only [boundedExecutionFrom, Function.comp_def, id_eq, hact]
  | succ k ih =>
      have hentry : Measurable (fun p : ((Ω × U) × M.History) × M.Query =>
          (⟨p.2, M.answer (Q p.1.1.2) p.2⟩ : M.Entry)) :=
        he.comp (measurable_fst.fst.snd.prodMk measurable_snd)
      have hh : Measurable (fun p : ((Ω × U) × M.History) × M.Query =>
          p.1.2 ++ [⟨p.2, M.answer (Q p.1.1.2) p.2⟩]) :=
        measurable_history_append_singleton.comp (measurable_fst.snd.prodMk hentry)
      have hr : Measurable (fun p : ((Ω × U) × M.History) × M.Query =>
          boundedExecutionFrom M (policy p.1.1.1) (Q p.1.1.2) k
            (p.1.2 ++ [⟨p.2, M.answer (Q p.1.1.2) p.2⟩])) :=
        ih.comp (measurable_fst.fst.prodMk hh)
      have hq : Measurable (fun p : ((Ω × U) × M.History) × M.Query =>
          let r := boundedExecutionFrom M (policy p.1.1.1) (Q p.1.1.2) k
            (p.1.2 ++ [⟨p.2, M.answer (Q p.1.1.2) p.2⟩])
          (r.1, M.cost p.2 + r.2.1, r.2.2)) :=
        hr.fst.prodMk (((hc.comp measurable_snd).add hr.snd.fst).prodMk hr.snd.snd)
      have h := (measurable_action_elim_param M hq
        (measurable_const.prodMk (measurable_const.prodMk measurable_snd) :
          Measurable (fun p : ((Ω × U) × M.History) × X d => (true, (0 : ℕ), p.2)))).comp
        (measurable_id.prodMk ha)
      convert h using 1
      funext p
      cases hact : policy p.1.1 p.2 <;>
        simp only [boundedExecutionFrom, Function.comp_def, id_eq, hact]

/-- Any reported termination is a genuine execution with the recorded cost. -/
theorem boundedExecutionFrom_sound {d : ℕ} (M : OracleModel d)
    (policy : M.Algorithm) (f : Objective d) (k : ℕ) (h : M.History)
    (ht : (boundedExecutionFrom M policy f k h).1 = true) :
    M.RunFrom policy f h (boundedExecutionFrom M policy f k h).2.1
      (boundedExecutionFrom M policy f k h).2.2 := by
  induction k generalizing h with
  | zero =>
      cases ha : policy h with
      | query q => simp [boundedExecutionFrom, ha] at ht
      | output x =>
          simpa [boundedExecutionFrom, ha] using (OracleModel.RunFrom.output (M := M) ha)
  | succ k ih =>
      cases ha : policy h with
      | query q =>
          have htail : (boundedExecutionFrom M policy f k
              (h ++ [⟨q, M.answer f q⟩])).1 = true := by
            simpa [boundedExecutionFrom, ha] using ht
          simpa [boundedExecutionFrom, ha] using OracleModel.RunFrom.query (M := M) ha (ih _ htail)
      | output x =>
          simpa [boundedExecutionFrom, ha] using (OracleModel.RunFrom.output (M := M) ha)

/-- Cost dominates call count, so fuel at least the actual cost suffices. -/
theorem boundedExecutionFrom_complete {d : ℕ} (M : OracleModel d)
    {policy : M.Algorithm} {f : Objective d} {h : M.History} {n : ℕ} {x : X d}
    (hr : M.RunFrom policy f h n x) (k : ℕ) (hk : n ≤ k) :
    boundedExecutionFrom M policy f k h = (true, n, x) := by
  induction hr generalizing k with
  | output ha =>
      cases k <;> simp [boundedExecutionFrom, ha]
  | @query h q n x ha ht ih =>
      cases k with
      | zero => have := M.cost_pos q; omega
      | succ k =>
          have hn : n ≤ k := by have := M.cost_pos q; omega
          simp [boundedExecutionFrom, ha, ih k hn]

/-- A fixed cost cap is tested using a finite, measurable evaluation. -/
theorem boundedExecutionFrom_cost_iff {d : ℕ} (M : OracleModel d)
    (policy : M.Algorithm) (f : Objective d) (h : M.History) (N : ℕ) :
    (∃ n x, n ≤ N ∧ M.RunFrom policy f h n x) ↔
      (boundedExecutionFrom M policy f N h).1 = true ∧
        (boundedExecutionFrom M policy f N h).2.1 ≤ N := by
  constructor
  · rintro ⟨n, x, hn, hr⟩
    rw [boundedExecutionFrom_complete M hr N hn]
    exact ⟨rfl, hn⟩
  · rintro ⟨ht, hc⟩
    exact ⟨_, _, hc, boundedExecutionFrom_sound M policy f N h ht⟩

/-- No terminal point is required to occur in the query history. -/
theorem boundedExecutionFrom_success_iff {d : ℕ} (M : OracleModel d)
    (policy : M.Algorithm) (f : Objective d) (h : M.History) (N : ℕ) (ε : ℝ) :
    (∃ n x, n ≤ N ∧ M.RunFrom policy f h n x ∧ ‖f.grad x‖ ≤ ε) ↔
      (boundedExecutionFrom M policy f N h).1 = true ∧
      (boundedExecutionFrom M policy f N h).2.1 ≤ N ∧
      ‖f.grad (boundedExecutionFrom M policy f N h).2.2‖ ≤ ε := by
  constructor
  · rintro ⟨n, x, hn, hr, hg⟩
    rw [boundedExecutionFrom_complete M hr N hn]
    exact ⟨rfl, hn, hg⟩
  · rintro ⟨ht, hc, hg⟩
    exact ⟨_, _, hc, boundedExecutionFrom_sound M policy f N h ht, hg⟩

end ExactZO.M7


==> anc/ExactZO/M7ComplexityOrder.lean <==
import ExactZO.M7ExecutionEvents
import ExactZO.STPUpper
import Mathlib.Algebra.Order.Floor.Semiring

/-!
Order facts for the actual extended costs. Oracle embedding retains all
executions, including nontermination, and complexity monotonicity only
restricts the class of objectives.
-/

noncomputable section
open MeasureTheory
open scoped ENNReal
namespace ExactZO.M7

theorem costToENNReal_monotone : Monotone costToENNReal := by
  intro m n h
  induction n using ENat.recTopCoe with
  | top => simp
  | coe n =>
    induction m using ENat.recTopCoe with
    | top => simp at h
    | coe m =>
      simp only [costToENNReal_nat]
      exact_mod_cast h

theorem randomSucceeds_embedValue {d : ℕ} (A : RandomizedMethod (valueModel d))
    {C : Set (Objective d)} {ε δ : ℝ}
    (hA : RandomSucceeds (valueModel d) A C ε δ) :
    RandomSucceeds (linearModel d) (embedRandomValue A) C ε δ := by
  intro f hf
  have he : (linearModel d).randomBad (embedRandomValue A) f ε =
      (valueModel d).randomBad A f ε := by
    ext ω
    simp only [OracleModel.randomBad, Set.mem_setOf_eq, embedRandomValue, runs_embedValue_iff]
  simpa only [he] using hA f hf

theorem expectedCost_embedValue {d : ℕ} (A : RandomizedMethod (valueModel d))
    (f : Objective d) :
    expectedCost (linearModel d) (embedRandomValue A) f =
      expectedCost (valueModel d) A f := by
  letI : MeasurableSpace A.Sample := A.measurableSpace
  unfold expectedCost
  change (∫⁻ ω, costToENNReal ((linearModel d).runCost (embedValueAlgorithm (A.policy ω)) f)
    ∂A.law) = _
  simp only [runCost_embedValue]

theorem worstExpectedCost_embedValue {d : ℕ} (A : RandomizedMethod (valueModel d))
    (C : Set (Objective d)) :
    worstExpectedCost (linearModel d) (embedRandomValue A) C =
      worstExpectedCost (valueModel d) A C := by
  simp only [worstExpectedCost, expectedCost_embedValue]

theorem NrandExpected_linear_le_value {d : ℕ} (C : Set (Objective d)) (ε δ : ℝ) :
    NrandExpected (linearModel d) C ε δ ≤ NrandExpected (valueModel d) C ε δ := by
  apply le_iInf
  intro A
  apply le_iInf
  intro hA
  calc
    _ ≤ worstExpectedCost (linearModel d) (embedRandomValue A) C :=
      iInf_le_of_le (embedRandomValue A) (iInf_le _ (randomSucceeds_embedValue A hA))
    _ = _ := worstExpectedCost_embedValue A C

theorem Nrand_mono_class {d : ℕ} (M : OracleModel d)
    {C D : Set (Objective d)} (hCD : C ⊆ D) (ε δ : ℝ) :
    M.Nrand C ε δ ≤ M.Nrand D ε δ := by
  apply le_iInf
  intro N
  apply le_iInf
  rintro ⟨A, hA⟩
  exact M.Nrand_le_of_costCap A
    ⟨fun f hf => hA.1 f (hCD hf), fun f hf => hA.2 f (hCD hf)⟩

theorem worstExpectedCost_mono_class {d : ℕ} (M : OracleModel d)
    (A : RandomizedMethod M) {C D : Set (Objective d)} (hCD : C ⊆ D) :
    worstExpectedCost M A C ≤ worstExpectedCost M A D := by
  apply iSup_le
  intro f
  apply iSup_le
  intro hf
  exact le_iSup_of_le f (le_iSup_of_le (hCD hf) le_rfl)

theorem NrandExpected_mono_class {d : ℕ} (M : OracleModel d)
    {C D : Set (Objective d)} (hCD : C ⊆ D) (ε δ : ℝ) :
    NrandExpected M C ε δ ≤ NrandExpected M D ε δ := by
  apply le_iInf
  intro A
  apply le_iInf
  intro hA
  exact (iInf_le_of_le A (iInf_le _ (fun f hf => hA f (hCD hf)))).trans
    (worstExpectedCost_mono_class M A hCD)

/-- Convert a real lower bound on every finite hard cap to the extended
complexity, including the case where no finite cap exists. -/
theorem ofReal_le_costToENNReal_Nrand {d : ℕ} (M : OracleModel d)
    (C : Set (Objective d)) (ε δ a : ℝ)
    (h : ∀ (A : RandomizedMethod M) (N : ℕ), M.RandomCostCap A C ε δ N → a ≤ N) :
    ENNReal.ofReal a ≤ costToENNReal (M.Nrand C ε δ) := by
  have hn : (⌈a⌉₊ : ℕ∞) ≤ M.Nrand C ε δ := by
    apply le_iInf
    intro N
    apply le_iInf
    rintro ⟨A, hA⟩
    exact_mod_cast (Nat.ceil_le.mpr (h A N hA))
  calc
    ENNReal.ofReal a ≤ ENNReal.ofReal (⌈a⌉₊ : ℝ) :=
      ENNReal.ofReal_le_ofReal (Nat.le_ceil a)
    _ = costToENNReal (⌈a⌉₊ : ℕ∞) := by simp
    _ ≤ _ := costToENNReal_monotone hn

end ExactZO.M7


==> anc/ExactZO/M7CostTailSum.lean <==
import ExactZO.M7ExecutionEvents
import Mathlib.MeasureTheory.Integral.Lebesgue.Add
import Mathlib.Data.ENNReal.BigOperators
import Mathlib.Algebra.Order.Floor.Ring

/-!
Finite tail sums for the actual extended-natural execution cost. Infinite
costs remain infinite throughout. Only a finite sum of finite probabilities
is converted to real numbers; the full expectation is never so converted.
-/

noncomputable section
open MeasureTheory
open scoped BigOperators ENNReal

namespace ExactZO.M7

/-- The order event of the actual ENat cost is unchanged by its ENNReal embedding. -/
theorem costToENNReal_nat_lt_iff (k : ℕ) (w : ℕ∞) :
    (k : ℝ≥0∞) < costToENNReal w ↔ (k : ℕ∞) < w :=
  ENat.recTopCoe (by simp) (fun m => by simp) w

private theorem finite_tail_indicator_sum_le (n : ℕ) (w : ℕ∞) :
    (∑ k ∈ Finset.range n, if (k : ℕ∞) < w then (1 : ℝ≥0∞) else 0) ≤
      costToENNReal w := by
  classical
  refine ENat.recTopCoe ?_ (fun m => ?_) w
  · simp
  · simp only [costToENNReal_nat, ENat.coe_lt_coe]
    rw [← Finset.sum_filter]
    calc
      (∑ k ∈ (Finset.range n).filter (fun k => k < m), (1 : ℝ≥0∞)) ≤
          ∑ k ∈ Finset.range m, (1 : ℝ≥0∞) :=
        Finset.sum_le_sum_of_subset_of_nonneg
          (by
            intro k hk
            exact Finset.mem_range.mpr (Finset.mem_filter.mp hk).2)
          (fun _ _ _ => zero_le _)
      _ = (m : ℝ≥0∞) := by simp

theorem cost_tail_measurableSet {Ω : Type*} [MeasurableSpace Ω]
    (W : Ω → ℕ∞) (hmeas : Measurable (fun ω => costToENNReal (W ω))) (k : ℕ) :
    MeasurableSet {ω | (k : ℕ∞) < W ω} := by
  simpa only [costToENNReal_nat_lt_iff] using
    (measurableSet_lt (measurable_const (a := (k : ℝ≥0∞))) hmeas)

/-- Every finite sum of genuine tail probabilities is bounded by the extended
expectation, without a finite-cost or finite-expectation assumption. -/
theorem finite_cost_tail_sum_le {Ω : Type*} [MeasurableSpace Ω]
    (μ : Measure Ω) (W : Ω → ℕ∞)
    (hmeas : Measurable (fun ω => costToENNReal (W ω))) (n : ℕ) :
    (∑ k ∈ Finset.range n, μ {ω | (k : ℕ∞) < W ω}) ≤
      ∫⁻ ω, costToENNReal (W ω) ∂μ := by
  classical
  have hm (k : ℕ) : Measurable
      (({ω | (k : ℕ∞) < W ω} : Set Ω).indicator (fun _ => (1 : ℝ≥0∞))) :=
    measurable_const.indicator (cost_tail_measurableSet W hmeas k)
  calc
    (∑ k ∈ Finset.range n, μ {ω | (k : ℕ∞) < W ω}) =
        ∑ k ∈ Finset.range n, ∫⁻ ω,
          ({ω | (k : ℕ∞) < W ω} : Set Ω).indicator (fun _ => (1 : ℝ≥0∞)) ω ∂μ := by
      apply Finset.sum_congr rfl
      intro k _
      exact (lintegral_indicator_one (cost_tail_measurableSet W hmeas k)).symm
    _ = ∫⁻ ω, ∑ k ∈ Finset.range n,
        ({ω | (k : ℕ∞) < W ω} : Set Ω).indicator (fun _ => (1 : ℝ≥0∞)) ω ∂μ :=
      (lintegral_finset_sum (Finset.range n) (fun k _ => hm k)).symm
    _ ≤ ∫⁻ ω, costToENNReal (W ω) ∂μ := by
      apply lintegral_mono
      intro ω
      simpa only [Set.indicator_apply, Set.mem_setOf_eq] using
        finite_tail_indicator_sum_le n (W ω)

private theorem sum_affine_cost_tails (a : ℝ) (ha : a ≠ 0) (n : ℕ) :
    (∑ k ∈ Finset.range n, ((1 : ℝ) / 6 - (k : ℝ) / (2 * a))) =
      (n : ℝ) / 6 - (n : ℝ) * ((n : ℝ) - 1) / (4 * a) := by
  induction n with
  | zero => simp
  | succ n ih =>
      rw [Finset.sum_range_succ, ih]
      push_cast
      field_simp [ha]
      ring

/-- A finite affine lower bound on actual tail probabilities gives the
constant a/36. These tail hypotheses are an analytic interface to be
discharged by the concrete algorithm and objective argument. -/
theorem cost_expectation_ge_of_tail_lower {Ω : Type*} [MeasurableSpace Ω]
    (μ : Measure Ω) [IsProbabilityMeasure μ] (W : Ω → ℕ∞)
    (hmeas : Measurable (fun ω => costToENNReal (W ω)))
    (e : ℕ) (a : ℝ) (ha : 0 < a) (hae : a < (e : ℝ))
    (htail : ∀ k : ℕ, k < e →
      1 / 6 - (k : ℝ) / (2 * a) ≤ μ.real {ω | (k : ℕ∞) < W ω}) :
    ENNReal.ofReal (a / 36) ≤ ∫⁻ ω, costToENNReal (W ω) ∂μ := by
  let n : ℕ := ⌈a / 3⌉₊
  have han : 0 ≤ a / 3 := le_of_lt (div_pos ha (by norm_num))
  have hlow : a / 3 ≤ (n : ℝ) := Nat.le_ceil (a / 3)
  have hupp : (n : ℝ) < a / 3 + 1 := Nat.ceil_lt_add_one han
  have hne : n ≤ e := Nat.ceil_le.mpr (by linarith)
  have ht0 : 0 ≤ (n : ℝ) - a / 3 := by linarith
  have ht1 : (n : ℝ) - a / 3 ≤ 1 := by linarith
  have hkey : 0 ≤ (n : ℝ) - ((n : ℝ) - a / 3) ^ 2 := by
    nlinarith [mul_nonneg ht0 (sub_nonneg.mpr ht1)]
  have hidentity :
      ((n : ℝ) / 6 - (n : ℝ) * ((n : ℝ) - 1) / (4 * a)) - a / 36 =
        ((n : ℝ) - ((n : ℝ) - a / 3) ^ 2) / (4 * a) := by
    field_simp [ne_of_gt ha]
    <;> ring
  have hscalar : a / 36 ≤
      (n : ℝ) / 6 - (n : ℝ) * ((n : ℝ) - 1) / (4 * a) := by
    have hnonneg := div_nonneg hkey (le_of_lt (mul_pos (by norm_num : (0 : ℝ) < 4) ha))
    rw [← hidentity] at hnonneg
    linarith
  have hreal : a / 36 ≤
      ∑ k ∈ Finset.range n, μ.real {ω | (k : ℕ∞) < W ω} := by
    calc
      a / 36 ≤ ∑ k ∈ Finset.range n, ((1 : ℝ) / 6 - (k : ℝ) / (2 * a)) := by
        rw [sum_affine_cost_tails a (ne_of_gt ha) n]
        exact hscalar
      _ ≤ _ := Finset.sum_le_sum fun k hk =>
        htail k ((Finset.mem_range.mp hk).trans_le hne)
  have hfinite : (∑ k ∈ Finset.range n, μ {ω | (k : ℕ∞) < W ω}) ≠ ⊤ :=
    ENNReal.sum_ne_top.mpr (fun _ _ => measure_ne_top μ _)
  have hsum : ENNReal.ofReal (a / 36) ≤
      ∑ k ∈ Finset.range n, μ {ω | (k : ℕ∞) < W ω} := by
    apply (ENNReal.ofReal_le_iff_le_toReal hfinite).mpr
    rw [ENNReal.toReal_sum (fun _ _ => measure_ne_top μ _)]
    exact hreal
  exact hsum.trans (finite_cost_tail_sum_le μ W hmeas n)

end ExactZO.M7


==> anc/ExactZO/M7CouplingProduct.lean <==
import ExactZO.M7ProductEnergy
import Mathlib.MeasureTheory.Measure.Prod

/-!
Measure-preserving product rearrangements for concatenating genuine sphere
coordinates. These interfaces do not depend on any simulation construction.
-/

noncomputable section
open MeasureTheory

namespace ExactZO.M7

/-- Retain the history, prepend its new scalar coordinate, and retain the
independent remaining variable. -/
def historyScalarCons {H K : Type*} (w : ℕ) :
    ((H × ℝ) × ((Fin w → ℝ) × K)) → H × ((Fin (w + 1) → ℝ) × K) :=
  fun p => (p.1.1, (Fin.cons p.1.2 p.2.1, p.2.2))

theorem historyScalarCons_measurePreserving
    {H K : Type*} [MeasurableSpace H] [MeasurableSpace K]
    (μ : Measure H) [SFinite μ] (κ : Measure K) [SFinite κ] (e w : ℕ) :
    MeasurePreserving (historyScalarCons (H := H) (K := K) w)
      ((μ.prod (Gaussian.sphereFirstCoordinateLaw e)).prod
        ((scalarProductLaw e w).prod κ))
      (μ.prod ((scalarProductLaw (e + 1) (w + 1)).prod κ)) := by
  have hassoc := measurePreserving_prodAssoc μ
    (Gaussian.sphereFirstCoordinateLaw e) ((scalarProductLaw e w).prod κ)
  have hunassoc := MeasurePreserving.symm
    (MeasurableEquiv.prodAssoc :
      (ℝ × (Fin w → ℝ)) × K ≃ᵐ ℝ × ((Fin w → ℝ) × K))
    (measurePreserving_prodAssoc
      (Gaussian.sphereFirstCoordinateLaw e) (scalarProductLaw e w) κ)
  have hcombine := (scalarProductLaw_cons_measurePreserving e w).prod
    (MeasurePreserving.id κ)
  exact ((MeasurePreserving.id μ).prod hcombine).comp
    (((MeasurePreserving.id μ).prod hunassoc).comp hassoc)

/-- Remove the unique empty coordinate vector while retaining both other variables. -/
def historyDropEmpty {H K : Type*} :
    H × ((Fin 0 → ℝ) × K) → H × K :=
  fun p => (p.1, p.2.2)

theorem historyDropEmpty_measurePreserving
    {H K : Type*} [MeasurableSpace H] [MeasurableSpace K]
    (μ : Measure H) [SFinite μ] (κ : Measure K) [SFinite κ] (e : ℕ) :
    MeasurePreserving (historyDropEmpty (H := H) (K := K))
      (μ.prod ((scalarProductLaw e 0).prod κ)) (μ.prod κ) := by
  have hdrop : MeasurePreserving
      (Prod.snd : (Fin 0 → ℝ) × K → K) ((scalarProductLaw e 0).prod κ) κ := by
    refine ⟨measurable_snd, ?_⟩
    simp only [Measure.map_snd_prod, measure_univ, one_smul]
  exact (MeasurePreserving.id μ).prod hdrop

end ExactZO.M7


==> anc/ExactZO/M7Execution.lean <==
import ExactZO.M7Statements
import Mathlib.MeasureTheory.MeasurableSpace.Embedding

noncomputable section
open MeasureTheory
open scoped InnerProductSpace

namespace ExactZO.M7

/-- A parameter-dependent action eliminator on the existing action space. -/
theorem measurable_action_elim_param {d : ℕ} (M : OracleModel d)
    {Ω β : Type*} [MeasurableSpace Ω] [MeasurableSpace β]
    {fq : Ω × M.Query → β} {fx : Ω × X d → β}
    (hq : Measurable fq) (hx : Measurable fx) :
    Measurable (fun p : Ω × M.Action => match p.2 with
      | .query q => fq (p.1, q)
      | .output x => fx (p.1, x)) := by
  have h := ((hq.sumElim hx).comp
    (MeasurableEquiv.prodSumDistrib Ω M.Query (X d)).measurable).comp
    (measurable_fst.prodMk (M.actionMeasurableEquiv.measurable.comp measurable_snd))
  convert h using 1
  funext p
  rcases p with ⟨ω, a⟩
  cases a <;> rfl

/-- Appending a recorded reply is measurable for the project's list structure. -/
theorem measurable_history_append_singleton {α : Type*} [MeasurableSpace α] :
    Measurable (fun p : List α × α => p.1 ++ [p.2]) := by
  have h : Measurable (fun p : α × List α => p.2 ++ [p.1]) := by
    apply Transcript.measurable_prod_list_iff.mpr
    intro n
    have hm : Measurable (fun p : α × (Fin n → α) =>
        Fin.append p.2 (fun _ : Fin 1 => p.1)) := by
      apply measurable_pi_lambda
      intro i
      refine Fin.addCases (fun j => ?_) (fun j => ?_) i
      · simpa only [Fin.append_left] using
          (measurable_pi_apply j).comp measurable_snd
      · simpa only [Fin.append_right] using
          (measurable_fst : Measurable (fun p : α × (Fin n → α) => p.1))
    convert (Transcript.measurable_ofFn (n + 1)).comp hm using 1
    funext p
    change List.ofFn p.2 ++ [p.1] = List.ofFn (Fin.append p.2 (fun _ : Fin 1 => p.1))
    rw [List.ofFn_fin_append]
    simp
  exact h.comp measurable_swap

/-- Finite scalar-observation execution is jointly measurable in the seed,
unknown vector, and arbitrary complete starting history. -/
theorem projectionOutputFrom_joint_measurable {e : ℕ} {Ω : Type*}
    [MeasurableSpace Ω] (policy : Ω → (valueModel e).Algorithm)
    (hp : (valueModel e).JointlyMeasurable policy) (k : ℕ) :
    Measurable (fun p : (Ω × X e) × (valueModel e).History =>
      projectionOutputFrom (policy p.1.1) p.1.2 k p.2) := by
  have ha : Measurable (fun p : (Ω × X e) × (valueModel e).History =>
      policy p.1.1 p.2) :=
    hp.comp (measurable_fst.fst.prodMk measurable_snd)
  induction k with
  | zero =>
      have h := ((valueModel e).measurable_action_elim
        (measurable_const : Measurable (fun _ : (valueModel e).Query => (0 : X e)))
        measurable_id).comp ha
      convert h using 1
      funext p
      cases ha' : policy p.1.1 p.2 <;>
        simp only [projectionOutputFrom, Function.comp_def, id_eq, ha']
  | succ k ih =>
      have he : Measurable (fun p :
          ((Ω × X e) × (valueModel e).History) × X e =>
          (⟨p.2, ⟪p.2, p.1.1.2⟫_ℝ⟩ : (valueModel e).Entry)) :=
        measurable_valueEntry_mk.comp
          (measurable_snd.prodMk
            ((show Continuous (fun p : X e × X e => ⟪p.1, p.2⟫_ℝ) from
              continuous_fst.inner continuous_snd).measurable.comp
              (measurable_snd.prodMk measurable_fst.fst.snd)))
      have hh : Measurable (fun p :
          ((Ω × X e) × (valueModel e).History) × X e =>
          p.1.2 ++ [⟨p.2, ⟪p.2, p.1.1.2⟫_ℝ⟩]) :=
        measurable_history_append_singleton.comp (measurable_fst.snd.prodMk he)
      have hq : Measurable (fun p :
          ((Ω × X e) × (valueModel e).History) × X e =>
          projectionOutputFrom (policy p.1.1.1) p.1.1.2 k
            (p.1.2 ++ [⟨p.2, ⟪p.2, p.1.1.2⟫_ℝ⟩])) :=
        ih.comp (measurable_fst.fst.prodMk hh)
      have h := (measurable_action_elim_param (valueModel e) hq
        (measurable_snd : Measurable (fun p :
          ((Ω × X e) × (valueModel e).History) × X e => p.2))).comp
        (measurable_id.prodMk ha)
      convert h using 1
      funext p
      cases ha' : policy p.1.1 p.2 <;>
        simp only [projectionOutputFrom, Function.comp_def, id_eq, ha']

/-- The frozen adaptive-projection target uses this genuinely measurable map. -/
theorem projectionOutput_measurable {e : ℕ}
    (A : RandomizedMethod (valueModel e)) (w : ℕ) :
    letI : MeasurableSpace A.Sample := A.measurableSpace
    Measurable (fun p : A.Sample × X e =>
      projectionOutputFrom (A.policy p.1) p.2 w []) := by
  letI : MeasurableSpace A.Sample := A.measurableSpace
  exact (projectionOutputFrom_joint_measurable A.policy
    A.policy_joint_measurable w).comp (measurable_id.prodMk measurable_const)

/-- The actual approximation event is measurable for the seed-times-sphere law. -/
theorem projection_success_measurableSet {e : ℕ}
    (A : RandomizedMethod (valueModel e)) (w : ℕ) (r : ℝ) :
    letI : MeasurableSpace A.Sample := A.measurableSpace
    MeasurableSet {p : A.Sample × X e |
      ‖projectionOutputFrom (A.policy p.1) p.2 w [] - p.2‖ ≤ r} := by
  letI : MeasurableSpace A.Sample := A.measurableSpace
  exact measurableSet_le ((projectionOutput_measurable A w).sub measurable_snd).norm
    measurable_const

end ExactZO.M7


==> anc/ExactZO/M7ExecutionEvents.lean <==
import ExactZO.M7BoundedExecution
import Mathlib.MeasureTheory.Constructions.BorelSpace.Order

noncomputable section
open MeasureTheory
open scoped ENNReal
namespace ExactZO.M7

variable {d : ℕ} (M : OracleModel d)
variable {Ω U : Type*} [MeasurableSpace Ω] [MeasurableSpace U]
variable (policy : Ω → M.Algorithm) (hp : M.JointlyMeasurable policy)
variable (Q : U → Objective d)
variable (he : Measurable (fun p : U × M.Query =>
  (⟨p.2, M.answer (Q p.1) p.2⟩ : M.Entry)))
variable (hc : Measurable M.cost)

include hp he hc

theorem boundedExecution_joint_measurable (k : ℕ) :
    Measurable (fun p : Ω × U => boundedExecutionFrom M (policy p.1) (Q p.2) k []) :=
  (boundedExecutionFrom_joint_measurable M policy hp Q he hc k).comp
    (measurable_id.prodMk measurable_const)

/-- The cap event quantifies over genuine finite executions. -/
theorem costCapEvent_measurableSet (N : ℕ) :
    MeasurableSet {p : Ω × U |
      ∃ n x, n ≤ N ∧ M.Runs (policy p.1) (Q p.2) n x} := by
  have hm := boundedExecution_joint_measurable M policy hp Q he hc N
  have hs := (hm.fst (measurableSet_singleton true)).inter
    (measurableSet_le hm.snd.fst (measurable_const (a := N)))
  convert hs using 1
  ext p
  exact boundedExecutionFrom_cost_iff M (policy p.1) (Q p.2) [] N

/-- The finite successful-run event retains the unrestricted terminal output. -/
theorem costCapSuccess_measurableSet
    (hg : Measurable (fun p : U × X d => (Q p.1).grad p.2)) (N : ℕ) (ε : ℝ) :
    MeasurableSet {p : Ω × U |
      ∃ n x, n ≤ N ∧ M.Runs (policy p.1) (Q p.2) n x ∧ ‖(Q p.2).grad x‖ ≤ ε} := by
  have hm := boundedExecution_joint_measurable M policy hp Q he hc N
  have hgrad := hg.comp (measurable_snd.prodMk hm.snd.snd)
  have hs := (hm.fst (measurableSet_singleton true)).inter
    ((measurableSet_le hm.snd.fst (measurable_const (a := N))).inter
      (measurableSet_le hgrad.norm (measurable_const (a := ε))))
  convert hs using 1
  ext p
  exact boundedExecutionFrom_success_iff M (policy p.1) (Q p.2) [] N ε

/-- Countably many finite prefixes suffice; no bound on stopping is assumed. -/
theorem failureEvent_joint_measurableSet
    (hg : Measurable (fun p : U × X d => (Q p.1).grad p.2)) (ε : ℝ) :
    MeasurableSet {p : Ω × U |
      ¬ ∃ n x, M.Runs (policy p.1) (Q p.2) n x ∧ ‖(Q p.2).grad x‖ ≤ ε} := by
  have hs := (MeasurableSet.iUnion (fun N : ℕ =>
    costCapSuccess_measurableSet M policy hp Q he hc hg N ε)).compl
  convert hs using 1
  ext p
  simp only [Set.mem_setOf_eq, Set.mem_compl_iff, Set.mem_iUnion]
  constructor
  · rintro h ⟨N, n, x, _, hr, hg⟩
    exact h ⟨n, x, hr, hg⟩
  · rintro h ⟨n, x, hr, hg⟩
    exact h ⟨n, n, x, le_rfl, hr, hg⟩

omit hp he hc

@[simp] theorem costToENNReal_nat (n : ℕ) : costToENNReal (n : ℕ∞) = (n : ℝ≥0∞) := by
  simp [costToENNReal]

@[simp] theorem costToENNReal_top : costToENNReal ⊤ = ⊤ := by
  simp [costToENNReal]

/-- The cost is an infimum of finite-prefix costs, with infinity for failure. -/
theorem costToENNReal_runCost_eq_iInf (a : M.Algorithm) (f : Objective d) :
    costToENNReal (M.runCost a f) =
      ⨅ k : ℕ, if (boundedExecutionFrom M a f k []).1 = true
        then ((boundedExecutionFrom M a f k []).2.1 : ℝ≥0∞) else ⊤ := by
  classical
  by_cases hex : ∃ n x, M.Runs a f n x
  · obtain ⟨n, x, hr⟩ := hex
    rw [M.runCost_eq_of_runs hr, costToENNReal_nat]
    apply le_antisymm
    · refine le_iInf fun k => ?_
      by_cases ht : (boundedExecutionFrom M a f k []).1 = true
      · have hn := (OracleModel.RunFrom.unique M
          (boundedExecutionFrom_sound M a f k [] ht) hr).1
        simp [ht, hn]
      · simp [ht]
    · refine iInf_le_of_le n ?_
      rw [boundedExecutionFrom_complete M hr n le_rfl]
      simp
  · rw [M.runCost_eq_top_iff.mpr hex, costToENNReal_top]
    symm
    apply top_unique
    refine le_iInf fun k => ?_
    have ht : (boundedExecutionFrom M a f k []).1 ≠ true := by
      intro ht
      exact hex ⟨_, _, boundedExecutionFrom_sound M a f k [] ht⟩
    simp [ht]

include hp he hc

/-- Measurability of the extended actual cost includes nonterminating seeds. -/
theorem costToENNReal_runCost_joint_measurable :
    Measurable (fun p : Ω × U => costToENNReal (M.runCost (policy p.1) (Q p.2))) := by
  simp_rw [costToENNReal_runCost_eq_iInf]
  apply Measurable.iInf
  intro k
  have hm := boundedExecution_joint_measurable M policy hp Q he hc k
  exact Measurable.ite (hm.fst (measurableSet_singleton true))
    ((measurable_of_countable (fun n : ℕ => (n : ℝ≥0∞))).comp hm.snd.fst)
    measurable_const

end ExactZO.M7


==> anc/ExactZO/M7GramCompression.lean <==
import ExactZO.M7GramSchmidt
import Mathlib.Data.Finset.Sort
import Mathlib.Order.Interval.Finset.Fin
import Mathlib.LinearAlgebra.FiniteDimensional.Lemmas

/-!
Finite ordered removal of the zero Gram--Schmidt entries. The selection is
implemented by sorting a finite Boolean mask. Every vector is a measurable
function into the fixed Euclidean space; indices beyond the rank return zero.
The final frame has exactly d entries, obtained by the specified standard-basis
completion. No existence-based choice of a frame is used.
-/

noncomputable section
open MeasureTheory
open scoped InnerProductSpace Classical

namespace ExactZO.M7

variable {d n m : ℕ}

/-- Appending later vectors does not change an earlier residual. -/
theorem gsResidual_append_left (f : Fin n → X d) (g : Fin m → X d) (i : Fin n) :
    gsResidual (Fin.append f g) (Fin.castAdd m i) = gsResidual f i := by
  apply wellFounded_lt.induction i
  intro i ih
  have hmap : Finset.Iio (Fin.castAdd m i) =
      (Finset.Iio i).map (Fin.castAddEmb m) := (Fin.map_castAddEmb_Iio m i).symm
  rw [gsResidual_formula (Fin.append f g) (Fin.castAdd m i), gsResidual_formula f i,
    Fin.append_left, hmap, Finset.sum_map]
  congr 1
  apply Finset.sum_congr rfl
  intro j hj
  simp only [Fin.castAddEmb_apply, Fin.append_left, ih j (Finset.mem_Iio.mp hj)]

theorem gsScan_append_left (f : Fin n → X d) (g : Fin m → X d) (i : Fin n) :
    gsScan (Fin.append f g) (Fin.castAdd m i) = gsScan f i := by
  change ‖gsResidual (Fin.append f g) (Fin.castAdd m i)‖⁻¹ •
      gsResidual (Fin.append f g) (Fin.castAdd m i) =
    ‖gsResidual f i‖⁻¹ • gsResidual f i
  rw [gsResidual_append_left]

/-- The fixed standard-basis completion leaves every original scan entry intact. -/
theorem gsCompletion_left (f : Fin n → X d) (i : Fin n) :
    gsCompletion f (Fin.castAdd d i) = gsScan f i :=
  gsScan_append_left f (EuclideanSpace.basisFun (Fin d) ℝ) i

/-- The finite set of nonzero positions. -/
def gsNonzeroIndices (f : Fin n → X d) : Finset (Fin n) :=
  Finset.univ.filter fun i => gsScan f i ≠ 0

@[simp] theorem mem_gsNonzeroIndices (f : Fin n → X d) (i : Fin n) :
    i ∈ gsNonzeroIndices f ↔ gsScan f i ≠ 0 := by
  simp [gsNonzeroIndices]

theorem gsNonzeroIndices_card (f : Fin n → X d) :
    (gsNonzeroIndices f).card = Module.finrank ℝ (Submodule.span ℝ (Set.range f)) :=
  gsScan_nonzero_count_eq_finrank f

/-- A fixed finite Boolean space carries all branching information. -/
def gsNonzeroMask (f : Fin n → X d) (i : Fin n) : Bool :=
  if gsScan f i ≠ 0 then true else false

theorem measurable_gsNonzeroMask :
    Measurable (gsNonzeroMask : (Fin n → X d) → Fin n → Bool) := by
  apply measurable_pi_lambda
  intro i
  exact Measurable.ite
    (measurableSet_eq_fun (measurable_gsScan i) measurable_const).compl
    measurable_const measurable_const

def gsMaskIndices (b : Fin n → Bool) : Finset (Fin n) :=
  Finset.univ.filter fun i => b i = true

@[simp] theorem gsMaskIndices_nonzeroMask (f : Fin n → X d) :
    gsMaskIndices (gsNonzeroMask f) = gsNonzeroIndices f := by
  ext i
  simp [gsMaskIndices, gsNonzeroMask, gsNonzeroIndices]

/-- The kth surviving position, obtained from a finite sort; none means k is out of range. -/
def gsMaskSelect (b : Fin n → Bool) (k : ℕ) : Option (Fin n) :=
  if hk : k < (gsMaskIndices b).card then
    some ((gsMaskIndices b).orderEmbOfFin rfl ⟨k, hk⟩)
  else none

/-- The selected vector, with zero padding after the final nonzero scan entry. -/
def gsCompressed (f : Fin n → X d) (k : ℕ) : X d :=
  match gsMaskSelect (gsNonzeroMask f) k with
  | none => 0
  | some i => gsScan f i

/-- Measurability is proved on the fixed finite mask space. -/
theorem measurable_gsCompressed (k : ℕ) :
    Measurable (fun f : Fin n → X d => gsCompressed f k) := by
  let H : (Fin n → X d) × (Fin n → Bool) → X d := fun p =>
    match gsMaskSelect p.2 k with
    | none => 0
    | some i => gsScan p.1 i
  have hH : Measurable H := by
    apply measurable_from_prod_countable
    intro b
    cases hb : gsMaskSelect b k with
    | none =>
        simpa only [H, hb] using
          (measurable_const : Measurable (fun _ : Fin n → X d => (0 : X d)))
    | some i =>
        simpa only [H, hb] using (measurable_gsScan (d := d) i)
  simpa only [H, gsCompressed, Function.comp_def] using
    hH.comp (measurable_id.prodMk measurable_gsNonzeroMask)

/-- An explicit increasing parametrization of the surviving original indices. -/
def gsIndex (f : Fin n → X d) : Fin (gsNonzeroIndices f).card → Fin n :=
  (gsNonzeroIndices f).orderEmbOfFin rfl

theorem gsIndex_strictMono (f : Fin n → X d) : StrictMono (gsIndex f) :=
  ((gsNonzeroIndices f).orderEmbOfFin rfl).strictMono

theorem gsIndex_nonzero (f : Fin n → X d) (k : Fin (gsNonzeroIndices f).card) :
    gsScan f (gsIndex f k) ≠ 0 := by
  apply (mem_gsNonzeroIndices f _).mp
  exact (gsNonzeroIndices f).orderEmbOfFin_mem rfl k

/-- A compressed in-range entry is exactly the corresponding nonzero original entry. -/
theorem gsCompressed_eq (f : Fin n → X d) (k : Fin (gsNonzeroIndices f).card) :
    gsCompressed f k.val = gsScan f (gsIndex f k) := by
  simp only [gsCompressed, gsMaskSelect, gsMaskIndices_nonzeroMask, dif_pos k.isLt, gsIndex]
  congr 2

theorem gsCompressed_zero_of_ge (f : Fin n → X d) (k : ℕ)
    (hk : (gsNonzeroIndices f).card ≤ k) : gsCompressed f k = 0 := by
  simp only [gsCompressed, gsMaskSelect, gsMaskIndices_nonzeroMask,
    dif_neg (not_lt.mpr hk)]

theorem gsCompressed_ne_zero_iff (f : Fin n → X d) (k : ℕ) :
    gsCompressed f k ≠ 0 ↔ k < (gsNonzeroIndices f).card := by
  by_cases hk : k < (gsNonzeroIndices f).card
  · rw [gsCompressed_eq f ⟨k, hk⟩]
    exact iff_of_true (gsIndex_nonzero f ⟨k, hk⟩) hk
  · rw [gsCompressed_zero_of_ge f k (le_of_not_gt hk)]
    simp only [ne_eq, not_true_eq_false, false_iff]
    exact hk

theorem gsCompressed_orthonormal (f : Fin n → X d) :
    Orthonormal ℝ (fun k : Fin (gsNonzeroIndices f).card => gsCompressed f k.val) := by
  let e : Fin (gsNonzeroIndices f).card → {i // gsScan f i ≠ 0} :=
    fun k => ⟨gsIndex f k, gsIndex_nonzero f k⟩
  have he : Function.Injective e := by
    intro i j hij
    apply (gsIndex_strictMono f).injective
    exact congrArg (fun v : {i // gsScan f i ≠ 0} => v.val) hij
  have hfun : (fun k : Fin (gsNonzeroIndices f).card => gsCompressed f k.val) =
      (fun k => gsScan f (e k).val) :=
    funext (fun k => gsCompressed_eq f k)
  rw [hfun]
  exact (gsScan_orthonormal_nonzero f).comp e he

theorem span_gsNonzeroIndices (f : Fin n → X d) :
    Submodule.span ℝ (gsScan f '' (gsNonzeroIndices f : Set (Fin n))) =
      Submodule.span ℝ (Set.range f) := by
  trans Submodule.span ℝ (Set.range (gsScan f))
  · apply le_antisymm
    · apply Submodule.span_le.mpr
      rintro _ ⟨i, _, rfl⟩
      exact Submodule.subset_span ⟨i, rfl⟩
    · apply Submodule.span_le.mpr
      rintro _ ⟨i, rfl⟩
      by_cases hi : gsScan f i = 0
      · rw [hi]
        exact Submodule.zero_mem _
      · exact Submodule.subset_span ⟨i, (mem_gsNonzeroIndices f i).mpr hi, rfl⟩
  · exact span_gsScan f

/-- Removing zero entries preserves the span of the original inputs. -/
theorem span_gsCompressed (f : Fin n → X d) :
    Submodule.span ℝ
        (Set.range (fun k : Fin (gsNonzeroIndices f).card => gsCompressed f k.val)) =
      Submodule.span ℝ (Set.range f) := by
  have hfun : (fun k : Fin (gsNonzeroIndices f).card => gsCompressed f k.val) =
      gsScan f ∘ (gsNonzeroIndices f).orderEmbOfFin rfl :=
    funext (fun k => gsCompressed_eq f k)
  rw [hfun, Set.range_comp, Finset.range_orderEmbOfFin]
  exact span_gsNonzeroIndices f

/-- A fixed-length frame: compress the explicitly completed scan and retain d entries. -/
def gsCompletedFrame (f : Fin n → X d) (k : Fin d) : X d :=
  gsCompressed (gsCompletionInput f) k.val

theorem measurable_gsCompletedFrame :
    Measurable (gsCompletedFrame : (Fin n → X d) → Fin d → X d) := by
  apply measurable_pi_lambda
  intro k
  exact (measurable_gsCompressed k.val).comp measurable_gsCompletionInput

theorem gsCompletedFrame_orthonormal (f : Fin n → X d) :
    Orthonormal ℝ (gsCompletedFrame f) := by
  have hc : (gsNonzeroIndices (gsCompletionInput f)).card = d :=
    gsCompletion_nonzero_count f
  let e : Fin d → Fin (gsNonzeroIndices (gsCompletionInput f)).card := Fin.cast hc.symm
  have he : Function.Injective e := Fin.cast_injective hc.symm
  have ho := (gsCompressed_orthonormal (gsCompletionInput f)).comp e he
  simpa [gsCompletedFrame, Function.comp_def, e] using ho

theorem span_gsCompletedFrame (f : Fin n → X d) :
    Submodule.span ℝ (Set.range (gsCompletedFrame f)) = ⊤ := by
  apply (gsCompletedFrame_orthonormal f).linearIndependent.span_eq_top_of_card_eq_finrank'
  simp [X]

/-- Bundling does not alter any of the explicitly constructed frame vectors. -/
def gsOrthonormalBasis (f : Fin n → X d) : OrthonormalBasis (Fin d) ℝ (X d) :=
  (Basis.mk (gsCompletedFrame_orthonormal f).linearIndependent
    (span_gsCompletedFrame f).ge).toOrthonormalBasis (by
      simpa only [Basis.coe_mk] using gsCompletedFrame_orthonormal f)

theorem coe_gsOrthonormalBasis (f : Fin n → X d) :
    (gsOrthonormalBasis f : Fin d → X d) = gsCompletedFrame f := by
  simp only [gsOrthonormalBasis, Basis.coe_toOrthonormalBasis, Basis.coe_mk]

/-- This claims measurability of the actual basis vectors in the fixed product space. -/
theorem measurable_gsOrthonormalBasis_vectors :
    Measurable (fun f : Fin n → X d => (gsOrthonormalBasis f : Fin d → X d)) := by
  simpa only [coe_gsOrthonormalBasis] using (measurable_gsCompletedFrame (d := d) (n := n))

end ExactZO.M7


==> anc/ExactZO/M7GramSchmidt.lean <==
import ExactZO.Householder
import Mathlib.Analysis.InnerProductSpace.GramSchmidtOrtho
import Mathlib.LinearAlgebra.Dimension.Constructions
import Mathlib.Data.Fin.Tuple.Basic

/-!
Explicit finite Gram--Schmidt scanning for M7 phase 2. Input vectors may be
zero or dependent. The normalization is totalized at zero. No basis is chosen
from an existence theorem: completion appends the specified standard basis.
-/

noncomputable section
open MeasureTheory
open scoped InnerProductSpace Classical

namespace ExactZO.M7

variable {d n : ℕ}

/-- The residual in the fixed index order. -/
def gsResidual (f : Fin n → X d) (i : Fin n) : X d := gramSchmidt ℝ f i

/-- The normalized residual, retaining zero entries at dependent steps. -/
def gsScan (f : Fin n → X d) (i : Fin n) : X d := gramSchmidtNormed ℝ f i

/-- A division-and-finite-sum formula makes the construction explicit. -/
theorem gsResidual_formula (f : Fin n → X d) (i : Fin n) :
    gsResidual f i = f i - ∑ j ∈ Finset.Iio i,
      (⟪gsResidual f j, f i⟫_ℝ / ‖gsResidual f j‖ ^ 2) • gsResidual f j := by
  exact eq_sub_iff_add_eq.mpr (gramSchmidt_def'' ℝ f i).symm

/-- Joint dependence on the entire finite input family is measurable. -/
theorem measurable_gsResidual (i : Fin n) :
    Measurable (fun f : Fin n → X d => gsResidual f i) := by
  apply wellFounded_lt.induction i
  intro i ih
  have hformula : (fun f : Fin n → X d => gsResidual f i) =
      (fun f => f i - ∑ j ∈ Finset.Iio i,
        (⟪gsResidual f j, f i⟫_ℝ / ‖gsResidual f j‖ ^ 2) • gsResidual f j) :=
    funext (fun f => gsResidual_formula f i)
  rw [hformula]
  apply (measurable_pi_apply i).sub
  apply Finset.measurable_sum
  intro j hj
  have hm : Measurable (fun f : Fin n → X d => gsResidual f j) :=
    ih j (Finset.mem_Iio.mp hj)
  fun_prop

theorem measurable_gsScan (i : Fin n) :
    Measurable (fun f : Fin n → X d => gsScan f i) := by
  change Measurable (fun f : Fin n → X d => ‖gsResidual f i‖⁻¹ • gsResidual f i)
  exact (measurable_gsResidual i).norm.inv.smul (measurable_gsResidual i)

theorem measurable_gsScan_family :
    Measurable (gsScan : (Fin n → X d) → Fin n → X d) :=
  measurable_pi_lambda _ measurable_gsScan

/-- Zero residuals remain zero; no independence hypothesis is used. -/
theorem gsScan_eq_zero_iff (f : Fin n → X d) (i : Fin n) :
    gsScan f i = 0 ↔ gsResidual f i = 0 := by
  simp [gsScan, gramSchmidtNormed, gsResidual, smul_eq_zero]

theorem norm_gsScan_of_ne_zero (f : Fin n → X d) (i : Fin n)
    (hi : gsScan f i ≠ 0) : ‖gsScan f i‖ = 1 :=
  gramSchmidtNormed_unit_length' hi

/-- Removing the zero entries produces an orthonormal family. -/
theorem gsScan_orthonormal_nonzero (f : Fin n → X d) :
    Orthonormal ℝ (fun i : {i // gsScan f i ≠ 0} => gsScan f i) :=
  gramSchmidt_orthonormal' f

theorem span_gsScan (f : Fin n → X d) :
    Submodule.span ℝ (Set.range (gsScan f)) = Submodule.span ℝ (Set.range f) :=
  (span_gramSchmidtNormed_range f).trans (span_gramSchmidt ℝ f)

theorem span_gsScan_Iio (f : Fin n → X d) (i : Fin n) :
    Submodule.span ℝ (gsScan f '' Set.Iio i) = Submodule.span ℝ (f '' Set.Iio i) :=
  (span_gramSchmidtNormed f (Set.Iio i)).trans (span_gramSchmidt_Iio ℝ f i)

theorem span_gsScan_Iic (f : Fin n → X d) (i : Fin n) :
    Submodule.span ℝ (gsScan f '' Set.Iic i) = Submodule.span ℝ (f '' Set.Iic i) :=
  (span_gramSchmidtNormed f (Set.Iic i)).trans (span_gramSchmidt_Iic ℝ f i)

/-- On any specified finite subset, rank equals the number of nonzero outputs. -/
theorem gsScan_nonzero_count_eq_finrank_on (f : Fin n → X d) (s : Finset (Fin n)) :
    (s.filter fun i => gsScan f i ≠ 0).card =
      Module.finrank ℝ (Submodule.span ℝ (gsScan f '' (s : Set (Fin n)))) := by
  classical
  let t := s.filter fun i => gsScan f i ≠ 0
  let g : t → X d := fun i => gsScan f i
  have ho : Orthonormal ℝ g := by
    let e : t → {i // gsScan f i ≠ 0} :=
      fun i => ⟨i, (Finset.mem_filter.mp i.prop).2⟩
    have he : Function.Injective e := by
      intro i j hij
      apply Subtype.ext
      exact congrArg (fun k : {i // gsScan f i ≠ 0} => k.val) hij
    exact (gsScan_orthonormal_nonzero f).comp e he
  have hs : Submodule.span ℝ (Set.range g) =
      Submodule.span ℝ (gsScan f '' (s : Set (Fin n))) := by
    apply le_antisymm
    · apply Submodule.span_le.mpr
      rintro _ ⟨i, rfl⟩
      exact Submodule.subset_span ⟨i, (Finset.mem_filter.mp i.prop).1, rfl⟩
    · apply Submodule.span_le.mpr
      rintro _ ⟨i, hi, rfl⟩
      by_cases hz : gsScan f i = 0
      · rw [hz]
        exact Submodule.zero_mem _
      · exact Submodule.subset_span ⟨⟨i, Finset.mem_filter.mpr ⟨hi, hz⟩⟩, rfl⟩
  have hc := finrank_span_eq_card ho.linearIndependent
  rw [hs] at hc
  simpa only [Fintype.card_coe, t] using hc.symm

/-- The count is the rank of the original family, including all degeneracies. -/
theorem gsScan_nonzero_count_eq_finrank (f : Fin n → X d) :
    (Finset.univ.filter fun i => gsScan f i ≠ 0).card =
      Module.finrank ℝ (Submodule.span ℝ (Set.range f)) := by
  have hs : Submodule.span ℝ
      (gsScan f '' ((Finset.univ : Finset (Fin n)) : Set (Fin n))) =
      Submodule.span ℝ (Set.range f) := by
    simpa only [Finset.coe_univ, Set.image_univ] using span_gsScan f
  exact (gsScan_nonzero_count_eq_finrank_on f Finset.univ).trans
    (congrArg (fun p : Submodule ℝ (X d) => Module.finrank ℝ p) hs)

theorem gsScan_prefix_count_eq_finrank (f : Fin n → X d) (i : Fin n) :
    ((Finset.Iio i).filter fun j => gsScan f j ≠ 0).card =
      Module.finrank ℝ (Submodule.span ℝ (f '' Set.Iio i)) := by
  have hs : Submodule.span ℝ
      (gsScan f '' ((Finset.Iio i : Finset (Fin n)) : Set (Fin n))) =
      Submodule.span ℝ (f '' Set.Iio i) := by
    simpa only [Finset.coe_Iio] using span_gsScan_Iio f i
  exact (gsScan_nonzero_count_eq_finrank_on f (Finset.Iio i)).trans
    (congrArg (fun p : Submodule ℝ (X d) => Module.finrank ℝ p) hs)

/-- The rank of an arbitrary finite input family is a measurable natural-valued map. -/
theorem measurable_finrank_span :
    Measurable (fun f : Fin n → X d =>
      Module.finrank ℝ (Submodule.span ℝ (Set.range f))) := by
  classical
  have hc (f : Fin n → X d) :
      (Finset.univ.filter fun i => gsScan f i ≠ 0).card =
        ∑ i : Fin n, if gsScan f i ≠ 0 then (1 : ℕ) else 0 := by
    rw [Finset.card_eq_sum_ones, Finset.sum_filter]
  have heq : (fun f : Fin n → X d =>
      Module.finrank ℝ (Submodule.span ℝ (Set.range f))) =
      (fun f => ∑ i : Fin n, if gsScan f i ≠ 0 then (1 : ℕ) else 0) :=
    funext (fun f => (gsScan_nonzero_count_eq_finrank f).symm.trans (hc f))
  rw [heq]
  apply Finset.measurable_sum
  intro i _
  exact Measurable.ite
    (measurableSet_eq_fun (measurable_gsScan i) measurable_const).compl
    measurable_const measurable_const

/-- Complete the input by appending the fixed coordinate basis in index order. -/
def gsCompletionInput (f : Fin n → X d) : Fin (n + d) → X d :=
  Fin.append f (EuclideanSpace.basisFun (Fin d) ℝ)

@[simp] theorem gsCompletionInput_left (f : Fin n → X d) (i : Fin n) :
    gsCompletionInput f (Fin.castAdd d i) = f i := Fin.append_left _ _ _

@[simp] theorem gsCompletionInput_right (f : Fin n → X d) (i : Fin d) :
    gsCompletionInput f (Fin.natAdd n i) = EuclideanSpace.single i 1 := by
  simp [gsCompletionInput]

theorem measurable_gsCompletionInput :
    Measurable (gsCompletionInput : (Fin n → X d) → Fin (n + d) → X d) := by
  apply measurable_pi_lambda
  intro i
  refine Fin.addCases ?_ ?_ i
  · intro j
    simpa only [gsCompletionInput_left] using (measurable_pi_apply j :
      Measurable (fun f : Fin n → X d => f j))
  · intro j
    simp only [gsCompletionInput_right]
    exact measurable_const

theorem span_gsCompletionInput (f : Fin n → X d) :
    Submodule.span ℝ (Set.range (gsCompletionInput f)) = ⊤ := by
  apply top_unique
  rw [← (EuclideanSpace.basisFun (Fin d) ℝ).toBasis.span_eq]
  apply Submodule.span_mono
  rintro _ ⟨i, rfl⟩
  exact ⟨Fin.natAdd n i, by simp [gsCompletionInput]⟩

/-- The completed scan uses exactly the same explicit, measurable operations. -/
def gsCompletion (f : Fin n → X d) : Fin (n + d) → X d :=
  gsScan (gsCompletionInput f)

theorem measurable_gsCompletion :
    Measurable (gsCompletion : (Fin n → X d) → Fin (n + d) → X d) :=
  measurable_gsScan_family.comp measurable_gsCompletionInput

theorem span_gsCompletion (f : Fin n → X d) :
    Submodule.span ℝ (Set.range (gsCompletion f)) = ⊤ :=
  (span_gsScan (gsCompletionInput f)).trans (span_gsCompletionInput f)

/-- The fixed-basis completion has precisely d nonzero entries, even when d=0. -/
theorem gsCompletion_nonzero_count (f : Fin n → X d) :
    (Finset.univ.filter fun i => gsCompletion f i ≠ 0).card = d := by
  have h := gsScan_nonzero_count_eq_finrank (gsCompletionInput f)
  rw [span_gsCompletionInput] at h
  simpa only [gsCompletion, finrank_top, finrank_euclideanSpace_fin] using h

end ExactZO.M7


==> anc/ExactZO/M7OracleMeasurable.lean <==
import ExactZO.M7GramSchmidt
import ExactZO.M7BoundedExecution

noncomputable section
open MeasureTheory
namespace ExactZO.M7

set_option maxHeartbeats 400000

/-- The columns in the specified Euclidean basis span the actual map range. -/
theorem range_eq_span_columns {d n : ℕ} (D : X n →L[ℝ] X d) :
    LinearMap.range D.toLinearMap =
      Submodule.span ℝ (Set.range (fun i => D (EuclideanSpace.basisFun (Fin n) ℝ i))) := by
  calc
    LinearMap.range D.toLinearMap = (⊤ : Submodule ℝ (X n)).map D.toLinearMap := by simp
    _ = (Submodule.span ℝ (Set.range (EuclideanSpace.basisFun (Fin n) ℝ))).map
        D.toLinearMap := by
      have hs : Submodule.span ℝ (Set.range (EuclideanSpace.basisFun (Fin n) ℝ)) = ⊤ :=
        (EuclideanSpace.basisFun (Fin n) ℝ).toBasis.span_eq
      rw [hs]
    _ = _ := by rw [Submodule.map_span, ← Set.range_comp]; rfl

/-- Rank is measurable on every fixed-width fiber, then on the countable sum. -/
theorem measurable_linearQuery_rank (d : ℕ) :
    Measurable (LinearQuery.rank : LinearQuery d → ℕ) := by
  apply (linearQueryMeasurableEquiv d).symm.measurable_comp_iff.mp
  apply Transcript.measurable_sigma_iff.mpr
  intro n
  change Measurable (fun p : X d × (X n →L[ℝ] X d) =>
    Module.finrank ℝ (LinearMap.range p.2.toLinearMap))
  have hcols : Measurable (fun p : X d × (X n →L[ℝ] X d) =>
      fun i => p.2 (EuclideanSpace.basisFun (Fin n) ℝ i)) :=
    measurable_pi_lambda _ (fun i =>
      (ContinuousLinearMap.measurable_apply _).comp measurable_snd)
  convert measurable_finrank_span.comp hcols using 1
  funext p
  rw [range_eq_span_columns]
  rfl

theorem measurable_linearQuery_cost (d : ℕ) :
    Measurable (LinearQuery.cost : LinearQuery d → ℕ) :=
  measurable_const.add (measurable_linearQuery_rank d)

/-- The value-only call has rank zero and its unit cost is measurable. -/
theorem measurable_valueModel_cost (d : ℕ) : Measurable (valueModel d).cost :=
  measurable_const

end ExactZO.M7


==> anc/ExactZO/M7OrthogonalSimulation.lean <==
import ExactZO.M7OrthogonalSimulationGeometry

/-!
An explicit simulation of the existing scalar-query policy. Each round takes
one orthogonal observation; dependent/zero requests and stopped executions
use a specified padding direction. The original output convention at budget
zero is preserved.
-/

noncomputable section
open MeasureTheory
open scoped InnerProductSpace Classical

namespace ExactZO.M7

variable {e r : ℕ}

/-- A rank-one formula for the actual alignment as a continuous linear map. -/
theorem simRotation_toContinuousLinearMap (v : X (r + 1)) :
    (simRotation v).toContinuousLinearMap =
      ContinuousLinearMap.id ℝ (X (r + 1)) -
      (2 / ‖SphereAlignment.baseAxis (Nat.succ_pos r) - simUnit v‖ ^ 2) •
        (innerSL ℝ (SphereAlignment.baseAxis (Nat.succ_pos r) - simUnit v)).smulRight
          (SphereAlignment.baseAxis (Nat.succ_pos r) - simUnit v) := by
  apply ContinuousLinearMap.ext
  intro x
  change SphereAlignment.householder (SphereAlignment.baseAxis (Nat.succ_pos r))
      (simUnit v) x =
    x - (2 / ‖SphereAlignment.baseAxis (Nat.succ_pos r) - simUnit v‖ ^ 2) •
      (⟪SphereAlignment.baseAxis (Nat.succ_pos r) - simUnit v, x⟫_ℝ •
        (SphereAlignment.baseAxis (Nat.succ_pos r) - simUnit v))
  rw [SphereAlignment.householder_apply_formula, smul_smul]
  congr 2 <;> ring

theorem measurable_simRotation_map :
    Measurable (fun v : X (r + 1) => (simRotation v).toContinuousLinearMap) := by
  let w : X (r + 1) → X (r + 1) :=
    fun v => SphereAlignment.baseAxis (Nat.succ_pos r) - simUnit v
  have hw : Measurable w := measurable_const.sub measurable_simUnit
  have hi : Measurable (fun v => innerSL ℝ (w v)) :=
    (innerSL ℝ).continuous.measurable.comp hw
  have hs : Continuous (fun p : (X (r + 1) →L[ℝ] ℝ) × X (r + 1) =>
      p.1.smulRight p.2) := isBoundedBilinearMap_smulRight.continuous
  have ht : Measurable (fun v => (innerSL ℝ (w v)).smulRight (w v)) :=
    hs.measurable.comp (hi.prodMk hw)
  have hc : Measurable (fun v => (2 : ℝ) / ‖w v‖ ^ 2) := by fun_prop
  have h := (measurable_const : Measurable
    (fun _ : X (r + 1) => ContinuousLinearMap.id ℝ (X (r + 1)))).sub (hc.smul ht)
  convert h using 1
  funext v
  exact simRotation_toContinuousLinearMap v

theorem measurable_simNextFrame :
    Measurable (fun p : (X (r + 1) →L[ℝ] X e) × X e => simNextFrame p.1 p.2) := by
  have hv : Measurable (fun p : (X (r + 1) →L[ℝ] X e) × X e => p.1.adjoint p.2) := by
    fun_prop
  have hH := measurable_simRotation_map.comp hv
  have hc : Continuous (fun p :
      (X (r + 1) →L[ℝ] X e) × (X (r + 1) →L[ℝ] X (r + 1)) =>
      p.1.comp p.2) := by fun_prop
  have h1 := hc.measurable.comp (measurable_fst.prodMk hH)
  have ht : Continuous (fun F : X (r + 1) →L[ℝ] X e =>
      F.comp (simTail r).toContinuousLinearMap) := by fun_prop
  exact ht.measurable.comp h1

abbrev SimStatus (e : ℕ) := (valueModel e).History ⊕ X e
abbrev SimState (e r : ℕ) := SimStatus e × X e × (X r →L[ℝ] X e)

/-- Stopped executions and output actions use the zero query only for padding. -/
def simRequest (policy : (valueModel e).Algorithm) : SimStatus e → X e
  | .inl h => match policy h with
    | .query q => q
    | .output _ => 0
  | .inr _ => 0

def simFinish (policy : (valueModel e).Algorithm) : SimStatus e → X e
  | .inl h => match policy h with
    | .query _ => 0
    | .output x => x
  | .inr x => x

/-- One actual scalar-policy step, followed by the frame update in every branch. -/
def simAdvance (policy : (valueModel e).Algorithm) (s : SimState e (r + 1)) (y : ℝ) :
    SimState e r :=
  (match s.1 with
    | .inl h => match policy h with
      | .query q => .inl (h ++ [⟨q, simAnswer s.2.1 s.2.2 q y⟩])
      | .output x => .inr x
    | .inr x => .inr x,
   s.2.1 + y • simDirection s.2.2 (simRequest policy s.1),
   simNextFrame s.2.2 (simRequest policy s.1))

def simOriginalOutput (policy : (valueModel e).Algorithm) (u : X e) (k : ℕ) :
    SimStatus e → X e
  | .inl h => projectionOutputFrom policy u k h
  | .inr x => x

/-- One simulator step, driven by the true observation, has the original continuation. -/
theorem simOriginalOutput_step (policy : (valueModel e).Algorithm)
    (s : SimState e (r + 1)) (u : X e) (k : ℕ)
    (hs : SimFrameValid s.2.1 s.2.2 u) :
    simOriginalOutput policy u k
      (simAdvance policy s ⟪simDirection s.2.2 (simRequest policy s.1), u⟫_ℝ).1 =
      simOriginalOutput policy u (k + 1) s.1 := by
  rcases s with ⟨status, p, F⟩
  cases status with
  | inr x => rfl
  | inl h =>
      cases ha : policy h with
      | output x => simp only [simAdvance, simOriginalOutput, projectionOutputFrom, ha]
      | query q =>
          have hq := simAnswer_eq p F q u hs
          simp only [simAdvance, simRequest, simOriginalOutput, projectionOutputFrom, ha]
          rw [hq]

/-- The input is a fixed finite vector of orthogonal scalar observations. -/
def simRun (policy : (valueModel e).Algorithm) (m : ℕ) :
    (k : ℕ) → SimState e (m + k) → (Fin k → ℝ) → X e
  | 0, s, _ => simFinish policy s.1
  | k + 1, s, ys => simRun policy m k (simAdvance policy s (ys 0)) (Fin.tail ys)

/-- The actual observation stream generated by an arbitrary unknown vector. -/
def simObservations (policy : (valueModel e).Algorithm) (m : ℕ) :
    (k : ℕ) → SimState e (m + k) → X e → (Fin k → ℝ)
  | 0, _, _ => Fin.elim0
  | k + 1, s, u =>
      let y := ⟪simDirection s.2.2 (simRequest policy s.1), u⟫_ℝ
      Fin.cons y (simObservations policy m k (simAdvance policy s y) u)

/-- Exact pointwise simulation of the original policy, with no probabilistic premise. -/
theorem simRun_observations_eq (policy : (valueModel e).Algorithm) (m k : ℕ)
    (s : SimState e (m + k)) (u : X e) (hs : SimFrameValid s.2.1 s.2.2 u) :
    simRun policy m k s (simObservations policy m k s u) =
      simOriginalOutput policy u k s.1 := by
  induction k with
  | zero =>
      rcases s with ⟨status, p, F⟩
      cases status with
      | inr x => rfl
      | inl h =>
          cases ha : policy h <;>
            simp only [simRun, simFinish, simOriginalOutput, projectionOutputFrom, ha]
  | succ k ih =>
      let y := ⟪simDirection s.2.2 (simRequest policy s.1), u⟫_ℝ
      have hs' : SimFrameValid (simAdvance policy s y).2.1
          (simAdvance policy s y).2.2 u :=
        simFrame_step s.2.1 s.2.2 (simRequest policy s.1) u hs
      simp only [simRun, simObservations, Fin.cons_zero, Fin.tail_cons]
      rw [ih (simAdvance policy s y) hs']
      exact simOriginalOutput_step policy s u k hs

def simInitial (h : (valueModel e).History) : SimState e e :=
  (.inl h, 0, ContinuousLinearMap.id ℝ (X e))

/-- Concrete initial state, arbitrary policy and vector, and the frozen output function. -/
theorem simRun_initial_eq (m k : ℕ) (policy : (valueModel (m + k)).Algorithm)
    (h : (valueModel (m + k)).History) (u : X (m + k)) :
    simRun policy m k (simInitial h)
        (simObservations policy m k (simInitial h) u) =
      projectionOutputFrom policy u k h := by
  exact simRun_observations_eq policy m k (simInitial h) u (simFrame_initial u)

end ExactZO.M7


==> anc/ExactZO/M7OrthogonalSimulationCompletion.lean <==
import ExactZO.M7OrthogonalSimulation

/-!
Completion of deterministic simulation: arbitrary observation streams are
recovered from every final residual vector, and the entire simulator is jointly
measurable. All statements retain the existing scalar-query policy.
-/

noncomputable section
open MeasureTheory
open scoped InnerProductSpace Classical

namespace ExactZO.M7

variable {e r : ℕ}

def SimFrameOrtho (p : X e) (F : X r →L[ℝ] X e) : Prop :=
  (∀ x, ‖F x‖ = ‖x‖) ∧ (∀ x, ⟪p, F x⟫_ℝ = 0)

theorem simFrameOrtho_step (p : X e) (F : X (r + 1) →L[ℝ] X e) (q : X e) (y : ℝ)
    (hs : SimFrameOrtho p F) :
    SimFrameOrtho (p + y • simDirection F q) (simNextFrame F q) := by
  rcases hs with ⟨hF, hp⟩
  constructor
  · intro x
    change ‖F (simRotation (F.adjoint q) (simTail r x))‖ = ‖x‖
    rw [hF, LinearIsometryEquiv.norm_map, (simTail r).norm_map]
  · intro x
    have hz : ⟪p, simNextFrame F q x⟫_ℝ = 0 :=
      hp (simRotation (F.adjoint q) (simTail r x))
    rw [inner_add_left, real_inner_smul_left, hz, simDirection_inner_nextFrame F hF]
    simp

/-- Every point in the next affine residual space has the supplied observation y. -/
theorem simFrame_backward (p : X e) (F : X (r + 1) →L[ℝ] X e) (q : X e)
    (y : ℝ) (u : X e) (hs : SimFrameOrtho p F)
    (hu : ∃ z, u = (p + y • simDirection F q) + simNextFrame F q z) :
    SimFrameValid p F u ∧ ⟪simDirection F q, u⟫_ℝ = y := by
  rcases hs with ⟨hF, hp⟩
  rcases hu with ⟨z, hz⟩
  have hbp : ⟪simDirection F q, p⟫_ℝ = 0 :=
    (real_inner_comm p (simDirection F q)).trans (hp (simUnit (F.adjoint q)))
  have hy : ⟪simDirection F q, u⟫_ℝ = y := by
    rw [hz, inner_add_right, inner_add_right, real_inner_smul_right, hbp,
      real_inner_self_eq_norm_sq, norm_simDirection F hF q,
      simDirection_inner_nextFrame F hF q z]
    simp
  refine ⟨⟨hF, hp, y • simUnit (F.adjoint q) +
    simRotation (F.adjoint q) (simTail r z), ?_⟩, hy⟩
  rw [hz]
  change p + y • F (simUnit (F.adjoint q)) +
      F (simRotation (F.adjoint q) (simTail r z)) =
    p + F (y • simUnit (F.adjoint q) + simRotation (F.adjoint q) (simTail r z))
  rw [map_add, map_smul, add_assoc]

theorem simPrepend_eq (c : ℝ) (z : X r) :
    Gaussian.prependCoordinate r (c, z) =
      c • SphereAlignment.baseAxis (Nat.succ_pos r) + simTail r z := by
  ext i
  refine Fin.cases ?_ (fun j => ?_) i <;>
    simp [Gaussian.prependCoordinate, Gaussian.vectorOfCoordinates, SphereAlignment.baseAxis]

/-- The algebraic reconstruction required by the full product-law induction. -/
theorem simSphereSplit_reconstruction (p : X e) (F : X (r + 1) →L[ℝ] X e)
    (q : X e) (ρ c : ℝ) (z : X r) :
    p + ρ • F (simRotation (F.adjoint q) (Gaussian.sphereSplitMap r (c, z))) =
      (p + (ρ * c) • simDirection F q) +
        (ρ * Real.sqrt (1 - c ^ 2)) • simNextFrame F q z := by
  have hsplit : Gaussian.sphereSplitMap r (c, z) =
      c • SphereAlignment.baseAxis (Nat.succ_pos r) +
        Real.sqrt (1 - c ^ 2) • simTail r z := by
    rw [Gaussian.sphereSplitMap, simPrepend_eq, map_smul]
  have hlin : F (simRotation (F.adjoint q) (Gaussian.sphereSplitMap r (c, z))) =
      c • simDirection F q + Real.sqrt (1 - c ^ 2) • simNextFrame F q z := by
    rw [hsplit, map_add, map_smul, map_smul, simRotation_base, map_add, map_smul, map_smul]
    rfl
  rw [hlin, smul_add, smul_smul, smul_smul, add_assoc]

/-- The final data state after a specified stream, including all padding rounds. -/
def simEndState (policy : (valueModel e).Algorithm) (m : ℕ) :
    (k : ℕ) → SimState e (m + k) → (Fin k → ℝ) → SimState e m
  | 0, s, _ => s
  | k + 1, s, ys => simEndState policy m k (simAdvance policy s (ys 0)) (Fin.tail ys)

theorem simEndState_frameOrtho (policy : (valueModel e).Algorithm) (m k : ℕ)
    (s : SimState e (m + k)) (ys : Fin k → ℝ)
    (hs : SimFrameOrtho s.2.1 s.2.2) :
    SimFrameOrtho (simEndState policy m k s ys).2.1
      (simEndState policy m k s ys).2.2 := by
  induction k with
  | zero => exact hs
  | succ k ih =>
      exact ih (simAdvance policy s (ys 0)) (Fin.tail ys)
        (simFrameOrtho_step s.2.1 s.2.2 (simRequest policy s.1) (ys 0) hs)

def simFinalVector (policy : (valueModel e).Algorithm) (m k : ℕ)
    (s : SimState e (m + k)) (ys : Fin k → ℝ) (z : X m) : X e :=
  (simEndState policy m k s ys).2.1 + (simEndState policy m k s ys).2.2 z

/-- Arbitrary supplied observations are exactly the true observations of every final vector. -/
theorem simObservations_from_final (policy : (valueModel e).Algorithm) (m k : ℕ)
    (s : SimState e (m + k)) (ys : Fin k → ℝ)
    (hs : SimFrameOrtho s.2.1 s.2.2) (z : X m) :
    SimFrameValid s.2.1 s.2.2 (simFinalVector policy m k s ys z) ∧
    simObservations policy m k s (simFinalVector policy m k s ys z) = ys := by
  induction k with
  | zero =>
      constructor
      · exact ⟨hs.1, hs.2, z, rfl⟩
      · ext i
        exact Fin.elim0 i
  | succ k ih =>
      let s' := simAdvance policy s (ys 0)
      let u := simFinalVector policy m (k + 1) s ys z
      have hs' : SimFrameOrtho s'.2.1 s'.2.2 :=
        simFrameOrtho_step s.2.1 s.2.2 (simRequest policy s.1) (ys 0) hs
      have hrec := ih s' (Fin.tail ys) hs'
      have hvalid : SimFrameValid s'.2.1 s'.2.2 u := hrec.1
      have hback := simFrame_backward s.2.1 s.2.2 (simRequest policy s.1) (ys 0) u
        hs hvalid.2.2
      refine ⟨hback.1, ?_⟩
      change Fin.cons ⟪simDirection s.2.2 (simRequest policy s.1), u⟫_ℝ
        (simObservations policy m k
          (simAdvance policy s ⟪simDirection s.2.2 (simRequest policy s.1), u⟫_ℝ) u) = ys
      rw [hback.2]
      have hobs : simObservations policy m k s' u = Fin.tail ys := hrec.2
      rw [hobs]
      exact Fin.cons_self_tail ys

/-- The arbitrary-stream simulator has the original output at its reconstructed final vector. -/
theorem simRun_final_eq (policy : (valueModel e).Algorithm) (m k : ℕ)
    (s : SimState e (m + k)) (ys : Fin k → ℝ)
    (hs : SimFrameOrtho s.2.1 s.2.2) (z : X m) :
    simRun policy m k s ys =
      simOriginalOutput policy (simFinalVector policy m k s ys z) k s.1 := by
  have h := simObservations_from_final policy m k s ys hs z
  simpa only [h.2] using
    simRun_observations_eq policy m k s (simFinalVector policy m k s ys z) h.1

theorem simRun_final_initial_eq (m k : ℕ) (policy : (valueModel (m + k)).Algorithm)
    (h : (valueModel (m + k)).History) (ys : Fin k → ℝ) (z : X m) :
    simRun policy m k (simInitial h) ys =
      projectionOutputFrom policy (simFinalVector policy m k (simInitial h) ys z) k h := by
  apply simRun_final_eq
  exact ⟨fun x => rfl, fun x => by simp [simInitial]⟩

section Measurable

variable {Ω : Type*} [MeasurableSpace Ω]
variable (policy : Ω → (valueModel e).Algorithm)
variable (hp : (valueModel e).JointlyMeasurable policy)

include hp

theorem measurable_simRequest :
    Measurable (fun p : Ω × SimStatus e => simRequest (policy p.1) p.2) := by
  have hl : Measurable (fun p : Ω × (valueModel e).History =>
      match policy p.1 p.2 with | .query q => q | .output _ => (0 : X e)) := by
    have hm := ((valueModel e).measurable_action_elim
      (measurable_id : Measurable (fun q : (valueModel e).Query => (show X e from q)))
      (measurable_const : Measurable (fun _ : X e => (0 : X e)))).comp hp
    convert hm using 1
    funext p
    cases ha : policy p.1 p.2 <;> simp only [Function.comp_def, id_eq, ha]
  have hr : Measurable (fun _ : Ω × X e => (0 : X e)) := measurable_const
  have h := (hl.sumElim hr).comp
    (MeasurableEquiv.prodSumDistrib Ω (valueModel e).History (X e)).measurable
  convert h using 1
  funext p
  rcases p with ⟨ω, status⟩
  cases status <;> rfl

theorem measurable_simFinish :
    Measurable (fun p : Ω × SimStatus e => simFinish (policy p.1) p.2) := by
  have hl : Measurable (fun p : Ω × (valueModel e).History =>
      match policy p.1 p.2 with | .query _ => (0 : X e) | .output x => x) := by
    have hm := ((valueModel e).measurable_action_elim
      (measurable_const : Measurable (fun _ : (valueModel e).Query => (0 : X e)))
      (measurable_id : Measurable (fun x : X e => x))).comp hp
    convert hm using 1
    funext p
    cases ha : policy p.1 p.2 <;> simp only [Function.comp_def, id_eq, ha]
  have hr : Measurable (fun p : Ω × X e => p.2) := measurable_snd
  have h := (hl.sumElim hr).comp
    (MeasurableEquiv.prodSumDistrib Ω (valueModel e).History (X e)).measurable
  convert h using 1
  funext p
  rcases p with ⟨ω, status⟩
  cases status <;> rfl

theorem measurable_simAdvance :
    Measurable (fun t : (Ω × SimState e (r + 1)) × ℝ =>
      simAdvance (policy t.1.1) t.1.2 t.2) := by
  let P := (Ω × (valueModel e).History) × X e × (X (r + 1) →L[ℝ] X e) × ℝ
  let Q := Ω × X e × (X (r + 1) →L[ℝ] X e) × ℝ
  let answerInput : P × X e → X e × (X (r + 1) →L[ℝ] X e) × X e × ℝ :=
    fun p => (p.1.2.1, p.1.2.2.1, p.2, p.1.2.2.2)
  have hai : Measurable answerInput := by
    dsimp only [answerInput, P]
    fun_prop
  have ha : Measurable (fun p : P × X e =>
      simAnswer p.1.2.1 p.1.2.2.1 p.2 p.1.2.2.2) :=
    (measurable_simAnswer (e := e) (r := r)).comp hai
  have he : Measurable (fun p : P × X e =>
      (⟨p.2, simAnswer p.1.2.1 p.1.2.2.1 p.2 p.1.2.2.2⟩ : (valueModel e).Entry)) :=
    measurable_valueEntry_mk.comp (measurable_snd.prodMk ha)
  have hq : Measurable (fun p : P × X e =>
      (Sum.inl (p.1.1.2 ++
        [⟨p.2, simAnswer p.1.2.1 p.1.2.2.1 p.2 p.1.2.2.2⟩]) : SimStatus e)) :=
    measurable_inl.comp
      (measurable_history_append_singleton.comp (measurable_fst.fst.snd.prodMk he))
  have hx : Measurable (fun p : P × X e => (Sum.inr p.2 : SimStatus e)) :=
    measurable_inr.comp measurable_snd
  have hactive := (measurable_action_elim_param (valueModel e) hq hx).comp
    (measurable_id.prodMk (hp.comp (measurable_fst : Measurable (Prod.fst : P →
      Ω × (valueModel e).History))))
  have hleft := hactive.comp (show Measurable (fun p : Q × (valueModel e).History =>
      (((p.1.1, p.2), p.1.2.1, p.1.2.2.1, p.1.2.2.2) : P)) from by
    dsimp only [P, Q]
    fun_prop)
  have hright : Measurable (fun p : Q × X e => (Sum.inr p.2 : SimStatus e)) :=
    measurable_inr.comp measurable_snd
  have hcode := (hleft.sumElim hright).comp
    (MeasurableEquiv.prodSumDistrib Q (valueModel e).History (X e)).measurable
  have hstatus : Measurable (fun t : (Ω × SimState e (r + 1)) × ℝ =>
      (simAdvance (policy t.1.1) t.1.2 t.2).1) := by
    have h := hcode.comp (show Measurable (fun t : (Ω × SimState e (r + 1)) × ℝ =>
        (((t.1.1, t.1.2.2.1, t.1.2.2.2, t.2), t.1.2.1) : Q × SimStatus e)) from by
      fun_prop)
    convert h using 1
    funext t
    rcases t with ⟨⟨ω, status, p, F⟩, y⟩
    cases status with
    | inr x => rfl
    | inl hist =>
        have hdistr : (MeasurableEquiv.prodSumDistrib Q (valueModel e).History (X e))
            ((ω, p, F, y), Sum.inl hist) = Sum.inl ((ω, p, F, y), hist) := rfl
        cases ha : policy ω hist <;> simp [simAdvance, Function.comp_def, hdistr, ha]
  have hrequest : Measurable (fun t : (Ω × SimState e (r + 1)) × ℝ =>
      simRequest (policy t.1.1) t.1.2.1) :=
    (measurable_simRequest policy hp).comp (measurable_fst.fst.prodMk measurable_fst.snd.fst)
  have hdirection := measurable_simDirection.comp
    (measurable_fst.snd.snd.snd.prodMk hrequest)
  have hnext := measurable_simNextFrame.comp
    (measurable_fst.snd.snd.snd.prodMk hrequest)
  have hpnext := measurable_fst.snd.snd.fst.add (measurable_snd.smul hdirection)
  exact hstatus.prodMk (hpnext.prodMk hnext)

theorem measurable_simRun (m k : ℕ) :
    Measurable (fun p : (Ω × SimState e (m + k)) × (Fin k → ℝ) =>
      simRun (policy p.1.1) m k p.1.2 p.2) := by
  induction k with
  | zero =>
      exact (measurable_simFinish policy hp).comp
        (measurable_fst.fst.prodMk measurable_fst.snd.fst)
  | succ k ih =>
      have hy : Measurable (fun p : (Ω × SimState e (m + (k + 1))) × (Fin (k + 1) → ℝ) =>
          p.2 0) := (measurable_pi_apply 0).comp measurable_snd
      have hs := (measurable_simAdvance policy hp).comp (measurable_fst.prodMk hy)
      have ht : Measurable (fun p : (Ω × SimState e (m + (k + 1))) × (Fin (k + 1) → ℝ) =>
          Fin.tail p.2) :=
        measurable_pi_lambda _ (fun i => (measurable_pi_apply i.succ).comp measurable_snd)
      exact ih.comp ((measurable_fst.fst.prodMk hs).prodMk ht)

theorem measurable_simEndState (m k : ℕ) :
    Measurable (fun p : (Ω × SimState e (m + k)) × (Fin k → ℝ) =>
      simEndState (policy p.1.1) m k p.1.2 p.2) := by
  induction k with
  | zero => exact measurable_fst.snd
  | succ k ih =>
      have hy : Measurable (fun p : (Ω × SimState e (m + (k + 1))) × (Fin (k + 1) → ℝ) =>
          p.2 0) := (measurable_pi_apply 0).comp measurable_snd
      have hs := (measurable_simAdvance policy hp).comp (measurable_fst.prodMk hy)
      have ht : Measurable (fun p : (Ω × SimState e (m + (k + 1))) × (Fin (k + 1) → ℝ) =>
          Fin.tail p.2) :=
        measurable_pi_lambda _ (fun i => (measurable_pi_apply i.succ).comp measurable_snd)
      exact ih.comp ((measurable_fst.fst.prodMk hs).prodMk ht)

end Measurable

end ExactZO.M7


==> anc/ExactZO/M7OrthogonalSimulationGeometry.lean <==
import ExactZO.M7GramCompression
import ExactZO.M7Execution
import Mathlib.Analysis.Normed.Operator.BoundedLinearMaps

/-!
Deterministic geometry for the actual scalar-query simulator. The frame is
stored as a continuous linear map, with norm preservation and orthogonality
proved as invariants. Dependent and zero queries use the first residual axis.
-/

noncomputable section
open MeasureTheory
open scoped InnerProductSpace Classical

namespace ExactZO.M7

variable {e r : ℕ}

/-- Insert a zero first coordinate. This is a specified isometric embedding. -/
def simTail (r : ℕ) : X r →ₗᵢ[ℝ] X (r + 1) where
  toLinearMap :=
    { toFun := fun x => Gaussian.prependCoordinate r (0, x)
      map_add' := by
        intro x y
        ext i
        refine Fin.cases ?_ (fun j => ?_) i <;>
          simp [Gaussian.prependCoordinate, Gaussian.vectorOfCoordinates]
      map_smul' := by
        intro c x
        ext i
        refine Fin.cases ?_ (fun j => ?_) i <;>
          simp [Gaussian.prependCoordinate, Gaussian.vectorOfCoordinates] }
  norm_map' := by
    intro x
    change ‖Gaussian.prependCoordinate r (0, x)‖ = ‖x‖
    have h := Gaussian.prependCoordinate_sq_norm r 0 x
    nlinarith [norm_nonneg (Gaussian.prependCoordinate r (0, x)), norm_nonneg x]

@[simp] theorem simTail_zero (x : X r) : simTail r x 0 = 0 := rfl

@[simp] theorem simTail_succ (x : X r) (i : Fin r) : simTail r x i.succ = x i := rfl

def simTailCoords (z : X (r + 1)) : X r :=
  Gaussian.vectorOfCoordinates r (fun i => z i.succ)

theorem simTail_decomposition (z : X (r + 1)) :
    z = z 0 • SphereAlignment.baseAxis (Nat.succ_pos r) + simTail r (simTailCoords z) := by
  ext i
  refine Fin.cases ?_ (fun j => ?_) i <;>
    simp [SphereAlignment.baseAxis, simTailCoords, Gaussian.vectorOfCoordinates]

theorem simBase_inner (z : X (r + 1)) :
    ⟪SphereAlignment.baseAxis (Nat.succ_pos r), z⟫_ℝ = z 0 := by
  simp [SphereAlignment.baseAxis]

/-- Total normalization, with a specified unit direction at zero. -/
def simUnit (v : X (r + 1)) : X (r + 1) :=
  if v = 0 then SphereAlignment.baseAxis (Nat.succ_pos r)
  else Gaussian.normalizedDirection v

theorem norm_simUnit (v : X (r + 1)) : ‖simUnit v‖ = 1 := by
  by_cases hv : v = 0
  · simp [simUnit, hv, SphereAlignment.norm_baseAxis]
  · rw [simUnit, if_neg hv]
    exact Gaussian.norm_normalizedDirection hv

theorem norm_smul_simUnit (v : X (r + 1)) : ‖v‖ • simUnit v = v := by
  by_cases hv : v = 0
  · simp [simUnit, hv]
  · simp [simUnit, hv, Gaussian.normalizedDirection, smul_smul,
      norm_ne_zero_iff.mpr hv]

theorem measurable_simUnit : Measurable (@simUnit r) := by
  exact Measurable.ite (measurableSet_singleton (0 : X (r + 1)))
    measurable_const Gaussian.normalizedDirection_measurable

/-- The specified rotation sending the first residual axis to the query direction. -/
def simRotation (v : X (r + 1)) : X (r + 1) ≃ₗᵢ[ℝ] X (r + 1) :=
  SphereAlignment.alignUnit (Nat.succ_pos r) (simUnit v)

theorem simRotation_base (v : X (r + 1)) :
    simRotation v (SphereAlignment.baseAxis (Nat.succ_pos r)) = simUnit v :=
  SphereAlignment.alignUnit_apply_base _ (norm_simUnit v)

/-- A continuous frame is isometric precisely when it preserves every norm. -/
def SimFrameValid (p : X e) (F : X r →L[ℝ] X e) (u : X e) : Prop :=
  (∀ x, ‖F x‖ = ‖x‖) ∧
  (∀ x, ⟪p, F x⟫_ℝ = 0) ∧
  ∃ z, u = p + F z

def simFrameIsometry (F : X r →L[ℝ] X e) (hF : ∀ x, ‖F x‖ = ‖x‖) :
    X r →ₗᵢ[ℝ] X e :=
  { toLinearMap := F.toLinearMap, norm_map' := hF }

theorem simFrame_inner (F : X r →L[ℝ] X e) (hF : ∀ x, ‖F x‖ = ‖x‖)
    (x y : X r) : ⟪F x, F y⟫_ℝ = ⟪x, y⟫_ℝ :=
  (simFrameIsometry F hF).inner_map_map x y

/-- One unit observation direction, including the residual-zero branch. -/
def simDirection (F : X (r + 1) →L[ℝ] X e) (q : X e) : X e :=
  F (simUnit (F.adjoint q))

/-- The frame after removing the newly observed residual direction. -/
def simNextFrame (F : X (r + 1) →L[ℝ] X e) (q : X e) : X r →L[ℝ] X e :=
  (F.comp (simRotation (F.adjoint q)).toContinuousLinearMap).comp
    (simTail r).toContinuousLinearMap

/-- The original scalar answer reconstructed from the known projection and one observation. -/
def simAnswer (p : X e) (F : X (r + 1) →L[ℝ] X e) (q : X e) (y : ℝ) : ℝ :=
  ⟪q, p⟫_ℝ + ‖F.adjoint q‖ * y

theorem norm_simDirection (F : X (r + 1) →L[ℝ] X e)
    (hF : ∀ x, ‖F x‖ = ‖x‖) (q : X e) : ‖simDirection F q‖ = 1 := by
  rw [simDirection, hF, norm_simUnit]

/-- This is the actual answer identity; no independence or nonzero-query assumption occurs. -/
theorem simAnswer_eq (p : X e) (F : X (r + 1) →L[ℝ] X e) (q u : X e)
    (hs : SimFrameValid p F u) :
    simAnswer p F q ⟪simDirection F q, u⟫_ℝ = ⟪q, u⟫_ℝ := by
  rcases hs with ⟨hF, hp, z, hu⟩
  let v := F.adjoint q
  let a := simUnit v
  have hpa : ⟪F a, p⟫_ℝ = 0 := (real_inner_comm p (F a)).trans (hp a)
  have hy : ⟪F a, p + F z⟫_ℝ = ⟪a, z⟫_ℝ := by
    rw [inner_add_right, hpa, simFrame_inner F hF, zero_add]
  have hv : ⟪v, z⟫_ℝ = ‖v‖ * ⟪a, z⟫_ℝ := by
    calc
      ⟪v, z⟫_ℝ = ⟪‖v‖ • simUnit v, z⟫_ℝ := by rw [norm_smul_simUnit]
      _ = ‖v‖ * ⟪a, z⟫_ℝ := real_inner_smul_left _ _ _
  rw [hu]
  change ⟪q, p⟫_ℝ + ‖v‖ * ⟪F a, p + F z⟫_ℝ = ⟪q, p + F z⟫_ℝ
  rw [hy, inner_add_right, ← F.adjoint_inner_left z q, hv]

/-- One observation preserves the concrete residual-frame invariant. -/
theorem simFrame_step (p : X e) (F : X (r + 1) →L[ℝ] X e) (q u : X e)
    (hs : SimFrameValid p F u) :
    SimFrameValid (p + ⟪simDirection F q, u⟫_ℝ • simDirection F q)
      (simNextFrame F q) u := by
  rcases hs with ⟨hF, hp, z, hu⟩
  let v := F.adjoint q
  let a := simUnit v
  let H := simRotation v
  let y := ⟪F a, u⟫_ℝ
  have hH : H (SphereAlignment.baseAxis (Nat.succ_pos r)) = a := simRotation_base v
  have hpa : ⟪F a, p⟫_ℝ = 0 := (real_inner_comm p (F a)).trans (hp a)
  have hy : y = (H.symm z) 0 := by
    change ⟪F a, u⟫_ℝ = _
    rw [hu, inner_add_right, hpa, zero_add,
      simFrame_inner F hF, ← hH, H.inner_map_eq_flip, simBase_inner]
  have hz : z = (H.symm z) 0 • a + H (simTail r (simTailCoords (H.symm z))) := by
    have hd := congrArg H (simTail_decomposition (H.symm z))
    simpa only [map_add, map_smul, H.apply_symm_apply, hH] using hd
  refine ⟨?_, ?_, ?_⟩
  · intro x
    change ‖F (H (simTail r x))‖ = ‖x‖
    rw [hF, H.norm_map, (simTail r).norm_map]
  · intro x
    change ⟪p + y • F a, F (H (simTail r x))⟫_ℝ = 0
    rw [inner_add_left, real_inner_smul_left, hp, simFrame_inner F hF,
      ← hH, H.inner_map_map, simBase_inner, simTail_zero]
    simp
  · refine ⟨simTailCoords (H.symm z), ?_⟩
    change u = p + y • F a + F (H (simTail r (simTailCoords (H.symm z))))
    have hFz : F z = y • F a + F (H (simTail r (simTailCoords (H.symm z)))) := by
      calc
        F z = F ((H.symm z) 0 • a + H (simTail r (simTailCoords (H.symm z)))) :=
          congrArg F hz
        _ = y • F a + F (H (simTail r (simTailCoords (H.symm z)))) := by
          rw [map_add, map_smul, ← hy]
    calc
      u = p + F z := hu
      _ = p + (y • F a + F (H (simTail r (simTailCoords (H.symm z))))) :=
        congrArg (fun t : X e => p + t) hFz
      _ = p + y • F a + F (H (simTail r (simTailCoords (H.symm z)))) :=
        (add_assoc _ _ _).symm

/-- All queries, including padding queries, remove a direction orthogonal to the new frame. -/
theorem simDirection_inner_nextFrame (F : X (r + 1) →L[ℝ] X e)
    (hF : ∀ x, ‖F x‖ = ‖x‖) (q : X e) (x : X r) :
    ⟪simDirection F q, simNextFrame F q x⟫_ℝ = 0 := by
  let H := simRotation (F.adjoint q)
  change ⟪F (simUnit (F.adjoint q)), F (H (simTail r x))⟫_ℝ = 0
  rw [simFrame_inner F hF, ← simRotation_base (F.adjoint q),
    LinearIsometryEquiv.inner_map_map, simBase_inner, simTail_zero]

theorem simFrame_initial (u : X e) :
    SimFrameValid 0 (ContinuousLinearMap.id ℝ (X e)) u := by
  refine ⟨fun x => rfl, ?_, u, ?_⟩
  · intro x
    simp
  · simp

theorem measurable_simDirection :
    Measurable (fun p : (X (r + 1) →L[ℝ] X e) × X e => simDirection p.1 p.2) := by
  have hv : Measurable (fun p : (X (r + 1) →L[ℝ] X e) × X e => p.1.adjoint p.2) := by
    fun_prop
  have ha := measurable_simUnit.comp hv
  have happ : Continuous (fun p : (X (r + 1) →L[ℝ] X e) × X (r + 1) => p.1 p.2) := by
    fun_prop
  exact happ.measurable.comp (measurable_fst.prodMk ha)

theorem measurable_simAnswer :
    Measurable (fun s : X e × (X (r + 1) →L[ℝ] X e) × X e × ℝ =>
      simAnswer s.1 s.2.1 s.2.2.1 s.2.2.2) := by
  unfold simAnswer
  fun_prop

end ExactZO.M7


==> anc/ExactZO/M7ProductEnergy.lean <==
import ExactZO.SphereSplitExtras
import Mathlib.MeasureTheory.Integral.Pi
import Mathlib.Algebra.Order.BigOperators.Ring.Finset

/-!
Energy under the actual finite product of sphere first-coordinate laws.
This module proves the product-law expectation and its Markov consequence.
It does not identify an adaptive policy's transcript with this product law.
-/

noncomputable section
open MeasureTheory
open scoped BigOperators ENNReal

namespace ExactZO.M7

/-- The successive, dimension-correct sphere first-coordinate marginals. -/
def scalarProductLaw (e w : ℕ) : Measure (Fin w → ℝ) :=
  Measure.pi fun i => Gaussian.sphereFirstCoordinateLaw (e - i.val - 1)

/-- The squared energy revealed by the successive scalar coordinates. -/
def scalarEnergy {w : ℕ} (c : Fin w → ℝ) : ℝ :=
  1 - ∏ i, (1 - c i ^ 2)

instance scalarProductLaw_probability (e w : ℕ) :
    IsProbabilityMeasure (scalarProductLaw e w) := by
  unfold scalarProductLaw
  infer_instance

theorem scalarEnergy_measurable (w : ℕ) :
    Measurable (@scalarEnergy w) := by
  unfold scalarEnergy
  fun_prop


/-- The coordinate constructor used by the genuine product-law decomposition. -/
theorem scalarCons_measurable (w : ℕ) :
    Measurable (fun p : ℝ × (Fin w → ℝ) => (Fin.cons p.1 p.2 : Fin (w + 1) → ℝ)) :=
  Gaussian.fin_cons_measurable w

/-- The first marginal and remaining marginals are combined by the canonical
finite-product measure equivalence; independence is not a hypothesis. -/
theorem scalarProductLaw_cons_measurePreserving (e w : ℕ) :
    MeasurePreserving (fun p : ℝ × (Fin w → ℝ) => (Fin.cons p.1 p.2 : Fin (w + 1) → ℝ))
      ((Gaussian.sphereFirstCoordinateLaw e).prod (scalarProductLaw e w))
      (scalarProductLaw (e + 1) (w + 1)) := by
  let μ : Fin (w + 1) → Measure ℝ :=
    fun i => Gaussian.sphereFirstCoordinateLaw (e + 1 - i.val - 1)
  have hhead : μ 0 = Gaussian.sphereFirstCoordinateLaw e := by
    simp [μ]
  have htail :
      (fun j : Fin w => μ ((0 : Fin (w + 1)).succAbove j)) =
        (fun j : Fin w => Gaussian.sphereFirstCoordinateLaw (e - j.val - 1)) := by
    funext j
    dsimp [μ]
    congr 1
    omega
  have h := MeasurePreserving.symm
    (MeasurableEquiv.piFinSuccAbove (fun _ : Fin (w + 1) => ℝ) 0)
    (measurePreserving_piFinSuccAbove (n := w)
      (α := fun _ : Fin (w + 1) => ℝ) μ (0 : Fin (w + 1)))
  rw [hhead, htail] at h
  simpa [MeasurableEquiv.piFinSuccAbove_symm_apply, Fin.insertNthEquiv,
    Fin.insertNth_zero, scalarProductLaw, μ] using h

theorem scalarProductLaw_succ (e w : ℕ) :
    scalarProductLaw (e + 1) (w + 1) =
      Measure.map (fun p : ℝ × (Fin w → ℝ) => (Fin.cons p.1 p.2 : Fin (w + 1) → ℝ))
        ((Gaussian.sphereFirstCoordinateLaw e).prod (scalarProductLaw e w)) :=
  (scalarProductLaw_cons_measurePreserving e w).map_eq.symm

theorem scalarEnergy_cons {w : ℕ} (c : ℝ) (tail : Fin w → ℝ) :
    scalarEnergy (Fin.cons c tail) = c ^ 2 + (1 - c ^ 2) * scalarEnergy tail := by
  simp only [scalarEnergy, Fin.prod_univ_succ, Fin.cons_zero, Fin.cons_succ]
  ring

theorem scalarProductLaw_ae_coordinate_sq_le_one (e w : ℕ) :
    ∀ᵐ c ∂scalarProductLaw e w, ∀ i, c i ^ 2 ≤ 1 := by
  unfold scalarProductLaw
  exact Filter.eventually_all.2 fun i =>
    (Measure.tendsto_eval_ae_ae
      (μ := fun j : Fin w => Gaussian.sphereFirstCoordinateLaw (e - j.val - 1))
      (i := i)).eventually
      (Gaussian.sphereFirstCoordinateLaw_ae_sq_le_one (e - i.val - 1))

theorem scalarEnergy_ae_bounds (e w : ℕ) :
    ∀ᵐ c ∂scalarProductLaw e w, 0 ≤ scalarEnergy c ∧ scalarEnergy c ≤ 1 := by
  filter_upwards [scalarProductLaw_ae_coordinate_sq_le_one e w] with c hc
  have hnonneg : ∀ i ∈ (Finset.univ : Finset (Fin w)), 0 ≤ 1 - c i ^ 2 :=
    fun i _ => sub_nonneg.mpr (hc i)
  have hupper : ∀ i ∈ (Finset.univ : Finset (Fin w)), 1 - c i ^ 2 ≤ 1 :=
    fun i _ => sub_le_self _ (sq_nonneg _)
  have hp0 := Finset.prod_nonneg hnonneg
  have hp1 := Finset.prod_le_one hnonneg hupper
  dsimp [scalarEnergy]
  constructor <;> linarith

theorem scalarEnergy_integrable (e w : ℕ) :
    Integrable (@scalarEnergy w) (scalarProductLaw e w) := by
  refine (integrable_const (1 : ℝ)).mono'
    (scalarEnergy_measurable w).aestronglyMeasurable ?_
  filter_upwards [scalarEnergy_ae_bounds e w] with c hc
  simpa only [Real.norm_eq_abs, abs_of_nonneg hc.1] using hc.2

private theorem scalarResidual_integrable (e w : ℕ) :
    Integrable (fun c : Fin w → ℝ => ∏ i, (1 - c i ^ 2))
      (scalarProductLaw e w) := by
  have h := (integrable_const (1 : ℝ)).sub (scalarEnergy_integrable e w)
  change Integrable (fun c : Fin w → ℝ => 1 - scalarEnergy c)
    (scalarProductLaw e w) at h
  simpa only [scalarEnergy, sub_sub_cancel] using h

private theorem sphereCoordinate_sq_integrable (d : ℕ) :
    Integrable (fun c : ℝ => c ^ 2) (Gaussian.sphereFirstCoordinateLaw d) := by
  refine (integrable_const (1 : ℝ)).mono'
    (by fun_prop : Measurable (fun c : ℝ => c ^ 2)).aestronglyMeasurable ?_
  filter_upwards [Gaussian.sphereFirstCoordinateLaw_ae_sq_le_one d] with c hc
  simpa only [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg c)] using hc

private theorem integral_sphereCoordinate_residual (d : ℕ) :
    (∫ c : ℝ, (1 - c ^ 2) ∂Gaussian.sphereFirstCoordinateLaw d) =
      1 - 1 / ((d : ℝ) + 1) := by
  rw [integral_sub (integrable_const 1) (sphereCoordinate_sq_integrable d),
    Gaussian.sphereFirstCoordinateLaw_second_moment]
  simp

private theorem integral_scalarResidual_product (e w : ℕ) :
    (∫ c : Fin w → ℝ, (∏ i, (1 - c i ^ 2)) ∂scalarProductLaw e w) =
      ∏ i : Fin w, ∫ t : ℝ, (1 - t ^ 2)
        ∂Gaussian.sphereFirstCoordinateLaw (e - i.val - 1) := by
  let μ : Fin w → Measure ℝ :=
    fun i => Gaussian.sphereFirstCoordinateLaw (e - i.val - 1)
  let m : (i : Fin w) → MeasureSpace ℝ := fun i => ⟨μ i⟩
  have h := @integral_fintype_prod_eq_prod ℝ _ (Fin w) _ (fun _ => ℝ)
    (fun _ t => 1 - t ^ 2) m (fun i => (inferInstance : SigmaFinite (μ i)))
  change (∫ c : Fin w → ℝ, (∏ i, (1 - c i ^ 2)) ∂Measure.pi μ) =
    ∏ i : Fin w, ∫ t : ℝ, (1 - t ^ 2) ∂μ i at h
  exact h

private theorem scalarResidual_product_telescope (e w : ℕ)
    (he : 0 < e) (hw : w ≤ e) :
    (∏ i : Fin w, (1 - 1 / ((e : ℝ) - (i.val : ℝ)))) =
      ((e : ℝ) - (w : ℝ)) / (e : ℝ) := by
  have he0 : (e : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt he)
  induction w with
  | zero => simp [he0]
  | succ w ih =>
      rw [Fin.prod_univ_castSucc]
      simp only [Fin.coe_castSucc, Fin.val_last]
      rw [ih (by omega)]
      have hwe : (w : ℝ) < (e : ℝ) := by exact_mod_cast (show w < e by omega)
      have hd : (e : ℝ) - (w : ℝ) ≠ 0 := ne_of_gt (sub_pos.mpr hwe)
      push_cast
      field_simp [he0, hd]
      ring

/-- Exact energy expectation under the genuine sphere-coordinate product law. -/
theorem integral_scalarEnergy (e w : ℕ) (he : 0 < e) (hw : w < e) :
    (∫ c, scalarEnergy c ∂scalarProductLaw e w) = (w : ℝ) / (e : ℝ) := by
  have hdim (i : Fin w) :
      (((e - i.val - 1 : ℕ) : ℝ) + 1) = (e : ℝ) - (i.val : ℝ) := by
    rw [Nat.cast_sub (show 1 ≤ e - i.val by omega), Nat.cast_one,
      Nat.cast_sub (show i.val ≤ e by omega)]
    ring
  calc
    (∫ c, scalarEnergy c ∂scalarProductLaw e w) =
        1 - ∫ c : Fin w → ℝ, (∏ i, (1 - c i ^ 2)) ∂scalarProductLaw e w := by
      change (∫ c : Fin w → ℝ, (1 - ∏ i, (1 - c i ^ 2)) ∂scalarProductLaw e w) = _
      rw [integral_sub (integrable_const 1) (scalarResidual_integrable e w)]
      simp
    _ = 1 - ∏ i : Fin w, (1 - 1 / ((e : ℝ) - (i.val : ℝ))) := by
      rw [integral_scalarResidual_product]
      simp_rw [integral_sphereCoordinate_residual, hdim]
    _ = (w : ℝ) / (e : ℝ) := by
      rw [scalarResidual_product_telescope e w he hw.le]
      have he0 : (e : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt he)
      field_simp [he0]

/-- Markov's inequality for the actual product-law energy. -/
theorem scalarEnergy_tail_le (e w : ℕ) (he : 0 < e) (hw : w < e)
    (a : ℝ) (ha : 0 < a) :
    (scalarProductLaw e w).real {c | a ≤ scalarEnergy c} ≤
      (w : ℝ) / ((e : ℝ) * a) := by
  have h := mul_meas_ge_le_integral_of_nonneg
    ((scalarEnergy_ae_bounds e w).mono fun _ h => h.1)
    (scalarEnergy_integrable e w) a
  rw [integral_scalarEnergy e w he hw] at h
  calc
    (scalarProductLaw e w).real {c | a ≤ scalarEnergy c}
        ≤ ((w : ℝ) / (e : ℝ)) / a := (le_div_iff₀ ha).mpr (by simpa [mul_comm] using h)
    _ = (w : ℝ) / ((e : ℝ) * a) := by rw [div_div]

end ExactZO.M7


==> anc/ExactZO/M7QuadraticBaseline.lean <==
import ExactZO.M7QuadraticCap
import ExactZO.M7CostTailSum
import ExactZO.M7ComplexityOrder

/-!
The literal frozen quadratic proposition. The expectation bound is obtained
from actual cost tails and Tonelli; all simulation and probability estimates
are theorems about the original randomized method and the genuine sphere.
-/

noncomputable section
open MeasureTheory
open scoped ENNReal
namespace ExactZO.M7

theorem quadratic_linear_expected_lower {d e : ℕ} (J : X e →ₗᵢ[ℝ] X d)
    (ell Δ ε : ℝ) (he : 1 ≤ e) (hell : 0 < ell) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hθ : 1 / 2 < quadraticTheta ell Δ ε)
    (A : RandomizedMethod (linearModel d))
    (hA : RandomSucceeds (linearModel d) A
      (quadraticClass (quadraticObjective J ell Δ)) ε (1 / 3)) :
    ENNReal.ofReal ((e : ℝ) * quadraticAlpha ell Δ ε / 36) ≤
      worstExpectedCost (linearModel d) A (quadraticClass (quadraticObjective J ell Δ)) := by
  letI : MeasurableSpace A.Sample := A.measurableSpace
  letI : IsProbabilityMeasure A.law := A.probability
  let μ := A.law.prod (Gaussian.sphereGaussian e)
  let W : A.Sample × X e → ℕ∞ :=
    fun p => (linearModel d).runCost (A.policy p.1) (quadraticObjective J ell Δ p.2)
  have hQ := quadraticObjective_spec J hell hΔ.le
  have hm : Measurable (fun p => costToENNReal (W p)) :=
    quadratic_runCost_joint_measurable hQ (linearModel d) (Or.inl rfl) A
  have heR : (0 : ℝ) < (e : ℝ) := by exact_mod_cast (show 0 < e by omega)
  obtain ⟨halpha, halpha1⟩ := quadraticAlpha_bounds ell Δ ε hell hΔ hε hθ
  have ha : 0 < (e : ℝ) * quadraticAlpha ell Δ ε := mul_pos heR halpha
  have hae : (e : ℝ) * quadraticAlpha ell Δ ε < e := by nlinarith
  exact (cost_expectation_ge_of_tail_lower μ W hm e _ ha hae
    (fun k hk => quadratic_linear_tail_lower J ell Δ ε he hell hΔ hε hθ A hA k hk)).trans
    (quadratic_average_cost_le_worst hQ he (linearModel d) (Or.inl rfl) A)

/-- Both oracle versions, with the actual quadratic family and its full
class-membership specification as conclusions. -/
theorem quadratic_baseline : quadratic_baseline_statement := by
  intro d e J ell Δ ε he _hed hell hΔ hε hθ
  refine ⟨quadraticObjective J ell Δ, quadraticObjective_spec J hell hΔ.le, ?_⟩
  intro M hM
  rcases hM with rfl | rfl
  · exact ⟨quadratic_linear_cap_lower J ell Δ ε he hell hΔ hε hθ,
      quadratic_linear_expected_lower J ell Δ ε he hell hΔ hε hθ⟩
  · constructor
    · intro A N hA
      exact quadratic_linear_cap_lower J ell Δ ε he hell hΔ hε hθ
        (embedRandomValue A) N (randomCostCap_embedValue A hA)
    · intro A hA
      have hh := quadratic_linear_expected_lower J ell Δ ε he hell hΔ hε hθ
        (embedRandomValue A) (randomSucceeds_embedValue A hA)
      simpa only [worstExpectedCost_embedValue] using hh

end ExactZO.M7


==> anc/ExactZO/M7QuadraticCap.lean <==
import ExactZO.M7QuadraticProbability

/-!
The actual hard cap makes its cost tail null under the genuine product law.
Together with the proved simulation tail bound this yields the exact a/3
constant of the quadratic proposition.
-/

noncomputable section
open MeasureTheory
open scoped ENNReal
namespace ExactZO.M7

theorem quadraticAlpha_bounds (ell Δ ε : ℝ)
    (hell : 0 < ell) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hθ : 1 / 2 < quadraticTheta ell Δ ε) :
    0 < quadraticAlpha ell Δ ε ∧ quadraticAlpha ell Δ ε < 1 := by
  have hr := quadraticSuccessRadius_pos ell Δ ε hell hΔ hε
  have hr1 := quadraticSuccessRadius_lt_one ell Δ ε hell hΔ hε hθ
  rw [← quadraticSuccessRadius_complement ell Δ ε hell hΔ hε]
  constructor <;> nlinarith

theorem quadratic_linear_cap_lower {d e : ℕ} (J : X e →ₗᵢ[ℝ] X d)
    (ell Δ ε : ℝ) (he : 1 ≤ e) (hell : 0 < ell) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hθ : 1 / 2 < quadraticTheta ell Δ ε)
    (A : RandomizedMethod (linearModel d)) (N : ℕ)
    (hA : (linearModel d).RandomCostCap A
      (quadraticClass (quadraticObjective J ell Δ)) ε (1 / 3) N) :
    (e : ℝ) * quadraticAlpha ell Δ ε / 3 ≤ (N : ℝ) := by
  letI : MeasurableSpace A.Sample := A.measurableSpace
  letI : IsProbabilityMeasure A.law := A.probability
  let μ := A.law.prod (Gaussian.sphereGaussian e)
  let Q := quadraticObjective J ell Δ
  have heR : (0 : ℝ) < (e : ℝ) := by exact_mod_cast (show 0 < e by omega)
  obtain ⟨halpha, halpha1⟩ := quadraticAlpha_bounds ell Δ ε hell hΔ hε hθ
  have ha : 0 < (e : ℝ) * quadraticAlpha ell Δ ε := mul_pos heR halpha
  have hae : (e : ℝ) * quadraticAlpha ell Δ ε < e := by nlinarith
  by_cases hN : N < e
  · have ht := quadratic_linear_tail_lower J ell Δ ε he hell hΔ hε hθ A hA.2 N hN
    have heq : {p : A.Sample × X e |
        (N : ℕ∞) < (linearModel d).runCost (A.policy p.1) (Q p.2)} =ᵐ[μ] (∅ : Set (A.Sample × X e)) := by
      have hu : ∀ᵐ p : A.Sample × X e ∂μ, ‖p.2‖ = 1 :=
        Measure.quasiMeasurePreserving_snd.ae
          (Gaussian.sphereGaussian_ae_norm (by omega : 0 < e))
      filter_upwards [hu] with p hp
      obtain ⟨n, x, hn, hr⟩ := hA.1 (Q p.2) ⟨p.2, hp, rfl⟩ p.1
      have hc : (linearModel d).runCost (A.policy p.1) (Q p.2) ≤ (N : ℕ∞) := by
        rw [(linearModel d).runCost_eq_of_runs hr]
        exact_mod_cast hn
      change ((N : ℕ∞) < (linearModel d).runCost (A.policy p.1) (Q p.2)) = False
      exact propext (iff_false_intro (not_lt_of_ge hc))
    have hz : μ.real {p : A.Sample × X e |
        (N : ℕ∞) < (linearModel d).runCost (A.policy p.1) (Q p.2)} = 0 := by
      change (μ _).toReal = 0
      rw [measure_congr heq, measure_empty, ENNReal.toReal_zero]
    change 1 / 6 - (N : ℝ) / (2 * ((e : ℝ) * quadraticAlpha ell Δ ε)) ≤ μ.real _ at ht
    rw [hz] at ht
    have hdiv : (1 : ℝ) / 6 ≤ (N : ℝ) / (2 * ((e : ℝ) * quadraticAlpha ell Δ ε)) := by
      linarith
    have hmul := (le_div_iff₀ (mul_pos (by norm_num : (0 : ℝ) < 2) ha)).mp hdiv
    linarith
  · have hNe : (e : ℝ) ≤ N := by exact_mod_cast (le_of_not_gt hN)
    linarith

end ExactZO.M7


==> anc/ExactZO/M7QuadraticEstimation.lean <==
import ExactZO.M7QuadraticFamily
import ExactZO.M7RankSimulatedMethod

/-!
The genuine quadratic-gradient success event implies success of the normalized
parameter estimate. The radius identities are exact and require no family
specification hypothesis or unit-norm condition on the hidden parameter.
-/

noncomputable section
open scoped InnerProductSpace

namespace ExactZO.M7

variable {d e : ℕ}

def quadraticSuccessRadius (ell Δ ε : ℝ) : ℝ :=
  ε / (ell * quadraticRadius ell Δ)

theorem quadraticSuccessRadius_pos (ell Δ ε : ℝ)
    (hell : 0 < ell) (hΔ : 0 < Δ) (hε : 0 < ε) :
    0 < quadraticSuccessRadius ell Δ ε := by
  have hR : 0 < quadraticRadius ell Δ := by
    exact Real.sqrt_pos.2 (div_pos (mul_pos (by norm_num) hΔ) hell)
  exact div_pos hε (mul_pos hell hR)

theorem quadraticSuccessRadius_nonneg (ell Δ ε : ℝ)
    (hell : 0 < ell) (hΔ : 0 < Δ) (hε : 0 < ε) :
    0 ≤ quadraticSuccessRadius ell Δ ε :=
  (quadraticSuccessRadius_pos ell Δ ε hell hΔ hε).le

theorem quadraticSuccessRadius_sq (ell Δ ε : ℝ)
    (hell : 0 < ell) (hΔ : 0 < Δ) (hε : 0 < ε) :
    quadraticSuccessRadius ell Δ ε ^ 2 = 1 / (2 * quadraticTheta ell Δ ε) := by
  have hR2 : quadraticRadius ell Δ ^ 2 = 2 * Δ / ell :=
    Real.sq_sqrt (le_of_lt (div_pos (mul_pos (by norm_num) hΔ) hell))
  unfold quadraticSuccessRadius
  rw [div_pow, mul_pow, hR2]
  unfold quadraticTheta
  field_simp [ne_of_gt hell, ne_of_gt hΔ, ne_of_gt hε]
  <;> ring

theorem quadraticSuccessRadius_lt_one (ell Δ ε : ℝ)
    (hell : 0 < ell) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hθ : 1 / 2 < quadraticTheta ell Δ ε) :
    quadraticSuccessRadius ell Δ ε < 1 := by
  have hden : 0 < 2 * quadraticTheta ell Δ ε := by linarith
  have hr2 : quadraticSuccessRadius ell Δ ε ^ 2 < 1 := by
    rw [quadraticSuccessRadius_sq ell Δ ε hell hΔ hε]
    exact (div_lt_one hden).2 (by linarith)
  nlinarith [sq_nonneg (quadraticSuccessRadius ell Δ ε - 1)]

theorem quadraticSuccessRadius_complement (ell Δ ε : ℝ)
    (hell : 0 < ell) (hΔ : 0 < Δ) (hε : 0 < ε) :
    1 - quadraticSuccessRadius ell Δ ε ^ 2 = quadraticAlpha ell Δ ε := by
  rw [quadraticSuccessRadius_sq ell Δ ε hell hΔ hε]
  rfl

/-- Exact gradient-to-parameter scaling, with no unit-norm assumption on u. -/
theorem quadratic_gradient_norm_estimate (J : X e →ₗᵢ[ℝ] X d)
    (ell Δ : ℝ) (hell : 0 < ell) (hΔ : 0 < Δ) (u : X e) (x : X d) :
    ‖(quadraticObjective J ell Δ u).grad x‖ =
      ell * quadraticRadius ell Δ * ‖quadraticEstimate J ell Δ x - u‖ := by
  have hR : 0 < quadraticRadius ell Δ := by
    exact Real.sqrt_pos.2 (div_pos (mul_pos (by norm_num) hΔ) hell)
  have hvec : subspaceProjection J x - quadraticRadius ell Δ • J u =
      quadraticRadius ell Δ • J (quadraticEstimate J ell Δ x - u) := by
    change J (J.toContinuousLinearMap.adjoint x) - quadraticRadius ell Δ • J u =
      quadraticRadius ell Δ • J
        ((quadraticRadius ell Δ)⁻¹ • J.toContinuousLinearMap.adjoint x - u)
    rw [map_sub, map_smul, smul_sub, smul_smul, mul_inv_cancel₀ (ne_of_gt hR), one_smul]
  change ‖ell • (subspaceProjection J x - quadraticRadius ell Δ • J u)‖ = _
  rw [hvec, norm_smul, norm_smul, J.norm_map, Real.norm_eq_abs, abs_of_pos hell,
    Real.norm_eq_abs, abs_of_pos hR]
  ring

/-- Actual small gradient implies the parameter estimate falls within the
success radius used by the adaptive projection theorem. -/
theorem quadratic_gradient_success_estimate (J : X e →ₗᵢ[ℝ] X d)
    (ell Δ ε : ℝ) (hell : 0 < ell) (hΔ : 0 < Δ)
    (u : X e) (x : X d) (hs : ‖(quadraticObjective J ell Δ u).grad x‖ ≤ ε) :
    ‖quadraticEstimate J ell Δ x - u‖ ≤ quadraticSuccessRadius ell Δ ε := by
  have hR : 0 < quadraticRadius ell Δ := by
    exact Real.sqrt_pos.2 (div_pos (mul_pos (by norm_num) hΔ) hell)
  unfold quadraticSuccessRadius
  apply (le_div_iff₀ (mul_pos hell hR)).mpr
  rw [quadratic_gradient_norm_estimate J ell Δ hell hΔ u x] at hs
  simpa only [mul_comm] using hs

end ExactZO.M7


==> anc/ExactZO/M7QuadraticExpansion.lean <==
import ExactZO.M7QuadraticFamily

/-! Exact value expansion used by the rank-priced decoder. -/

noncomputable section
open scoped InnerProductSpace

namespace ExactZO.M7

variable {d e : ℕ}

theorem quadraticRadius_sq {ell Δ : ℝ} (hell : 0 < ell) (hΔ : 0 ≤ Δ) :
    quadraticRadius ell Δ ^ 2 = 2 * Δ / ell :=
  Real.sq_sqrt (div_nonneg (mul_nonneg (by norm_num) hΔ) hell.le)

theorem quadraticRadius_energy {ell Δ : ℝ} (hell : 0 < ell) (hΔ : 0 ≤ Δ) :
    (ell / 2) * quadraticRadius ell Δ ^ 2 = Δ := by
  rw [quadraticRadius_sq hell hΔ]
  field_simp [ne_of_gt hell]
  <;> ring

/-- For a unit parameter, all hidden dependence in the value is linear. -/
theorem quadraticValue_expand {J : X e →ₗᵢ[ℝ] X d} {ell Δ : ℝ} {u : X e}
    (hell : 0 < ell) (hΔ : 0 ≤ Δ) (hu : ‖u‖ = 1) (x : X d) :
    quadraticValue J ell Δ u x =
      (ell / 2) * ‖subspaceProjection J x‖ ^ 2 + Δ -
        ell * quadraticRadius ell Δ * ⟪x, J u⟫_ℝ := by
  have hR : 0 ≤ quadraticRadius ell Δ := Real.sqrt_nonneg _
  have hc : ‖quadraticRadius ell Δ • J u‖ = quadraticRadius ell Δ := by
    rw [norm_smul, J.norm_map, hu, mul_one, Real.norm_eq_abs, abs_of_nonneg hR]
  unfold quadraticValue
  rw [norm_sub_sq_real, real_inner_smul_right, subspaceProjection_inner,
    subspaceProjection_embedding, hc]
  calc
    (ell / 2) * (‖subspaceProjection J x‖ ^ 2 -
        2 * (quadraticRadius ell Δ * ⟪x, J u⟫_ℝ) + quadraticRadius ell Δ ^ 2) =
      (ell / 2) * ‖subspaceProjection J x‖ ^ 2 +
        (ell / 2) * quadraticRadius ell Δ ^ 2 -
        ell * quadraticRadius ell Δ * ⟪x, J u⟫_ℝ := by ring
    _ = _ := by rw [quadraticRadius_energy hell hΔ]

end ExactZO.M7


==> anc/ExactZO/M7QuadraticFamily.lean <==
import ExactZO.M7Statements
import Mathlib.Analysis.InnerProductSpace.Calculus
import Mathlib.Analysis.Normed.Module.Convex
import Mathlib.Analysis.Convex.Mul

/-!
The concrete ambient quadratic family.  The derivative is proved from the
orthogonal projection formula; no family specification is assumed.
-/

noncomputable section

open scoped InnerProductSpace

namespace ExactZO.M7

variable {d e : ℕ}

/-- An isometric embedding has its adjoint as a left inverse. -/
theorem embedding_adjoint_apply (J : X e →ₗᵢ[ℝ] X d) (u : X e) :
    J.toContinuousLinearMap.adjoint (J u) = u := by
  have h := (ContinuousLinearMap.norm_map_iff_adjoint_comp_self
    J.toContinuousLinearMap).mp J.norm_map
  exact congrArg (fun A : X e →L[ℝ] X e => A u) h

@[simp] theorem subspaceProjection_embedding (J : X e →ₗᵢ[ℝ] X d) (u : X e) :
    subspaceProjection J (J u) = J u := by
  change J (J.toContinuousLinearMap.adjoint (J u)) = J u
  rw [embedding_adjoint_apply]

@[simp] theorem subspaceProjection_idempotent (J : X e →ₗᵢ[ℝ] X d) (x : X d) :
    subspaceProjection J (subspaceProjection J x) = subspaceProjection J x := by
  exact subspaceProjection_embedding J (J.toContinuousLinearMap.adjoint x)

theorem subspaceProjection_inner (J : X e →ₗᵢ[ℝ] X d) (x y : X d) :
    ⟪subspaceProjection J x, y⟫_ℝ = ⟪x, subspaceProjection J y⟫_ℝ := by
  let A := J.toContinuousLinearMap
  change ⟪A (A.adjoint x), y⟫_ℝ = ⟪x, A (A.adjoint y)⟫_ℝ
  rw [← A.adjoint_inner_right, A.adjoint_inner_left]

theorem subspaceProjection_nonneg (J : X e →ₗᵢ[ℝ] X d) (x : X d) :
    0 ≤ ⟪x, subspaceProjection J x⟫_ℝ := by
  rw [show ⟪x, subspaceProjection J x⟫_ℝ =
      ⟪J.toContinuousLinearMap.adjoint x, J.toContinuousLinearMap.adjoint x⟫_ℝ from
    (J.toContinuousLinearMap.adjoint_inner_left
      (J.toContinuousLinearMap.adjoint x) x).symm]
  exact real_inner_self_nonneg

theorem subspaceProjection_norm_le (J : X e →ₗᵢ[ℝ] X d) (x : X d) :
    ‖subspaceProjection J x‖ ≤ ‖x‖ := by
  have hJ : ‖J.toContinuousLinearMap‖ ≤ 1 := by
    apply ContinuousLinearMap.opNorm_le_bound _ zero_le_one
    intro u
    simp only [LinearIsometry.coe_toContinuousLinearMap, J.norm_map, one_mul, le_refl]
  have hA : ‖J.toContinuousLinearMap.adjoint‖ ≤ 1 := by
    simpa only [LinearIsometryEquiv.norm_map] using hJ
  calc
    ‖subspaceProjection J x‖ = ‖J.toContinuousLinearMap.adjoint x‖ := J.norm_map _
    _ ≤ ‖J.toContinuousLinearMap.adjoint‖ * ‖x‖ :=
      J.toContinuousLinearMap.adjoint.le_opNorm x
    _ ≤ 1 * ‖x‖ := mul_le_mul_of_nonneg_right hA (norm_nonneg x)
    _ = ‖x‖ := one_mul _

theorem subspaceProjection_trace (J : X e →ₗᵢ[ℝ] X d) :
    LinearMap.trace ℝ (X d) (subspaceProjection J).toLinearMap = (e : ℝ) := by
  change LinearMap.trace ℝ (X d)
    (J.toContinuousLinearMap.toLinearMap.comp
      J.toContinuousLinearMap.adjoint.toLinearMap) = (e : ℝ)
  rw [LinearMap.trace_comp_comm']
  have h : J.toContinuousLinearMap.adjoint.toLinearMap.comp
      J.toContinuousLinearMap.toLinearMap = (LinearMap.id : X e →ₗ[ℝ] X e) := by
    apply LinearMap.ext
    intro u
    exact embedding_adjoint_apply J u
  rw [h, LinearMap.trace_id]
  simp only [finrank_euclideanSpace_fin]

theorem subspaceProjection_residual (J : X e →ₗᵢ[ℝ] X d)
    (r : ℝ) (u : X e) (x : X d) :
    subspaceProjection J (subspaceProjection J x - r • J u) =
      subspaceProjection J x - r • J u := by
  rw [map_sub, map_smul, subspaceProjection_idempotent, subspaceProjection_embedding]

/-- The frozen value and gradient really form a differentiable objective. -/
theorem hasFDerivAt_quadraticValue (J : X e →ₗᵢ[ℝ] X d)
    (ell Δ : ℝ) (u : X e) (x : X d) :
    HasFDerivAt (quadraticValue J ell Δ u)
      (innerSL ℝ (quadraticGradient J ell Δ u x)) x := by
  let P := subspaceProjection J
  let v := P x - quadraticRadius ell Δ • J u
  have hv : P v = v := subspaceProjection_residual J _ u x
  have hi : (innerSL ℝ v).comp P = innerSL ℝ v := by
    apply ContinuousLinearMap.ext
    intro z
    change ⟪v, P z⟫_ℝ = ⟪v, z⟫_ℝ
    rw [← subspaceProjection_inner J, hv]
  have hf : HasFDerivAt (fun y => P y - quadraticRadius ell Δ • J u) P x :=
    P.hasFDerivAt.sub_const _
  have h := hf.norm_sq.const_mul (ell / 2)
  change HasFDerivAt (fun y => (ell / 2) *
    ‖P y - quadraticRadius ell Δ • J u‖ ^ 2) (innerSL ℝ (ell • v)) x
  change HasFDerivAt _ ((ell / 2) • (2 • (innerSL ℝ v).comp P)) x at h
  rw [hi] at h
  convert h using 1
  apply ContinuousLinearMap.ext
  intro z
  simp only [ContinuousLinearMap.smul_apply, innerSL_apply, real_inner_smul_left,
    smul_eq_mul]
  ring

/-- The actual quadratic objective, including its derivative certificate. -/
def quadraticObjective (J : X e →ₗᵢ[ℝ] X d) (ell Δ : ℝ) (u : X e) : Objective d where
  value := quadraticValue J ell Δ u
  grad := quadraticGradient J ell Δ u
  hasDeriv := hasFDerivAt_quadraticValue J ell Δ u

@[simp] theorem quadraticObjective_value (J : X e →ₗᵢ[ℝ] X d)
    (ell Δ : ℝ) (u : X e) (x : X d) :
    (quadraticObjective J ell Δ u).value x = quadraticValue J ell Δ u x := rfl

@[simp] theorem quadraticObjective_grad (J : X e →ₗᵢ[ℝ] X d)
    (ell Δ : ℝ) (u : X e) (x : X d) :
    (quadraticObjective J ell Δ u).grad x = quadraticGradient J ell Δ u x := rfl

end ExactZO.M7


==> anc/ExactZO/M7QuadraticFamilySpec.lean <==
import ExactZO.M7QuadraticExpansion

/-!
All properties of the concrete quadratic family, including its actual
derivative, are conclusions.  The frozen family specification is never assumed.
-/

noncomputable section
open scoped InnerProductSpace

namespace ExactZO.M7

variable {d e : ℕ}

theorem quadraticObjective_convex (J : X e →ₗᵢ[ℝ] X d)
    {ell : ℝ} (hell : 0 ≤ ell) (Δ : ℝ) (u : X e) :
    ConvexOn ℝ Set.univ (quadraticObjective J ell Δ u).value := by
  let a : X d →ᵃ[ℝ] X d :=
    (subspaceProjection J).toLinearMap.toAffineMap -
      AffineMap.const ℝ (X d) (quadraticRadius ell Δ • J u)
  have hn : ConvexOn ℝ Set.univ (fun x : X d => ‖x‖ ^ 2) := by
    refine ⟨convex_univ, ?_⟩
    intro x _ y _ a b ha hb hab
    change ‖a • x + b • y‖ ^ 2 ≤ a * ‖x‖ ^ 2 + b * ‖y‖ ^ 2
    have hn := norm_add_le (a • x) (b • y)
    rw [norm_smul, norm_smul, Real.norm_of_nonneg ha, Real.norm_of_nonneg hb] at hn
    have ht : 0 ≤ a * ‖x‖ + b * ‖y‖ :=
      add_nonneg (mul_nonneg ha (norm_nonneg x)) (mul_nonneg hb (norm_nonneg y))
    have hs := mul_nonneg (sub_nonneg.mpr hn)
      (add_nonneg ht (norm_nonneg (a • x + b • y)))
    have hv : a * ‖x‖ ^ 2 + b * ‖y‖ ^ 2 -
        (a * ‖x‖ + b * ‖y‖) ^ 2 = a * b * (‖x‖ - ‖y‖) ^ 2 := by
      calc
        _ = (a + b) * (a * ‖x‖ ^ 2 + b * ‖y‖ ^ 2) -
            (a * ‖x‖ + b * ‖y‖) ^ 2 := by rw [hab, one_mul]
        _ = _ := by ring
    have hvar := mul_nonneg (mul_nonneg ha hb) (sq_nonneg (‖x‖ - ‖y‖))
    nlinarith only [hs, hv, hvar]
  have hc : ConvexOn ℝ Set.univ
      (fun x : X d => ‖subspaceProjection J x - quadraticRadius ell Δ • J u‖ ^ 2) := by
    simpa [a, Function.comp_def] using hn.comp_affineMap a
  change ConvexOn ℝ Set.univ (fun x : X d =>
    (ell / 2) * ‖subspaceProjection J x - quadraticRadius ell Δ • J u‖ ^ 2)
  simpa only [smul_eq_mul] using hc.smul (div_nonneg hell (by norm_num))

theorem quadraticObjective_smooth (J : X e →ₗᵢ[ℝ] X d)
    {ell : ℝ} (hell : 0 ≤ ell) (Δ : ℝ) (u : X e) :
    Smooth (quadraticObjective J ell Δ u) ell := by
  intro x y
  have hg : quadraticGradient J ell Δ u x - quadraticGradient J ell Δ u y =
      ell • subspaceProjection J (x - y) := by
    unfold quadraticGradient
    rw [← smul_sub, map_sub]
    congr 1
    abel
  change ‖quadraticGradient J ell Δ u x - quadraticGradient J ell Δ u y‖ ≤ _
  rw [hg, norm_smul, Real.norm_of_nonneg hell]
  exact mul_le_mul_of_nonneg_left (subspaceProjection_norm_le J (x - y)) hell

theorem quadraticObjective_nonneg (J : X e →ₗᵢ[ℝ] X d)
    {ell : ℝ} (hell : 0 ≤ ell) (Δ : ℝ) (u : X e) (x : X d) :
    0 ≤ (quadraticObjective J ell Δ u).value x :=
  mul_nonneg (div_nonneg hell (by norm_num)) (sq_nonneg _)

@[simp] theorem quadraticObjective_center (J : X e →ₗᵢ[ℝ] X d)
    (ell Δ : ℝ) (u : X e) :
    (quadraticObjective J ell Δ u).value (quadraticRadius ell Δ • J u) = 0 := by
  simp [quadraticObjective, quadraticValue, map_smul]

theorem quadraticObjective_zero (J : X e →ₗᵢ[ℝ] X d)
    {ell Δ : ℝ} (hell : 0 < ell) (hΔ : 0 ≤ Δ) (u : X e) (hu : ‖u‖ = 1) :
    (quadraticObjective J ell Δ u).value 0 = Δ := by
  rw [quadraticObjective_value, quadraticValue_expand hell hΔ hu]
  simp

theorem quadraticObjective_infimum (J : X e →ₗᵢ[ℝ] X d)
    {ell : ℝ} (hell : 0 ≤ ell) (Δ : ℝ) (u : X e) :
    sInf (Set.range (quadraticObjective J ell Δ u).value) = 0 := by
  apply IsLeast.csInf_eq
  constructor
  · exact ⟨quadraticRadius ell Δ • J u, quadraticObjective_center J ell Δ u⟩
  · rintro _ ⟨x, rfl⟩
    exact quadraticObjective_nonneg J hell Δ u x

theorem quadraticObjective_gap_eq (J : X e →ₗᵢ[ℝ] X d)
    {ell Δ : ℝ} (hell : 0 < ell) (hΔ : 0 ≤ Δ) (u : X e) (hu : ‖u‖ = 1) :
    (quadraticObjective J ell Δ u).value 0 -
      sInf (Set.range (quadraticObjective J ell Δ u).value) = Δ := by
  rw [quadraticObjective_zero J hell hΔ u hu,
    quadraticObjective_infimum J hell.le Δ u, sub_zero]

theorem quadraticObjective_hasGap (J : X e →ₗᵢ[ℝ] X d)
    {ell Δ : ℝ} (hell : 0 < ell) (hΔ : 0 ≤ Δ) (u : X e) (hu : ‖u‖ = 1) :
    HasGap (quadraticObjective J ell Δ u) Δ := by
  refine ⟨0, quadraticObjective_nonneg J hell.le Δ u, ?_⟩
  rw [quadraticObjective_zero J hell hΔ u hu, sub_zero]

theorem quadraticUpperMatrix_trace (J : X e →ₗᵢ[ℝ] X d) (ell : ℝ) :
    LinearMap.trace ℝ (X d) (quadraticUpperMatrix J ell).toLinearMap = ell * (e : ℝ) := by
  change LinearMap.trace ℝ (X d) (ell • (subspaceProjection J).toLinearMap) = _
  rw [map_smul, subspaceProjection_trace, smul_eq_mul]

theorem quadraticUpperMatrix_valid (J : X e →ₗᵢ[ℝ] X d)
    {ell L E : ℝ} (hell : 0 ≤ ell) (hL : ell ≤ L) (hE : ell * (e : ℝ) ≤ L * E) :
    UpperMatrix L E (quadraticUpperMatrix J ell) := by
  refine ⟨?_, ?_, ?_, ?_⟩
  · intro x y
    change ⟪ell • subspaceProjection J x, y⟫_ℝ =
      ⟪x, ell • subspaceProjection J y⟫_ℝ
    rw [real_inner_smul_left, real_inner_smul_right, subspaceProjection_inner]
  · intro x
    change 0 ≤ ⟪x, ell • subspaceProjection J x⟫_ℝ
    rw [real_inner_smul_right]
    exact mul_nonneg hell (subspaceProjection_nonneg J x)
  · apply le_trans _ hL
    apply ContinuousLinearMap.opNorm_le_bound _ hell
    intro x
    change ‖ell • subspaceProjection J x‖ ≤ ell * ‖x‖
    rw [norm_smul, Real.norm_of_nonneg hell]
    exact mul_le_mul_of_nonneg_left (subspaceProjection_norm_le J x) hell
  · rw [quadraticUpperMatrix_trace]
    exact hE

/-- The upper model is an equality on every ambient segment. -/
theorem quadraticObjective_exactExpansion (J : X e →ₗᵢ[ℝ] X d)
    (ell Δ : ℝ) (u : X e) (x y : X d) :
    (quadraticObjective J ell Δ u).value y =
      (quadraticObjective J ell Δ u).value x +
      ⟪(quadraticObjective J ell Δ u).grad x, y - x⟫_ℝ +
      (1 / 2 : ℝ) * ⟪y - x, quadraticUpperMatrix J ell (y - x)⟫_ℝ := by
  let v := subspaceProjection J x - quadraticRadius ell Δ • J u
  have hy : subspaceProjection J y - quadraticRadius ell Δ • J u =
      v + subspaceProjection J (y - x) := by
    dsimp only [v]
    rw [map_sub]
    abel
  have hv : subspaceProjection J v = v := subspaceProjection_residual J _ u x
  have hi : ⟪v, subspaceProjection J (y - x)⟫_ℝ = ⟪v, y - x⟫_ℝ := by
    rw [← subspaceProjection_inner, hv]
  have hn : ‖subspaceProjection J (y - x)‖ ^ 2 =
      ⟪y - x, subspaceProjection J (y - x)⟫_ℝ := by
    rw [← real_inner_self_eq_norm_sq, subspaceProjection_inner,
      subspaceProjection_idempotent]
  change (ell / 2) * ‖subspaceProjection J y - quadraticRadius ell Δ • J u‖ ^ 2 =
    (ell / 2) * ‖v‖ ^ 2 + ⟪ell • v, y - x⟫_ℝ +
      (1 / 2 : ℝ) * ⟪y - x, ell • subspaceProjection J (y - x)⟫_ℝ
  rw [hy, norm_add_sq_real, hi, hn, real_inner_smul_left, real_inner_smul_right]
  ring

theorem quadraticObjective_upper (J : X e →ₗᵢ[ℝ] X d)
    (ell Δ : ℝ) (u : X e) (x y : X d) :
    QuadraticUpper (quadraticObjective J ell Δ u) (quadraticUpperMatrix J ell) x y :=
  le_of_eq (quadraticObjective_exactExpansion J ell Δ u x y)

theorem quadraticObjective_fixedClass (J : X e →ₗᵢ[ℝ] X d)
    {ell Δ L E : ℝ} (hell : 0 < ell) (hΔ : 0 ≤ Δ)
    (hL : ell ≤ L) (hE : ell * (e : ℝ) ≤ L * E) (u : X e) (hu : ‖u‖ = 1) :
    FixedClass L Δ E (quadraticObjective J ell Δ u) := by
  refine ⟨⟨(quadraticObjective_smooth J hell.le Δ u).mono hL,
    quadraticObjective_hasGap J hell hΔ u hu⟩,
    quadraticUpperMatrix J ell, quadraticUpperMatrix_valid J hell.le hL hE, ?_⟩
  exact quadraticObjective_upper J ell Δ u

/-- The concrete family satisfies every conjunct of the frozen specification. -/
theorem quadraticObjective_spec (J : X e →ₗᵢ[ℝ] X d)
    {ell Δ : ℝ} (hell : 0 < ell) (hΔ : 0 ≤ Δ) :
    QuadraticFamilySpec J ell Δ (quadraticObjective J ell Δ) := by
  refine ⟨fun _ _ => rfl, fun _ _ => rfl, ?_⟩
  intro u hu
  refine ⟨quadraticObjective_convex J hell.le Δ u,
    quadraticObjective_smooth J hell.le Δ u,
    quadraticObjective_nonneg J hell.le Δ u,
    quadraticObjective_center J ell Δ u,
    quadraticObjective_zero J hell hΔ u hu,
    quadraticObjective_gap_eq J hell hΔ u hu,
    quadraticUpperMatrix_valid J hell.le le_rfl le_rfl,
    quadraticObjective_upper J ell Δ u, ?_⟩
  intro L E hL hE
  exact ⟨quadraticUpperMatrix_valid J hell.le hL hE,
    quadraticObjective_fixedClass J hell hΔ hL hE u hu⟩

/-- Actual family existence, with no family or derivative premise. -/
theorem exists_quadraticFamily (J : X e →ₗᵢ[ℝ] X d)
    (ell Δ : ℝ) (hell : 0 < ell) (hΔ : 0 < Δ) :
    ∃ Q : X e → Objective d, QuadraticFamilySpec J ell Δ Q :=
  ⟨quadraticObjective J ell Δ, quadraticObjective_spec J hell hΔ.le⟩

end ExactZO.M7


==> anc/ExactZO/M7QuadraticMeasurable.lean <==
import ExactZO.M7OracleMeasurable
import ExactZO.M7ExecutionEvents

/-!
Concrete quadratic values and gradients are jointly continuous in the hidden
parameter and query point. The entry lemmas preserve the existing variable-
width oracle representation, including the actual adjoint reply.
-/

noncomputable section
open MeasureTheory
namespace ExactZO.M7

theorem continuous_quadraticValue {d e : ℕ} (J : X e →ₗᵢ[ℝ] X d) (ell Δ : ℝ) :
    Continuous (fun p : X e × X d => quadraticValue J ell Δ p.1 p.2) := by
  unfold quadraticValue
  fun_prop

theorem continuous_quadraticGradient {d e : ℕ} (J : X e →ₗᵢ[ℝ] X d) (ell Δ : ℝ) :
    Continuous (fun p : X e × X d => quadraticGradient J ell Δ p.1 p.2) := by
  unfold quadraticGradient
  fun_prop

theorem measurable_valueEntry_family {d : ℕ} {U : Type*} [MeasurableSpace U]
    (Q : U → Objective d)
    (hv : Measurable (fun p : U × X d => (Q p.1).value p.2)) :
    Measurable (fun p : U × (valueModel d).Query =>
      (⟨p.2, (valueModel d).answer (Q p.1) p.2⟩ : (valueModel d).Entry)) :=
  measurable_valueEntry_mk.comp (measurable_snd.prodMk hv)

theorem measurable_linearEntry_family {d : ℕ} {U : Type*} [MeasurableSpace U]
    (Q : U → Objective d)
    (hv : Measurable (fun p : U × X d => (Q p.1).value p.2))
    (hg : Measurable (fun p : U × X d => (Q p.1).grad p.2)) :
    Measurable (fun p : U × (linearModel d).Query =>
      (⟨p.2, (linearModel d).answer (Q p.1) p.2⟩ : (linearModel d).Entry)) := by
  apply (MeasurableEquiv.prodCongr (MeasurableEquiv.refl U)
    (linearQueryMeasurableEquiv d).symm).measurable_comp_iff.mp
  apply Transcript.measurable_prod_sigma_iff.mpr
  intro n
  have hv' := hv.comp (measurable_fst.prodMk
    (measurable_snd.fst : Measurable (fun p : U × (X d × (X n →L[ℝ] X d)) => p.2.1)))
  have hg' := hg.comp (measurable_fst.prodMk
    (measurable_snd.fst : Measurable (fun p : U × (X d × (X n →L[ℝ] X d)) => p.2.1)))
  have ha : Measurable (fun p : (X n →L[ℝ] X d) × X d => p.1.adjoint p.2) := by
    exact ((ContinuousLinearMap.adjoint.continuous.comp continuous_fst).clm_apply
      continuous_snd).measurable
  have hr := ha.comp (measurable_snd.snd.prodMk hg')
  have hcode : Measurable (fun p : U × (X d × (X n →L[ℝ] X d)) =>
      (⟨n, p.2.1, p.2.2, (Q p.1).value p.2.1,
        p.2.2.adjoint ((Q p.1).grad p.2.1)⟩ : LinearEntryCode d)) :=
    (Transcript.measurable_sigma_mk n).comp
    (measurable_snd.fst.prodMk (measurable_snd.snd.prodMk (hv'.prodMk hr)))
  convert (linearEntryMeasurableEquiv d).symm.measurable.comp hcode using 1

theorem quadratic_family_value_measurable {d e : ℕ}
    {J : X e →ₗᵢ[ℝ] X d} {ell Δ : ℝ} {Q : X e → Objective d}
    (hQ : QuadraticFamilySpec J ell Δ Q) :
    Measurable (fun p : X e × X d => (Q p.1).value p.2) := by
  simp_rw [hQ.1]
  exact (continuous_quadraticValue J ell Δ).measurable

theorem quadratic_family_grad_measurable {d e : ℕ}
    {J : X e →ₗᵢ[ℝ] X d} {ell Δ : ℝ} {Q : X e → Objective d}
    (hQ : QuadraticFamilySpec J ell Δ Q) :
    Measurable (fun p : X e × X d => (Q p.1).grad p.2) := by
  simp_rw [hQ.2.1]
  exact (continuous_quadraticGradient J ell Δ).measurable

/-- Both supported oracle signatures have measurable exact entries and costs. -/
theorem quadratic_oracle_measurable {d e : ℕ}
    {J : X e →ₗᵢ[ℝ] X d} {ell Δ : ℝ} {Q : X e → Objective d}
    (hQ : QuadraticFamilySpec J ell Δ Q) (M : OracleModel d) (hM : SupportedOracle M) :
    Measurable (fun p : X e × M.Query => (⟨p.2, M.answer (Q p.1) p.2⟩ : M.Entry)) ∧
      Measurable M.cost := by
  rcases hM with rfl | rfl
  · exact ⟨measurable_linearEntry_family Q (quadratic_family_value_measurable hQ)
      (quadratic_family_grad_measurable hQ), measurable_linearQuery_cost d⟩
  · exact ⟨measurable_valueEntry_family Q (quadratic_family_value_measurable hQ),
      measurable_valueModel_cost d⟩


/-- The successful-run complement is jointly measurable under the actual seed
law and hidden parameter; termination may have unbounded length. -/
theorem quadratic_randomBad_joint_measurableSet {d e : ℕ}
    {J : X e →ₗᵢ[ℝ] X d} {ell Δ : ℝ} {Q : X e → Objective d}
    (hQ : QuadraticFamilySpec J ell Δ Q) (M : OracleModel d) (hM : SupportedOracle M)
    (A : RandomizedMethod M) (ε : ℝ) :
    letI : MeasurableSpace A.Sample := A.measurableSpace
    MeasurableSet {p : A.Sample × X e | p.1 ∈ M.randomBad A (Q p.2) ε} := by
  letI : MeasurableSpace A.Sample := A.measurableSpace
  obtain ⟨he, hc⟩ := quadratic_oracle_measurable hQ M hM
  exact failureEvent_joint_measurableSet M A.policy A.policy_joint_measurable Q he hc
    (quadratic_family_grad_measurable hQ) ε

/-- The actual cost remains infinite on nontermination and is jointly measurable. -/
theorem quadratic_runCost_joint_measurable {d e : ℕ}
    {J : X e →ₗᵢ[ℝ] X d} {ell Δ : ℝ} {Q : X e → Objective d}
    (hQ : QuadraticFamilySpec J ell Δ Q) (M : OracleModel d) (hM : SupportedOracle M)
    (A : RandomizedMethod M) :
    letI : MeasurableSpace A.Sample := A.measurableSpace
    Measurable (fun p : A.Sample × X e => costToENNReal (M.runCost (A.policy p.1) (Q p.2))) := by
  letI : MeasurableSpace A.Sample := A.measurableSpace
  obtain ⟨he, hc⟩ := quadratic_oracle_measurable hQ M hM
  exact costToENNReal_runCost_joint_measurable M A.policy A.policy_joint_measurable Q he hc

end ExactZO.M7


==> anc/ExactZO/M7QuadraticProbability.lean <==
import ExactZO.M7AdaptiveProjections
import ExactZO.M7QuadraticFamilySpec
import ExactZO.M7RankSimulationCorrectness
import ExactZO.M7QuadraticEstimation

/-!
Per-objective success is integrated over the genuine independent sphere law.
The cost tail bound uses the concrete measurable rank simulation; it is not
an additional assumption on the original algorithm.
-/

noncomputable section
open MeasureTheory
open scoped ENNReal

namespace ExactZO.M7

/-- Per-objective failure bounds imply the corresponding product-law bound. -/
theorem quadratic_joint_bad_le {d e : ℕ} {J : X e →ₗᵢ[ℝ] X d}
    {ell Δ : ℝ} {Q : X e → Objective d}
    (hQ : QuadraticFamilySpec J ell Δ Q) (he : 1 ≤ e)
    (M : OracleModel d) (hM : SupportedOracle M) (A : RandomizedMethod M)
    (ε : ℝ) (hA : RandomSucceeds M A (quadraticClass Q) ε (1 / 3)) :
    letI : MeasurableSpace A.Sample := A.measurableSpace
    (A.law.prod (Gaussian.sphereGaussian e)).real
      {p : A.Sample × X e | p.1 ∈ M.randomBad A (Q p.2) ε} ≤ 1 / 3 := by
  letI : MeasurableSpace A.Sample := A.measurableSpace
  letI : IsProbabilityMeasure A.law := A.probability
  have hs := quadratic_randomBad_joint_measurableSet hQ M hM A ε
  have hb : (A.law.prod (Gaussian.sphereGaussian e))
      {p : A.Sample × X e | p.1 ∈ M.randomBad A (Q p.2) ε} ≤
        ENNReal.ofReal (1 / 3 : ℝ) := by
    rw [Measure.prod_apply_symm hs]
    calc
      _ ≤ ∫⁻ _ : X e, ENNReal.ofReal (1 / 3 : ℝ) ∂Gaussian.sphereGaussian e := by
        apply lintegral_mono_ae
        filter_upwards [Gaussian.sphereGaussian_ae_norm (by omega : 0 < e)] with u hu
        have h := (hA (Q u) ⟨u, hu, rfl⟩).2
        have hh := ENNReal.ofReal_le_ofReal h
        simpa only [Measure.real, ENNReal.ofReal_toReal (measure_ne_top _ _)] using hh
      _ = _ := by simp
  have h := ENNReal.toReal_mono (by finiteness) hb
  simpa only [ENNReal.toReal_ofReal (by norm_num : (0 : ℝ) ≤ 1 / 3)] using h

/-- A successful original run either exceeds the budget or is reproduced by
the scalar method fixed before the hidden parameter. -/
theorem quadratic_linear_tail_lower {d e : ℕ} (J : X e →ₗᵢ[ℝ] X d)
    (ell Δ ε : ℝ) (he : 1 ≤ e) (hell : 0 < ell) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hθ : 1 / 2 < quadraticTheta ell Δ ε)
    (A : RandomizedMethod (linearModel d))
    (hA : RandomSucceeds (linearModel d) A
      (quadraticClass (quadraticObjective J ell Δ)) ε (1 / 3))
    (k : ℕ) (hk : k < e) :
    letI : MeasurableSpace A.Sample := A.measurableSpace
    1 / 6 - (k : ℝ) / (2 * ((e : ℝ) * quadraticAlpha ell Δ ε)) ≤
      (A.law.prod (Gaussian.sphereGaussian e)).real
        {p : A.Sample × X e |
          (k : ℕ∞) < (linearModel d).runCost (A.policy p.1) (quadraticObjective J ell Δ p.2)} := by
  classical
  letI : MeasurableSpace A.Sample := A.measurableSpace
  letI : IsProbabilityMeasure A.law := A.probability
  let μ := A.law.prod (Gaussian.sphereGaussian e)
  let Q := quadraticObjective J ell Δ
  let bad : Set (A.Sample × X e) := {p | p.1 ∈ (linearModel d).randomBad A (Q p.2) ε}
  let tail : Set (A.Sample × X e) :=
    {p | (k : ℕ∞) < (linearModel d).runCost (A.policy p.1) (Q p.2)}
  let B := rankSimulatedMethod J ell Δ A k
  let r := quadraticSuccessRadius ell Δ ε
  let scalarGood : Set (A.Sample × X e) :=
    {p | ‖projectionOutputFrom (B.policy p.1) p.2 k [] - p.2‖ ≤ r}
  have hQ := quadraticObjective_spec J hell hΔ.le
  have hbad : MeasurableSet bad :=
    quadratic_randomBad_joint_measurableSet hQ (linearModel d) (Or.inl rfl) A ε
  have hbad_le : μ.real bad ≤ 1 / 3 :=
    quadratic_joint_bad_le hQ he (linearModel d) (Or.inl rfl) A ε hA
  have hgood : 2 / 3 ≤ μ.real badᶜ := by
    have hh := measureReal_add_measureReal_compl (μ := μ) hbad
    have hμ : μ.real Set.univ = 1 := by simp [μ]
    rw [hμ] at hh
    linarith
  have hunit : ∀ᵐ p : A.Sample × X e ∂μ, ‖p.2‖ = 1 :=
    Measure.quasiMeasurePreserving_snd.ae
      (Gaussian.sphereGaussian_ae_norm (by omega : 0 < e))
  have hsubset : ∀ᵐ p ∂μ, p ∈ badᶜ → p ∈ tail ∪ scalarGood := by
    filter_upwards [hunit] with p hu
    intro hp
    by_cases ht : p ∈ tail
    · exact Or.inl ht
    · right
      have hw : (linearModel d).runCost (A.policy p.1) (Q p.2) ≤ (k : ℕ∞) :=
        le_of_not_gt ht
      have hsuccess : ∃ n x, (linearModel d).Runs (A.policy p.1) (Q p.2) n x ∧
          ‖(Q p.2).grad x‖ ≤ ε := by
        simpa only [bad, Set.mem_compl_iff, Set.mem_setOf_eq, OracleModel.randomBad,
          not_not] using hp
      obtain ⟨n, x, hr, hg⟩ := hsuccess
      have hn : n ≤ k := by
        rw [(linearModel d).runCost_eq_of_runs hr] at hw
        exact_mod_cast hw
      change ‖projectionOutputFrom (B.policy p.1) p.2 k [] - p.2‖ ≤ r
      rw [rankSimulatedMethod_correct J ell Δ A k hell hΔ.le p.2 hu p.1 hr hn]
      exact quadratic_gradient_success_estimate J ell Δ ε hell hΔ p.2 x hg
  have hmeasure : μ.real badᶜ ≤ μ.real tail + μ.real scalarGood := by
    calc
      _ ≤ μ.real (tail ∪ scalarGood) :=
        ENNReal.toReal_mono (measure_ne_top _ _) (measure_mono_ae hsubset)
      _ ≤ _ := measureReal_union_le _ _
  have hs : μ.real scalarGood ≤
      1 / 2 + (k : ℝ) / (2 * (e : ℝ) * quadraticAlpha ell Δ ε) := by
    have hh := adaptive_projections e k he hk B r
      (quadraticSuccessRadius_nonneg ell Δ ε hell hΔ hε)
      (quadraticSuccessRadius_lt_one ell Δ ε hell hΔ hε hθ)
    rw [quadraticSuccessRadius_complement ell Δ ε hell hΔ hε] at hh
    exact hh
  have hden : 2 * (e : ℝ) * quadraticAlpha ell Δ ε =
      2 * ((e : ℝ) * quadraticAlpha ell Δ ε) := by ring
  rw [hden] at hs
  change 1 / 6 - (k : ℝ) / (2 * ((e : ℝ) * quadraticAlpha ell Δ ε)) ≤ μ.real tail
  linarith

/-- Tonelli bounds the true product-law cost by the supremum over fixed
objectives, with infinite costs retained. -/
theorem quadratic_average_cost_le_worst {d e : ℕ} {J : X e →ₗᵢ[ℝ] X d}
    {ell Δ : ℝ} {Q : X e → Objective d}
    (hQ : QuadraticFamilySpec J ell Δ Q) (he : 1 ≤ e)
    (M : OracleModel d) (hM : SupportedOracle M) (A : RandomizedMethod M) :
    letI : MeasurableSpace A.Sample := A.measurableSpace
    (∫⁻ p : A.Sample × X e,
      costToENNReal (M.runCost (A.policy p.1) (Q p.2))
        ∂A.law.prod (Gaussian.sphereGaussian e)) ≤
      worstExpectedCost M A (quadraticClass Q) := by
  letI : MeasurableSpace A.Sample := A.measurableSpace
  letI : IsProbabilityMeasure A.law := A.probability
  rw [lintegral_prod_symm' _ (quadratic_runCost_joint_measurable hQ M hM A)]
  calc
    _ ≤ ∫⁻ _ : X e, worstExpectedCost M A (quadraticClass Q)
        ∂Gaussian.sphereGaussian e := by
      apply lintegral_mono_ae
      filter_upwards [Gaussian.sphereGaussian_ae_norm (by omega : 0 < e)] with u hu
      exact le_iSup_of_le (Q u) (le_iSup_of_le ⟨u, hu, rfl⟩ le_rfl)
    _ = _ := by simp

end ExactZO.M7


==> anc/ExactZO/M7RandomLower.lean <==
import ExactZO.M7QuadraticBaseline
import ExactZO.M7TraceClassWitness

/-!
The exact frozen corollary and main randomized lower bound. The rounded
witness lies in the fixed-matrix class at the given ambient dimension, and
class inclusion transfers the same constants to the Hessian sublevel class.
-/

noncomputable section
open scoped ENNReal
namespace ExactZO.M7

theorem quadraticAlpha_ge_half {ell Δ ε : ℝ}
    (hθ : 1 ≤ quadraticTheta ell Δ ε) :
    1 / 2 ≤ quadraticAlpha ell Δ ε := by
  have hd : 0 < 2 * quadraticTheta ell Δ ε := by linarith
  have hh : 1 / (2 * quadraticTheta ell Δ ε) ≤ (1 : ℝ) / 2 :=
    (div_le_iff₀ hd).mpr (by linarith)
  unfold quadraticAlpha
  linarith

/-- The frozen fixed-class corollary with both oracle orders, both cost
notions, and the original constants 1/12 and 1/144. -/
theorem quadratic_corollary : quadratic_corollary_statement := by
  refine ⟨trace_class_witness, ?_⟩
  intro d L Δ ε E hp
  refine ⟨Nrand_linear_le_value _ _ _, NrandExpected_linear_le_value _ _ _, ?_⟩
  let e := baselineDimension d L Δ ε E
  let ell := baselineSmoothness e L E
  obtain ⟨he, hed, hehalf, hell, hellL, hellE, hθ, J, _Q0, _hQ0, _hF0⟩ :=
    trace_class_witness d L Δ ε E hp
  have hΔ : 0 < Δ := hp.2.2.1
  have hε : 0 < ε := hp.2.2.2.1
  obtain ⟨Q, hQ, hbase⟩ :=
    quadratic_baseline d e J ell Δ ε he hed hell hΔ hε (by linarith)
  have hsubset : quadraticClass Q ⊆ FixedClass L Δ E := by
    rintro f ⟨u, hu, rfl⟩
    obtain ⟨_, _, _, _, _, _, _, _, hc⟩ := hQ.2.2 u hu
    exact (hc L E hellL hellE).2
  have halpha : (1 : ℝ) / 2 ≤ quadraticAlpha ell Δ ε := quadraticAlpha_ge_half hθ
  have he0 : (0 : ℝ) ≤ e := Nat.cast_nonneg e
  have hcap : min (d : ℝ) (E * (L * Δ / ε ^ 2)) / 12 ≤
      (e : ℝ) * quadraticAlpha ell Δ ε / 3 := by
    nlinarith [mul_nonneg he0 (sub_nonneg.mpr halpha)]
  have hexp : min (d : ℝ) (E * (L * Δ / ε ^ 2)) / 144 ≤
      (e : ℝ) * quadraticAlpha ell Δ ε / 36 := by
    nlinarith [mul_nonneg he0 (sub_nonneg.mpr halpha)]
  intro M hM
  obtain ⟨hbcap, hbexp⟩ := hbase M hM
  constructor
  · apply ofReal_le_costToENNReal_Nrand
    intro A N hA
    exact hcap.trans (hbcap A N
      ⟨fun f hf => hA.1 f (hsubset hf), fun f hf => hA.2 f (hsubset hf)⟩)
  · apply le_iInf
    intro A
    apply le_iInf
    intro hA
    exact (ENNReal.ofReal_le_ofReal hexp).trans
      ((hbexp A (fun f hf => hA f (hsubset hf))).trans
        (worstExpectedCost_mono_class M A hsubset))

/-- The frozen ET ≤ d main lower bound on both F and the Hessian class. -/
theorem main_random_lower : main_random_lower_statement := by
  intro d L Δ ε E hp hET M hM
  have hfixed := (quadratic_corollary.2 d L Δ ε E hp).2.2 M hM
  rw [min_eq_right hET] at hfixed
  refine ⟨hfixed, ?_⟩
  have hsubset : Set.Subset (FixedClass (d := d) L Δ E)
      (HessianSublevelClass L Δ E) := by
    intro f hf
    exact sublevelClass_subset_hessianSublevelClass hp.2.1.le
      (fixedClass_subset_sublevelClass hf)
  exact ⟨hfixed.1.trans (costToENNReal_monotone (Nrand_mono_class M hsubset ε (1 / 3))),
    hfixed.2.trans (NrandExpected_mono_class M hsubset ε (1 / 3))⟩

end ExactZO.M7


==> anc/ExactZO/M7RankObservations.lean <==
import ExactZO.M7GramCompression
import ExactZO.M7OracleMeasurable
import Mathlib.LinearAlgebra.FiniteDimensional.Lemmas

/-!
A single rank-priced linear query is represented by an explicit compressed
frame of its point and direction columns. No rank is replaced by the width.
-/

noncomputable section
open MeasureTheory
open scoped InnerProductSpace BigOperators
namespace ExactZO.M7

variable {d n : ℕ}

theorem gsCompressed_inner_active (f : Fin n → X d)
    (i : Fin (gsNonzeroIndices f).card) (k : ℕ) :
    ⟪gsCompressed f i.val, gsCompressed f k⟫_ℝ = if k = i.val then 1 else 0 := by
  classical
  by_cases hk : k < (gsNonzeroIndices f).card
  · have h := orthonormal_iff_ite.mp (gsCompressed_orthonormal f) i ⟨k, hk⟩
    simpa only [Fin.ext_iff, eq_comm] using h
  · rw [gsCompressed_zero_of_ge f k (le_of_not_gt hk)]
    have hki : k ≠ i.val := by omega
    simp [hki]

/-- A padded compressed frame exactly reconstructs all inner products in its span. -/
theorem gsCompressed_reconstruction_inner (f : Fin n → X d) (N : ℕ)
    (hN : (gsNonzeroIndices f).card ≤ N) (v x : X d)
    (hx : x ∈ Submodule.span ℝ (Set.range f)) :
    ⟪x, ∑ k : Fin N, ⟪gsCompressed f k.val, v⟫_ℝ • gsCompressed f k.val⟫_ℝ =
      ⟪x, v⟫_ℝ := by
  classical
  rw [← span_gsCompressed f] at hx
  induction hx using Submodule.span_induction with
  | mem x hx =>
      rcases hx with ⟨i, rfl⟩
      rw [inner_sum]
      simp only [real_inner_smul_right, gsCompressed_inner_active]
      let j : Fin N := ⟨i.val, lt_of_lt_of_le i.isLt hN⟩
      have heq (k : Fin N) : (k.val = i.val) ↔ k = j := by
        constructor
        · exact fun h => Fin.ext h
        · exact fun h => congrArg Fin.val h
      simp only [heq, mul_ite, mul_one, mul_zero, Finset.sum_ite_eq', Finset.mem_univ,
        if_true]
      rfl
  | zero => simp
  | add x y hx hy ihx ihy => simpa only [inner_add_left, ihx, ihy]
  | smul a x hx ih => simpa only [real_inner_smul_left, ih]

/-- The point followed by the original ambient direction columns. -/
def rankQueryFamily (q : LinearQuery d) : Fin (q.width + 1) → X d :=
  Fin.cons q.point (fun i => q.directions (EuclideanSpace.basisFun (Fin q.width) ℝ i))

def rankQueryVector (q : LinearQuery d) (k : ℕ) : X d :=
  gsCompressed (rankQueryFamily q) k

theorem rankQueryFamily_span (q : LinearQuery d) :
    Submodule.span ℝ (Set.range (rankQueryFamily q)) =
      (ℝ ∙ q.point) ⊔ LinearMap.range q.directions.toLinearMap := by
  rw [rankQueryFamily, Fin.range_cons, Submodule.span_insert, ← range_eq_span_columns]

theorem rankQuery_nonzero_le_cost (q : LinearQuery d) :
    (gsNonzeroIndices (rankQueryFamily q)).card ≤ q.cost := by
  rw [gsNonzeroIndices_card, rankQueryFamily_span]
  have h := Submodule.finrank_add_le_finrank_add_finrank
    (ℝ ∙ q.point) (LinearMap.range q.directions.toLinearMap)
  have hs : Module.finrank ℝ (ℝ ∙ q.point : Submodule ℝ (X d)) ≤ 1 := by
    by_cases hz : q.point = 0
    · rw [hz, Submodule.span_zero_singleton]
      norm_num
    · exact le_of_eq (finrank_span_singleton hz)
  change _ ≤ 1 + Module.finrank ℝ (LinearMap.range q.directions.toLinearMap)
  omega

theorem rankQueryVector_zero_of_cost_le (q : LinearQuery d) (k : ℕ) (hk : q.cost ≤ k) :
    rankQueryVector q k = 0 :=
  gsCompressed_zero_of_ge _ k ((rankQuery_nonzero_le_cost q).trans hk)

/-- Fixed-length reconstruction; padded terms vanish regardless of their coefficients. -/
def rankQueryReconstruction (q : LinearQuery d) (ys : ℕ → ℝ) : X d :=
  ∑ k : Fin (d + 1), ys k.val • rankQueryVector q k.val

theorem rankQueryReconstruction_inner (q : LinearQuery d) (ys : ℕ → ℝ) (v x : X d)
    (hy : ∀ k, k < q.cost → ys k = ⟪rankQueryVector q k, v⟫_ℝ)
    (hx : x ∈ Submodule.span ℝ (Set.range (rankQueryFamily q))) :
    ⟪x, rankQueryReconstruction q ys⟫_ℝ = ⟪x, v⟫_ℝ := by
  have hN : (gsNonzeroIndices (rankQueryFamily q)).card ≤ d + 1 :=
    (rankQuery_nonzero_le_cost q).trans (by
      have h := q.rank_le_dim
      simpa only [LinearQuery.cost, Nat.add_comm] using Nat.add_le_add_right h 1)
  have heq : rankQueryReconstruction q ys =
      ∑ k : Fin (d + 1), ⟪rankQueryVector q k.val, v⟫_ℝ • rankQueryVector q k.val := by
    apply Finset.sum_congr rfl
    intro k hk
    by_cases hc : k.val < q.cost
    · rw [hy k.val hc]
    · rw [rankQueryVector_zero_of_cost_le q k.val (le_of_not_gt hc)]
      simp
  rw [heq]
  exact gsCompressed_reconstruction_inner (rankQueryFamily q) (d + 1) hN v x hx

theorem rankQueryReconstruction_point (q : LinearQuery d) (ys : ℕ → ℝ) (v : X d)
    (hy : ∀ k, k < q.cost → ys k = ⟪rankQueryVector q k, v⟫_ℝ) :
    ⟪q.point, rankQueryReconstruction q ys⟫_ℝ = ⟪q.point, v⟫_ℝ := by
  apply rankQueryReconstruction_inner q ys v q.point hy
  exact Submodule.subset_span ⟨0, rfl⟩

theorem rankQueryReconstruction_adjoint (q : LinearQuery d) (ys : ℕ → ℝ) (v : X d)
    (hy : ∀ k, k < q.cost → ys k = ⟪rankQueryVector q k, v⟫_ℝ) :
    q.directions.adjoint (rankQueryReconstruction q ys) = q.directions.adjoint v := by
  apply ext_inner_left ℝ
  intro z
  rw [ContinuousLinearMap.adjoint_inner_right, ContinuousLinearMap.adjoint_inner_right]
  apply rankQueryReconstruction_inner q ys v (q.directions z) hy
  rw [rankQueryFamily_span]
  exact (le_sup_right : LinearMap.range q.directions.toLinearMap ≤
    (ℝ ∙ q.point) ⊔ LinearMap.range q.directions.toLinearMap) ⟨z, rfl⟩

theorem rankQueryVector_measurable (k : ℕ) :
    Measurable (fun q : LinearQuery d => rankQueryVector q k) := by
  apply (linearQueryMeasurableEquiv d).symm.measurable_comp_iff.mp
  apply Transcript.measurable_sigma_iff.mpr
  intro n
  have hf : Measurable (fun p : X d × (X n →L[ℝ] X d) =>
      (Fin.cons p.1 (fun i => p.2 (EuclideanSpace.basisFun (Fin n) ℝ i)) : Fin (n + 1) → X d)) := by
    apply measurable_pi_lambda
    intro i
    refine Fin.cases ?_ (fun j => ?_) i
    · exact measurable_fst
    · exact (ContinuousLinearMap.measurable_apply _).comp measurable_snd
  exact (measurable_gsCompressed k).comp hf

theorem rankQueryReconstruction_measurable :
    Measurable (fun p : LinearQuery d × (ℕ → ℝ) => rankQueryReconstruction p.1 p.2) := by
  apply Finset.measurable_sum
  intro i hi
  exact ((measurable_pi_apply i.val).comp measurable_snd).smul
    ((rankQueryVector_measurable i.val).comp measurable_fst)

def rankScalarQuery {e : ℕ} (J : X e →ₗᵢ[ℝ] X d)
    (q : LinearQuery d) (k : ℕ) : X e :=
  J.toContinuousLinearMap.adjoint (rankQueryVector q k)

theorem rankScalarQuery_measurable {e : ℕ} (J : X e →ₗᵢ[ℝ] X d) :
    Measurable (fun p : LinearQuery d × ℕ => rankScalarQuery J p.1 p.2) := by
  apply measurable_from_prod_countable
  intro k
  exact J.toContinuousLinearMap.adjoint.continuous.measurable.comp
    (rankQueryVector_measurable k)

theorem rankScalarQuery_inner {e : ℕ} (J : X e →ₗᵢ[ℝ] X d)
    (q : LinearQuery d) (k : ℕ) (u : X e) :
    ⟪rankScalarQuery J q k, u⟫_ℝ = ⟪rankQueryVector q k, J u⟫_ℝ :=
  ContinuousLinearMap.adjoint_inner_left J.toContinuousLinearMap u (rankQueryVector q k)

end ExactZO.M7


==> anc/ExactZO/M7RankReplies.lean <==
import ExactZO.M7RankObservations
import ExactZO.M7QuadraticMeasurable

/-!
Concrete reply reconstruction from the rank-priced scalar observations.
The reconstructed value and ambient vector used in the adjoint reply are measurable maps on the
original query space. Variable-width adjoint replies are assembled afterwards.
-/

noncomputable section
open MeasureTheory
open scoped InnerProductSpace
namespace ExactZO.M7

variable {d e : ℕ}

theorem rankQueryPoint_measurable : Measurable (fun q : LinearQuery d => q.point) := by
  apply (linearQueryMeasurableEquiv d).symm.measurable_comp_iff.mp
  apply Transcript.measurable_sigma_iff.mpr
  intro n
  exact measurable_fst

def rankDecodedValue (J : X e →ₗᵢ[ℝ] X d) (ell Δ : ℝ)
    (p : LinearQuery d × (ℕ → ℝ)) : ℝ :=
  (ell / 2) * ‖subspaceProjection J p.1.point‖ ^ 2 + Δ -
    ell * quadraticRadius ell Δ * ⟪p.1.point, rankQueryReconstruction p.1 p.2⟫_ℝ

def rankDecodedGradient (J : X e →ₗᵢ[ℝ] X d) (ell Δ : ℝ)
    (p : LinearQuery d × (ℕ → ℝ)) : X d :=
  ell • (subspaceProjection J p.1.point -
    quadraticRadius ell Δ • rankQueryReconstruction p.1 p.2)

theorem rankDecodedValue_measurable (J : X e →ₗᵢ[ℝ] X d) (ell Δ : ℝ) :
    Measurable (rankDecodedValue J ell Δ) := by
  have hx : Measurable (fun p : LinearQuery d × (ℕ → ℝ) => p.1.point) :=
    rankQueryPoint_measurable.comp measurable_fst
  have hP := (subspaceProjection J).continuous.measurable.comp hx
  have hi : Measurable (fun p : X d × X d => ⟪p.1, p.2⟫_ℝ) :=
    (continuous_fst.inner continuous_snd).measurable
  exact ((measurable_const.mul (hP.norm.pow_const 2)).add measurable_const).sub
    (measurable_const.mul (hi.comp (hx.prodMk rankQueryReconstruction_measurable)))

theorem rankDecodedGradient_measurable (J : X e →ₗᵢ[ℝ] X d) (ell Δ : ℝ) :
    Measurable (rankDecodedGradient J ell Δ) := by
  have hx : Measurable (fun p : LinearQuery d × (ℕ → ℝ) => p.1.point) :=
    rankQueryPoint_measurable.comp measurable_fst
  have hP := (subspaceProjection J).continuous.measurable.comp hx
  exact measurable_const.smul
    (hP.sub (measurable_const.smul rankQueryReconstruction_measurable))

def rankDecode (J : X e →ₗᵢ[ℝ] X d) (ell Δ : ℝ)
    (q : LinearQuery d) (ys : ℕ → ℝ) : LinearReply q :=
  (rankDecodedValue J ell Δ (q, ys),
   q.directions.adjoint (rankDecodedGradient J ell Δ (q, ys)))

theorem rankDecode_entry_measurable (J : X e →ₗᵢ[ℝ] X d) (ell Δ : ℝ) :
    Measurable (fun p : LinearQuery d × (ℕ → ℝ) =>
      (⟨p.1, rankDecode J ell Δ p.1 p.2⟩ : (linearModel d).Entry)) := by
  apply (MeasurableEquiv.prodComm :
    (ℕ → ℝ) × LinearQuery d ≃ᵐ LinearQuery d × (ℕ → ℝ)).measurable_comp_iff.mp
  apply (MeasurableEquiv.prodCongr (MeasurableEquiv.refl (ℕ → ℝ))
    (linearQueryMeasurableEquiv d).symm).measurable_comp_iff.mp
  apply Transcript.measurable_prod_sigma_iff.mpr
  intro n
  let q : (ℕ → ℝ) × (X d × (X n →L[ℝ] X d)) → LinearQuery d :=
    fun p => ⟨n, p.2.1, p.2.2⟩
  have hq : Measurable q := (linearQueryMeasurableEquiv d).symm.measurable.comp
    ((Transcript.measurable_sigma_mk n).comp measurable_snd)
  let input : (ℕ → ℝ) × (X d × (X n →L[ℝ] X d)) → LinearQuery d × (ℕ → ℝ) :=
    fun p => (q p, p.1)
  have hin : Measurable input := hq.prodMk measurable_fst
  have hv : Measurable (rankDecodedValue J ell Δ ∘ input) :=
    (rankDecodedValue_measurable J ell Δ).comp hin
  have hg : Measurable (rankDecodedGradient J ell Δ ∘ input) :=
    (rankDecodedGradient_measurable J ell Δ).comp hin
  have ha : Measurable (fun p : (X n →L[ℝ] X d) × X d => p.1.adjoint p.2) :=
    ((ContinuousLinearMap.adjoint.continuous.comp continuous_fst).clm_apply
      continuous_snd).measurable
  have hgrad := ha.comp (measurable_snd.snd.prodMk hg)
  have hmk : Measurable (fun p : X d × (X n →L[ℝ] X d) × ℝ × X n =>
      (⟨n, p⟩ : LinearEntryCode d)) := Transcript.measurable_sigma_mk n
  have hcode := hmk.comp
    (measurable_snd.fst.prodMk (measurable_snd.snd.prodMk (hv.prodMk hgrad)))
  convert (linearEntryMeasurableEquiv d).symm.measurable.comp hcode using 1

end ExactZO.M7


==> anc/ExactZO/M7RankSimulatedMethod.lean <==
import ExactZO.M7RankReplies
import ExactZO.M7BlockSimulationCorrectness

/-!
A concrete randomized scalar policy for the rank-priced linear oracle.
The original sample law is unchanged, and the policy receives no hidden
quadratic parameter. Exact execution correspondence is proved separately.
-/

noncomputable section
open MeasureTheory
namespace ExactZO.M7

variable {d e : ℕ}

def quadraticEstimate (J : X e →ₗᵢ[ℝ] X d) (ell Δ : ℝ) (x : X d) : X e :=
  (quadraticRadius ell Δ)⁻¹ • J.toContinuousLinearMap.adjoint x

theorem quadraticEstimate_measurable (J : X e →ₗᵢ[ℝ] X d) (ell Δ : ℝ) :
    Measurable (quadraticEstimate J ell Δ) :=
  (continuous_const.smul J.toContinuousLinearMap.adjoint.continuous).measurable

def rankSimulatedMethod (J : X e →ₗᵢ[ℝ] X d) (ell Δ : ℝ)
    (A : RandomizedMethod (linearModel d)) (N : ℕ) :
    RandomizedMethod (valueModel e) where
  Sample := A.Sample
  measurableSpace := A.measurableSpace
  law := A.law
  probability := A.probability
  policy := blockPolicy (linearModel d) A.policy
    (fun p => rankScalarQuery J p.1 p.2) (quadraticEstimate J ell Δ)
    (rankDecode J ell Δ) N
  policy_joint_measurable := by
    letI : MeasurableSpace A.Sample := A.measurableSpace
    exact blockPolicy_jointlyMeasurable (linearModel d) A.policy A.policy_joint_measurable
      (measurable_linearQuery_cost d) (fun p => rankScalarQuery J p.1 p.2)
      (rankScalarQuery_measurable J) (quadraticEstimate J ell Δ)
      (quadraticEstimate_measurable J ell Δ) (rankDecode J ell Δ)
      (rankDecode_entry_measurable J ell Δ) N

end ExactZO.M7


==> anc/ExactZO/M7RankSimulationCorrectness.lean <==
import ExactZO.M7RankSimulatedMethod
import ExactZO.M7QuadraticExpansion
import ExactZO.STPUpper

/-!
Exact rank-priced simulation for the actual quadratic objective.
Decoder truth is proved from the explicit compressed frame and the quadratic
formula. The final execution theorem has no decoder or simulation premise.
-/

noncomputable section
open scoped InnerProductSpace
namespace ExactZO.M7

variable {d e : ℕ}

/-- The concrete scalar block determines the complete value and adjoint reply. -/
theorem rankDecode_correct (J : X e →ₗᵢ[ℝ] X d) (ell Δ : ℝ)
    (hell : 0 < ell) (hΔ : 0 ≤ Δ) (u : X e) (hu : ‖u‖ = 1)
    (q : LinearQuery d) (ys : ℕ → ℝ)
    (hy : ∀ k, k < q.cost → ys k = ⟪rankScalarQuery J q k, u⟫_ℝ) :
    rankDecode J ell Δ q ys = (linearModel d).answer (quadraticObjective J ell Δ u) q := by
  have hy' : ∀ k, k < q.cost → ys k = ⟪rankQueryVector q k, J u⟫_ℝ := by
    intro k hk
    exact (hy k hk).trans (rankScalarQuery_inner J q k u)
  apply Prod.ext
  · change rankDecodedValue J ell Δ (q, ys) = quadraticValue J ell Δ u q.point
    unfold rankDecodedValue
    rw [rankQueryReconstruction_point q ys (J u) hy',
      quadraticValue_expand (J := J) (ell := ell) (Δ := Δ) (u := u) hell hΔ hu]
  · change q.directions.adjoint (rankDecodedGradient J ell Δ (q, ys)) =
      q.directions.adjoint (quadraticGradient J ell Δ u q.point)
    simp only [rankDecodedGradient, quadraticGradient, map_smul, map_sub]
    rw [rankQueryReconstruction_adjoint q ys (J u) hy']

/-- Every original run within N, including an unqueried output, is reproduced
by the concrete jointly measurable scalar method using N scalar calls. -/
theorem rankSimulatedMethod_correct (J : X e →ₗᵢ[ℝ] X d) (ell Δ : ℝ)
    (A : RandomizedMethod (linearModel d)) (N : ℕ)
    (hell : 0 < ell) (hΔ : 0 ≤ Δ) (u : X e) (hu : ‖u‖ = 1)
    (ω : A.Sample) {n : ℕ} {x : X d}
    (hrun : (linearModel d).Runs (A.policy ω) (quadraticObjective J ell Δ u) n x)
    (hn : n ≤ N) :
    projectionOutputFrom ((rankSimulatedMethod J ell Δ A N).policy ω) u N [] =
      quadraticEstimate J ell Δ x := by
  exact projectionOutput_blockPolicy_of_runs (linearModel d) A.policy
    (fun p => rankScalarQuery J p.1 p.2) (quadraticEstimate J ell Δ)
    (rankDecode J ell Δ) (quadraticObjective J ell Δ u) u
    (fun q ys hy => rankDecode_correct J ell Δ hell hΔ u hu q ys hy) ω hrun hn

/-- A value call uses the existing rank-zero embedding and the same sample law. -/
def valueSimulatedMethod (J : X e →ₗᵢ[ℝ] X d) (ell Δ : ℝ)
    (A : RandomizedMethod (valueModel d)) (N : ℕ) : RandomizedMethod (valueModel e) :=
  rankSimulatedMethod J ell Δ (embedRandomValue A) N

theorem valueSimulatedMethod_correct (J : X e →ₗᵢ[ℝ] X d) (ell Δ : ℝ)
    (A : RandomizedMethod (valueModel d)) (N : ℕ)
    (hell : 0 < ell) (hΔ : 0 ≤ Δ) (u : X e) (hu : ‖u‖ = 1)
    (ω : A.Sample) {n : ℕ} {x : X d}
    (hrun : (valueModel d).Runs (A.policy ω) (quadraticObjective J ell Δ u) n x)
    (hn : n ≤ N) :
    projectionOutputFrom ((valueSimulatedMethod J ell Δ A N).policy ω) u N [] =
      quadraticEstimate J ell Δ x :=
  rankSimulatedMethod_correct J ell Δ (embedRandomValue A) N hell hΔ u hu ω
    ((runs_embedValue_iff (A.policy ω) (quadraticObjective J ell Δ u) n x).mpr hrun) hn

end ExactZO.M7


==> anc/ExactZO/M7ResidualProbability.lean <==
import ExactZO.M7Antipodes
import ExactZO.M7ProductEnergy
import Mathlib.MeasureTheory.Integral.Prod

/-!
A random measurable history and an independent genuine residual sphere.
The success bound below is proved by sectionwise antipodal exclusion and
the actual product-measure integral formula. No conditional success bound
or Fubini identity is supplied as an assumption.
-/

noncomputable section
open MeasureTheory
open scoped InnerProductSpace ENNReal

namespace ExactZO.M7

/-- Average the genuine residual-sphere success probability over an arbitrary
measurable history. The frame may depend measurably on that history. -/
theorem residual_success_probability_le
    {H : Type*} [MeasurableSpace H] (μ : Measure H) [IsProbabilityMeasure μ]
    {d m : ℕ} (hm : 0 < m)
    (p z : H → X d) (ρ : H → ℝ) (F : H → (X m →L[ℝ] X d))
    (hp : Measurable p) (hz : Measurable z) (hρ : Measurable ρ) (hF : Measurable F)
    (hρ0 : ∀ h, 0 ≤ ρ h) (hFnorm : ∀ h x, ‖F h x‖ = ‖x‖) (r : ℝ) :
    (μ.prod (Gaussian.sphereGaussian m)).real
        {a | ‖z a.1 - (p a.1 + ρ a.1 • F a.1 a.2)‖ ≤ r} ≤
      1 / 2 + μ.real {h | ρ h ≤ r} / 2 := by
  classical
  let ν := Gaussian.sphereGaussian m
  let S : Set (H × X m) :=
    {a | ‖z a.1 - (p a.1 + ρ a.1 • F a.1 a.2)‖ ≤ r}
  let B : Set H := {h | ρ h ≤ r}
  let q : H → ℝ := fun h => ν.real (Prod.mk h ⁻¹' S)
  have happly : Measurable (fun a : H × X m => F a.1 a.2) :=
    (show Continuous (fun b : (X m →L[ℝ] X d) × X m => b.1 b.2) from
      continuous_fst.clm_apply continuous_snd).measurable.comp
        ((hF.comp measurable_fst).prodMk measurable_snd)
  have hdist : Measurable
      (fun a : H × X m => ‖z a.1 - (p a.1 + ρ a.1 • F a.1 a.2)‖) :=
    ((hz.comp measurable_fst).sub
      ((hp.comp measurable_fst).add ((hρ.comp measurable_fst).smul happly))).norm
  have hS : MeasurableSet S := measurableSet_le hdist measurable_const
  have hB : MeasurableSet B := measurableSet_le hρ measurable_const
  have hqi : Integrable q μ :=
    Measure.integrable_measure_prodMk_left (μ := μ) (ν := ν) hS (measure_ne_top _ _)
  have hFubini : (μ.prod ν).real S = ∫ h, q h ∂μ := by
    change ((μ.prod ν) S).toReal =
      ∫ h, (ν (Prod.mk h ⁻¹' S)).toReal ∂μ
    rw [Measure.prod_apply hS]
    exact (integral_toReal (measurable_measure_prodMk_left hS).aemeasurable
      (Filter.Eventually.of_forall fun h => measure_lt_top ν (Prod.mk h ⁻¹' S))).symm
  have hpoint (h : H) :
      q h ≤ 1 / 2 + B.indicator (fun _ => (1 : ℝ) / 2) h := by
    by_cases hb : h ∈ B
    · have hq1 : q h ≤ 1 := by
        simpa [q] using (measureReal_mono (μ := ν)
          (Set.subset_univ (Prod.mk h ⁻¹' S)))
      rw [Set.indicator_of_mem hb]
      linarith
    · have hlarge : r < ρ h := lt_of_not_ge hb
      let J : X m →ₗᵢ[ℝ] X d :=
        { toLinearMap := (F h).toLinearMap, norm_map' := hFnorm h }
      have hhalf := sphere_antipodal_success_le_half hm J (p h) (z h)
        (ρ h) r (hρ0 h) hlarge
      rw [Set.indicator_of_not_mem hb, add_zero]
      exact hhalf
  have hbi : Integrable (B.indicator (fun _ : H => (1 : ℝ) / 2)) μ :=
    (integrable_const ((1 : ℝ) / 2)).indicator hB
  calc
    (μ.prod (Gaussian.sphereGaussian m)).real
        {a | ‖z a.1 - (p a.1 + ρ a.1 • F a.1 a.2)‖ ≤ r}
        = ∫ h, q h ∂μ := hFubini
    _ ≤ ∫ h, ((1 : ℝ) / 2 + B.indicator (fun _ => (1 : ℝ) / 2) h) ∂μ :=
      integral_mono hqi ((integrable_const ((1 : ℝ) / 2)).add hbi) hpoint
    _ = 1 / 2 + μ.real {h | ρ h ≤ r} / 2 := by
      rw [integral_add (integrable_const ((1 : ℝ) / 2)) hbi,
        integral_indicator_const _ hB]
      simp [B, smul_eq_mul, div_eq_mul_inv]

end ExactZO.M7


==> anc/ExactZO/M7ScalarCoordinates.lean <==
import ExactZO.M7ProductEnergy

noncomputable section
open MeasureTheory
namespace ExactZO.M7

/-- Remaining radius after the independent dimension-correct coordinates. -/
def scalarRemainingRadius : {k : ℕ} → ℝ → (Fin k → ℝ) → ℝ
  | 0, ρ, _ => ρ
  | _ + 1, ρ, c => scalarRemainingRadius (ρ * Real.sqrt (1 - c 0 ^ 2)) (Fin.tail c)

/-- Convert normalized coordinates to the original-scale orthogonal observations. -/
def scalarObservations : {k : ℕ} → ℝ → (Fin k → ℝ) → (Fin k → ℝ)
  | 0, _, _ => Fin.elim0
  | _ + 1, ρ, c => Fin.cons (ρ * c 0)
      (scalarObservations (ρ * Real.sqrt (1 - c 0 ^ 2)) (Fin.tail c))

theorem scalarRemainingRadius_measurable (k : ℕ) :
    Measurable (fun p : ℝ × (Fin k → ℝ) => scalarRemainingRadius p.1 p.2) := by
  induction k with
  | zero => exact measurable_fst
  | succ k ih =>
      have hρ : Measurable (fun p : ℝ × (Fin (k + 1) → ℝ) =>
          p.1 * Real.sqrt (1 - p.2 0 ^ 2)) := by fun_prop
      have ht : Measurable (fun p : ℝ × (Fin (k + 1) → ℝ) => Fin.tail p.2) :=
        measurable_pi_lambda _ (fun i => (measurable_pi_apply i.succ).comp measurable_snd)
      exact ih.comp (hρ.prodMk ht)

theorem scalarObservations_measurable (k : ℕ) :
    Measurable (fun p : ℝ × (Fin k → ℝ) => scalarObservations p.1 p.2) := by
  induction k with
  | zero => exact measurable_const
  | succ k ih =>
      have hρ : Measurable (fun p : ℝ × (Fin (k + 1) → ℝ) =>
          p.1 * Real.sqrt (1 - p.2 0 ^ 2)) := by fun_prop
      have ht : Measurable (fun p : ℝ × (Fin (k + 1) → ℝ) => Fin.tail p.2) :=
        measurable_pi_lambda _ (fun i => (measurable_pi_apply i.succ).comp measurable_snd)
      have hy : Measurable (fun p : ℝ × (Fin (k + 1) → ℝ) => p.1 * p.2 0) := by fun_prop
      exact (scalarCons_measurable k).comp (hy.prodMk (ih.comp (hρ.prodMk ht)))

theorem scalarRemainingRadius_nonneg {k : ℕ} (ρ : ℝ) (hρ : 0 ≤ ρ)
    (c : Fin k → ℝ) : 0 ≤ scalarRemainingRadius ρ c := by
  induction k generalizing ρ with
  | zero => exact hρ
  | succ k ih =>
      exact ih _ (mul_nonneg hρ (Real.sqrt_nonneg _)) _

theorem scalarRemainingRadius_sq {k : ℕ} (ρ : ℝ) (c : Fin k → ℝ)
    (hc : ∀ i, c i ^ 2 ≤ 1) :
    scalarRemainingRadius ρ c ^ 2 = ρ ^ 2 * (1 - scalarEnergy c) := by
  induction k generalizing ρ with
  | zero => simp [scalarRemainingRadius, scalarEnergy]
  | succ k ih =>
      have hE : scalarEnergy c =
          c 0 ^ 2 + (1 - c 0 ^ 2) * scalarEnergy (Fin.tail c) := by
        simpa only [Fin.cons_self_tail] using scalarEnergy_cons (c 0) (Fin.tail c)
      rw [scalarRemainingRadius, ih _ (Fin.tail c) (fun i => hc i.succ),
        mul_pow, Real.sq_sqrt (sub_nonneg.mpr (hc 0)), hE]
      ring

/-- This pointwise bridge is used on the true product-law support. -/
theorem scalarRemainingRadius_le_iff {k : ℕ} (c : Fin k → ℝ)
    (hc : ∀ i, c i ^ 2 ≤ 1) (r : ℝ) (hr : 0 ≤ r) :
    scalarRemainingRadius 1 c ≤ r ↔ 1 - r ^ 2 ≤ scalarEnergy c := by
  have hsq := scalarRemainingRadius_sq 1 c hc
  have hn := scalarRemainingRadius_nonneg 1 (by norm_num) c
  constructor <;> intro h <;> nlinarith

end ExactZO.M7


==> anc/ExactZO/M7StatePolicy.lean <==
import ExactZO.M7Execution
import Mathlib.Data.List.OfFn

/-!
Turn a measurable state machine into a policy on the existing full scalar
history. The state fold reads only replies, in chronological order. The
execution correspondence below is proved for every complete starting history.
-/

noncomputable section
open MeasureTheory
open scoped InnerProductSpace

namespace ExactZO.M7

variable {e : ℕ} {Ω S : Type*}

/-- Replay all recorded scalar replies through a deterministic state transition. -/
def scalarStateFold (step : (Ω × S) × ℝ → S) (ω : Ω) (s : S)
    (h : (valueModel e).History) : S :=
  h.foldl (fun t entry => step ((ω, t), entry.2)) s

@[simp]
theorem scalarStateFold_nil (step : (Ω × S) × ℝ → S) (ω : Ω) (s : S) :
    scalarStateFold (e := e) step ω s [] = s := rfl

theorem scalarStateFold_append_singleton (step : (Ω × S) × ℝ → S)
    (ω : Ω) (s : S) (h : (valueModel e).History) (a : (valueModel e).Entry) :
    scalarStateFold step ω s (h ++ [a]) =
      step ((ω, scalarStateFold step ω s h), a.2) := by
  simp only [scalarStateFold, List.foldl_append, List.foldl_cons, List.foldl_nil]

/-- The complete history fold is jointly measurable in seed, initial state,
and history, for the existing transcript measurable space. -/
theorem scalarStateFold_measurable [MeasurableSpace Ω] [MeasurableSpace S]
    (step : (Ω × S) × ℝ → S) (hstep : Measurable step) :
    Measurable (fun p : (Ω × S) × (valueModel e).History =>
      scalarStateFold step p.1.1 p.1.2 p.2) := by
  apply Transcript.measurable_prod_list_iff.mpr
  intro n
  induction n with
  | zero =>
      simpa only [List.ofFn_zero, scalarStateFold_nil] using
        (measurable_fst.snd :
          Measurable (fun p : (Ω × S) × (Fin 0 → (valueModel e).Entry) => p.1.2))
  | succ n ih =>
      have hreply : Measurable
          (fun p : (Ω × S) × (Fin (n + 1) → (valueModel e).Entry) => (p.2 0).2) :=
        measurable_valueEntry_value.comp
          ((measurable_pi_apply 0).comp measurable_snd)
      have hnext : Measurable
          (fun p : (Ω × S) × (Fin (n + 1) → (valueModel e).Entry) =>
            step (p.1, (p.2 0).2)) :=
        hstep.comp (measurable_fst.prodMk hreply)
      have htail : Measurable
          (fun p : (Ω × S) × (Fin (n + 1) → (valueModel e).Entry) => Fin.tail p.2) :=
        measurable_pi_lambda _ (fun i =>
          (measurable_pi_apply i.succ).comp measurable_snd)
      have h := ih.comp ((measurable_fst.fst.prodMk hnext).prodMk htail)
      simpa only [scalarStateFold, List.ofFn_succ, List.foldl_cons] using h

/-- The state machine is represented as a policy on full existing histories. -/
def scalarStatePolicy (initial : Ω → S)
    (action : Ω × S → (valueModel e).Action) (step : (Ω × S) × ℝ → S) :
    Ω → (valueModel e).Algorithm :=
  fun ω h => action (ω, scalarStateFold step ω (initial ω) h)

theorem scalarStatePolicy_jointlyMeasurable
    [MeasurableSpace Ω] [MeasurableSpace S]
    (initial : Ω → S) (hinit : Measurable initial)
    (action : Ω × S → (valueModel e).Action) (haction : Measurable action)
    (step : (Ω × S) × ℝ → S) (hstep : Measurable step) :
    (valueModel e).JointlyMeasurable (scalarStatePolicy initial action step) := by
  change Measurable (fun p : Ω × (valueModel e).History =>
    action (p.1, scalarStateFold step p.1 (initial p.1) p.2))
  have hfold := (scalarStateFold_measurable (e := e) step hstep).comp
    ((measurable_fst.prodMk (hinit.comp measurable_fst)).prodMk measurable_snd)
  exact haction.comp (measurable_fst.prodMk hfold)

/-- Direct scalar execution of a state machine. At zero remaining calls a
terminal output is still available; a further query returns zero. -/
def scalarStateOutput (action : Ω × S → (valueModel e).Action)
    (step : (Ω × S) × ℝ → S) (ω : Ω) (u : X e) : ℕ → S → X e
  | 0, s => match action (ω, s) with
    | .output z => z
    | .query _ => 0
  | k + 1, s => match action (ω, s) with
    | .output z => z
    | .query q => scalarStateOutput action step ω u k
        (step ((ω, s), ⟪(show X e from q), u⟫_ℝ))

/-- The original full-history scalar executor exactly implements the state
machine, without assuming a consistency property of the supplied history. -/
theorem projectionOutputFrom_scalarStatePolicy
    (initial : Ω → S) (action : Ω × S → (valueModel e).Action)
    (step : (Ω × S) × ℝ → S) (ω : Ω) (u : X e)
    (k : ℕ) (h : (valueModel e).History) :
    projectionOutputFrom (scalarStatePolicy initial action step ω) u k h =
      scalarStateOutput action step ω u k (scalarStateFold step ω (initial ω) h) := by
  induction k generalizing h with
  | zero => rfl
  | succ k ih =>
      cases hact : action (ω, scalarStateFold step ω (initial ω) h) with
      | output z =>
          simp only [projectionOutputFrom, scalarStatePolicy, scalarStateOutput, hact]
      | query q =>
          simp only [projectionOutputFrom, scalarStatePolicy, scalarStateOutput, hact]
          rw [ih, scalarStateFold_append_singleton]

theorem projectionOutput_scalarStatePolicy
    (initial : Ω → S) (action : Ω × S → (valueModel e).Action)
    (step : (Ω × S) × ℝ → S) (ω : Ω) (u : X e) (k : ℕ) :
    projectionOutputFrom (scalarStatePolicy initial action step ω) u k [] =
      scalarStateOutput action step ω u k (initial ω) := by
  simpa only [scalarStateFold_nil] using
    projectionOutputFrom_scalarStatePolicy initial action step ω u k []

end ExactZO.M7


==> anc/ExactZO/M7Statements.lean <==
import ExactZO.RandomModel
import ExactZO.SphereSplitExtras
import ExactZO.Householder
import ExactZO.SphereSign
import ExactZO.HessianSegmentForward
import Mathlib.Analysis.Convex.Function
import Mathlib.MeasureTheory.Integral.Lebesgue.Basic

/-!
M7 phase 1: definitions of unproved targets, together with their explicit
objects. No declaration in this module establishes any lower bound.
The existing policy, execution, rank cost, and normalized Gaussian sphere
measure are retained. Infinite execution cost remains infinite.
-/

noncomputable section
open MeasureTheory
open scoped InnerProductSpace ENNReal

namespace ExactZO.M7

/-- Exact scalar observations, with at most the supplied number of calls.
The existing value-query history and policy spaces are used, but the answer
here is the linear observation of u. A further request after the budget is
exhausted returns zero; an output action is unrestricted and uncharged. -/
def projectionOutputFrom {e : ℕ} (policy : (valueModel e).Algorithm) (u : X e) :
    ℕ → (valueModel e).History → X e
  | 0, h => match policy h with
    | .output z => z
    | .query _ => 0
  | k + 1, h => match policy h with
    | .output z => z
    | .query q => projectionOutputFrom policy u k (h ++ [⟨q, ⟪(show X e from q), u⟫_ℝ⟩])

/-- Unproved target for s4:lem:adaptive-projections. Directions need not be
orthogonal, independent, normalized, or nonzero. The policy is fixed before u.
The product measure makes the seed and the actual sphere vector independent. -/
def adaptive_projections_statement : Prop :=
  ∀ (e w : ℕ), 1 ≤ e → w < e →
    ∀ (A : RandomizedMethod (valueModel e)) (r : ℝ), 0 ≤ r → r < 1 →
      letI : MeasurableSpace A.Sample := A.measurableSpace
      (A.law.prod (Gaussian.sphereGaussian e)).real
        {p | ‖projectionOutputFrom (A.policy p.1) p.2 w [] - p.2‖ ≤ r}
        ≤ 1 / 2 + (w : ℝ) / (2 * (e : ℝ) * (1 - r ^ 2))

/-- Embed extended natural costs in extended nonnegative reals, preserving top. -/
def costToENNReal (n : ℕ∞) : ℝ≥0∞ :=
  if n = ⊤ then ⊤ else (n.toNat : ℝ≥0∞)

/-- Success on every fixed objective, with no uniform stopping or cost bound.
As in randomBad, nontermination is a failure. -/
def RandomSucceeds {d : ℕ} (M : OracleModel d) (A : RandomizedMethod M)
    (C : Set (Objective d)) (ε δ : ℝ) : Prop :=
  ∀ f ∈ C,
    @MeasurableSet A.Sample A.measurableSpace (M.randomBad A f ε) ∧
      A.law.real (M.randomBad A f ε) ≤ δ

/-- Nonnegative extended expectation of the actual rank-priced execution cost.
No integrability or finite expectation is required by this definition. -/
def expectedCost {d : ℕ} (M : OracleModel d) (A : RandomizedMethod M)
    (f : Objective d) : ℝ≥0∞ :=
  letI : MeasurableSpace A.Sample := A.measurableSpace
  ∫⁻ ω, costToENNReal (M.runCost (A.policy ω) f) ∂A.law

/-- The supremum is over fixed objectives after the method has been chosen. -/
def worstExpectedCost {d : ℕ} (M : OracleModel d) (A : RandomizedMethod M)
    (C : Set (Objective d)) : ℝ≥0∞ :=
  ⨆ (f : Objective d) (_ : f ∈ C), expectedCost M A f

/-- Expected-cost complexity allows unbounded executions and infinite costs.
Only the per-objective success condition restricts the infimum. -/
def NrandExpected {d : ℕ} (M : OracleModel d)
    (C : Set (Objective d)) (ε δ : ℝ) : ℝ≥0∞ :=
  ⨅ (A : RandomizedMethod M) (_ : RandomSucceeds M A C ε δ),
    worstExpectedCost M A C

/-- The two oracle signatures in the paper. -/
def SupportedOracle {d : ℕ} (M : OracleModel d) : Prop :=
  M = linearModel d ∨ M = valueModel d

/-- A public isometric embedding identifies the public subspace with X e. -/
def subspaceProjection {d e : ℕ} (J : X e →ₗᵢ[ℝ] X d) : X d →L[ℝ] X d :=
  J.toContinuousLinearMap.comp J.toContinuousLinearMap.adjoint

def quadraticRadius (ell Δ : ℝ) : ℝ := Real.sqrt (2 * Δ / ell)

def quadraticTheta (ell Δ ε : ℝ) : ℝ := ell * Δ / ε ^ 2

def quadraticAlpha (ell Δ ε : ℝ) : ℝ :=
  1 - 1 / (2 * quadraticTheta ell Δ ε)

/-- The literal quadratic in the ambient space, with center R J u. -/
def quadraticValue {d e : ℕ} (J : X e →ₗᵢ[ℝ] X d)
    (ell Δ : ℝ) (u : X e) (x : X d) : ℝ :=
  (ell / 2) * ‖subspaceProjection J x - quadraticRadius ell Δ • J u‖ ^ 2

def quadraticGradient {d e : ℕ} (J : X e →ₗᵢ[ℝ] X d)
    (ell Δ : ℝ) (u : X e) (x : X d) : X d :=
  ell • (subspaceProjection J x - quadraticRadius ell Δ • J u)

def quadraticUpperMatrix {d e : ℕ} (J : X e →ₗᵢ[ℝ] X d)
    (ell : ℝ) : X d →L[ℝ] X d :=
  ell • subspaceProjection J

def quadraticClass {d e : ℕ} (Q : X e → Objective d) : Set (Objective d) :=
  {f | ∃ u : X e, ‖u‖ = 1 ∧ f = Q u}

/-- This specification is required in a conclusion, never a premise of the
quadratic lower-bound target. Existence of Q includes its actual derivative. -/
def QuadraticFamilySpec {d e : ℕ} (J : X e →ₗᵢ[ℝ] X d)
    (ell Δ : ℝ) (Q : X e → Objective d) : Prop :=
  (∀ u x, (Q u).value x = quadraticValue J ell Δ u x) ∧
  (∀ u x, (Q u).grad x = quadraticGradient J ell Δ u x) ∧
  ∀ u, ‖u‖ = 1 →
    ConvexOn ℝ Set.univ (Q u).value ∧
    Smooth (Q u) ell ∧
    (∀ x, 0 ≤ (Q u).value x) ∧
    (Q u).value (quadraticRadius ell Δ • J u) = 0 ∧
    (Q u).value 0 = Δ ∧
    (Q u).value 0 - sInf (Set.range (Q u).value) = Δ ∧
    UpperMatrix ell (e : ℝ) (quadraticUpperMatrix J ell) ∧
    (∀ x y, QuadraticUpper (Q u) (quadraticUpperMatrix J ell) x y) ∧
    (∀ L E : ℝ, ell ≤ L → ell * (e : ℝ) ≤ L * E →
      UpperMatrix L E (quadraticUpperMatrix J ell) ∧ FixedClass L Δ E (Q u))

/-- Unproved target for s4:prop:quadratic-baseline. The genuine objective
family, its membership properties, and both lower bounds are conclusions.
Every method is chosen before quantifying over the unit parameter u. -/
def quadratic_baseline_statement : Prop :=
  ∀ (d e : ℕ) (J : X e →ₗᵢ[ℝ] X d) (ell Δ ε : ℝ),
    1 ≤ e → e ≤ d → 0 < ell → 0 < Δ → 0 < ε →
    1 / 2 < quadraticTheta ell Δ ε →
    ∃ Q : X e → Objective d,
      QuadraticFamilySpec J ell Δ Q ∧
      ∀ M : OracleModel d, SupportedOracle M →
        (∀ (A : RandomizedMethod M) (N : ℕ),
          M.RandomCostCap A (quadraticClass Q) ε (1 / 3) N →
          (e : ℝ) * quadraticAlpha ell Δ ε / 3 ≤ (N : ℝ)) ∧
        (∀ A : RandomizedMethod M,
          RandomSucceeds M A (quadraticClass Q) ε (1 / 3) →
          ENNReal.ofReal ((e : ℝ) * quadraticAlpha ell Δ ε / 36) ≤
            worstExpectedCost M A (quadraticClass Q))

/-- Exactly the public parameter regime in the paper; d is not selected later. -/
def MainParameters (d : ℕ) (L Δ ε E : ℝ) : Prop :=
  1 ≤ d ∧ 0 < L ∧ 0 < Δ ∧ 0 < ε ∧ 1 ≤ E ∧ E ≤ d ∧
    1 ≤ L * Δ / ε ^ 2

def baselineDimension (d : ℕ) (L Δ ε E : ℝ) : ℕ :=
  min d ⌊E * (L * Δ / ε ^ 2)⌋₊

def baselineSmoothness (e : ℕ) (L E : ℝ) : ℝ :=
  min L (L * E / (e : ℝ))

/-- Unproved existence and class-membership target for the corollary witnesses.
The rounded dimension, smoothness, gap, global matrix and class are conclusions. -/
def trace_class_witness_statement : Prop :=
  ∀ (d : ℕ) (L Δ ε E : ℝ), MainParameters d L Δ ε E →
    let e := baselineDimension d L Δ ε E
    let ell := baselineSmoothness e L E
    1 ≤ e ∧ e ≤ d ∧
    min (d : ℝ) (E * (L * Δ / ε ^ 2)) / 2 ≤ (e : ℝ) ∧
    0 < ell ∧ ell ≤ L ∧ ell * (e : ℝ) ≤ L * E ∧
    1 ≤ quadraticTheta ell Δ ε ∧
    ∃ (J : X e →ₗᵢ[ℝ] X d) (Q : X e → Objective d),
      QuadraticFamilySpec J ell Δ Q ∧
      ∀ u, ‖u‖ = 1 →
        UpperMatrix L E (quadraticUpperMatrix J ell) ∧ FixedClass L Δ E (Q u)

/-- Unproved s4:cor:quadratic-baseline, on the global fixed-matrix class F.
Includes the witness target and both oracle orderings. Top costs are preserved. -/
def quadratic_corollary_statement : Prop :=
  trace_class_witness_statement ∧
  ∀ (d : ℕ) (L Δ ε E : ℝ), MainParameters d L Δ ε E →
    (linearModel d).Nrand (FixedClass L Δ E) ε (1 / 3) ≤
      (valueModel d).Nrand (FixedClass L Δ E) ε (1 / 3) ∧
    NrandExpected (linearModel d) (FixedClass L Δ E) ε (1 / 3) ≤
      NrandExpected (valueModel d) (FixedClass L Δ E) ε (1 / 3) ∧
    ∀ M : OracleModel d, SupportedOracle M →
      ENNReal.ofReal (min (d : ℝ) (E * (L * Δ / ε ^ 2)) / 12) ≤
        costToENNReal (M.Nrand (FixedClass L Δ E) ε (1 / 3)) ∧
      ENNReal.ofReal (min (d : ℝ) (E * (L * Δ / ε ^ 2)) / 144) ≤
        NrandExpected M (FixedClass L Δ E) ε (1 / 3)

/-- Unproved lower part of thm:main-random on F, and by inclusion on the
paper's main a.e. Hessian class B. The expected-cost variant is also retained. -/
def main_random_lower_statement : Prop :=
  ∀ (d : ℕ) (L Δ ε E : ℝ), MainParameters d L Δ ε E →
    E * (L * Δ / ε ^ 2) ≤ d →
    ∀ M : OracleModel d, SupportedOracle M →
      (ENNReal.ofReal (E * (L * Δ / ε ^ 2) / 12) ≤
        costToENNReal (M.Nrand (FixedClass L Δ E) ε (1 / 3)) ∧
      ENNReal.ofReal (E * (L * Δ / ε ^ 2) / 144) ≤
        NrandExpected M (FixedClass L Δ E) ε (1 / 3)) ∧
      (ENNReal.ofReal (E * (L * Δ / ε ^ 2) / 12) ≤
        costToENNReal (M.Nrand (HessianSublevelClass L Δ E) ε (1 / 3)) ∧
      ENNReal.ofReal (E * (L * Δ / ε ^ 2) / 144) ≤
        NrandExpected M (HessianSublevelClass L Δ E) ε (1 / 3))

end ExactZO.M7


==> anc/ExactZO/M7TraceClassWitness.lean <==
import ExactZO.M7QuadraticFamilySpec
import Mathlib.Algebra.Order.Floor.Semiring

/-!
The fixed ambient dimension is retained.  The effective dimension and
smoothness are the literal rounded parameters in M7Statements, and the
quadratic witness is constructed from the first standard coordinates.
-/

noncomputable section
open scoped BigOperators InnerProductSpace

namespace ExactZO.M7

variable {d e : ℕ}

/-- The explicit coordinate inclusion before bundling its isometry proof. -/
def coordinateEmbeddingMap (h : e ≤ d) : X e →L[ℝ] X d :=
  ∑ i : Fin e, (EuclideanSpace.proj i).smulRight
    (EuclideanSpace.single (Fin.castLE h i) (1 : ℝ))

@[simp] theorem coordinateEmbeddingMap_apply (h : e ≤ d) (x : X e) :
    coordinateEmbeddingMap h x =
      ∑ i : Fin e, x i • EuclideanSpace.single (Fin.castLE h i) (1 : ℝ) := by
  simp only [coordinateEmbeddingMap, ContinuousLinearMap.sum_apply,
    ContinuousLinearMap.smulRight_apply]
  rfl

theorem coordinateEmbeddingMap_inner (h : e ≤ d) (x y : X e) :
    ⟪coordinateEmbeddingMap h x, coordinateEmbeddingMap h y⟫_ℝ = ⟪x, y⟫_ℝ := by
  have hv : Orthonormal ℝ
      (fun i : Fin e => EuclideanSpace.single (Fin.castLE h i) (1 : ℝ)) :=
    (EuclideanSpace.orthonormal_single (𝕜 := ℝ) (ι := Fin d)).comp
      (Fin.castLE h) (Fin.castLE_injective h)
  have hs := hv.inner_sum (fun i => x i) (fun i => y i) Finset.univ
  simpa only [coordinateEmbeddingMap_apply, RCLike.conj_to_real,
    PiLp.inner_apply, RCLike.inner_apply, conj_trivial, mul_comm] using hs

/-- Include X e in the first e coordinates of the original X d. -/
def coordinateEmbedding (h : e ≤ d) : X e →ₗᵢ[ℝ] X d :=
  (coordinateEmbeddingMap h).toLinearMap.isometryOfInner (coordinateEmbeddingMap_inner h)

@[simp] theorem coordinateEmbedding_apply (h : e ≤ d) (x : X e) :
    coordinateEmbedding h x =
      ∑ i : Fin e, x i • EuclideanSpace.single (Fin.castLE h i) (1 : ℝ) :=
  coordinateEmbeddingMap_apply h x

theorem natFloor_half {a : ℝ} (ha : 1 ≤ a) :
    a / 2 ≤ (⌊a⌋₊ : ℝ) := by
  have hf : 1 ≤ ⌊a⌋₊ := Nat.le_floor (by simpa using ha)
  have hfR : (1 : ℝ) ≤ (⌊a⌋₊ : ℝ) := by exact_mod_cast hf
  have hup := Nat.lt_floor_add_one a
  linarith

theorem roundedDimension_half (d : ℕ) {a : ℝ} (ha : 1 ≤ a) :
    min (d : ℝ) a / 2 ≤ (min d ⌊a⌋₊ : ℕ) := by
  rcases le_total d ⌊a⌋₊ with h | h
  · rw [min_eq_left h]
    have hm := min_le_left (d : ℝ) a
    have hd : 0 ≤ (d : ℝ) := Nat.cast_nonneg d
    linarith
  · rw [min_eq_right h]
    exact (div_le_div_of_nonneg_right (min_le_right (d : ℝ) a)
      (by norm_num : (0 : ℝ) ≤ 2)).trans (natFloor_half ha)

/-- Positivity, ambient containment, and both real bounds for the chosen rank. -/
theorem baselineDimension_bounds {d : ℕ} {L Δ ε E : ℝ}
    (hp : MainParameters d L Δ ε E) :
    1 ≤ baselineDimension d L Δ ε E ∧
    baselineDimension d L Δ ε E ≤ d ∧
    (baselineDimension d L Δ ε E : ℝ) ≤ E * (L * Δ / ε ^ 2) ∧
    min (d : ℝ) (E * (L * Δ / ε ^ 2)) / 2 ≤
      (baselineDimension d L Δ ε E : ℝ) := by
  rcases hp with ⟨hd, _, _, _, hE, _, hT⟩
  have ha : 1 ≤ E * (L * Δ / ε ^ 2) := by nlinarith
  have ha0 : 0 ≤ E * (L * Δ / ε ^ 2) := by linarith
  have hf : 1 ≤ ⌊E * (L * Δ / ε ^ 2)⌋₊ := Nat.le_floor (by simpa using ha)
  refine ⟨le_min hd hf, min_le_left _ _, ?_, roundedDimension_half d ha⟩
  have he : (min d ⌊E * (L * Δ / ε ^ 2)⌋₊ : ℕ) ≤
      ⌊E * (L * Δ / ε ^ 2)⌋₊ := min_le_right _ _
  exact (Nat.cast_le.mpr he).trans (Nat.floor_le ha0)

/-- The selected smoothness is positive and satisfies both spectral bounds. -/
theorem baselineSmoothness_bounds {e : ℕ} {L E : ℝ}
    (he : 1 ≤ e) (hL : 0 < L) (hE : 0 < E) :
    0 < baselineSmoothness e L E ∧
    baselineSmoothness e L E ≤ L ∧
    baselineSmoothness e L E * (e : ℝ) ≤ L * E := by
  have heR : (1 : ℝ) ≤ (e : ℝ) := by exact_mod_cast he
  have hepos : 0 < (e : ℝ) := by linarith
  refine ⟨lt_min hL (div_pos (mul_pos hL hE) hepos), min_le_left _ _, ?_⟩
  exact (le_div_iff₀ hepos).mp (min_le_right L (L * E / (e : ℝ)))

/-- The trace constraint does not push the normalized difficulty below one. -/
theorem baselineSmoothness_theta {e : ℕ} {L Δ ε E : ℝ}
    (he : 0 < (e : ℝ)) (hT : 1 ≤ L * Δ / ε ^ 2)
    (heT : (e : ℝ) ≤ E * (L * Δ / ε ^ 2)) :
    1 ≤ quadraticTheta (baselineSmoothness e L E) Δ ε := by
  have hid : (L * E / (e : ℝ)) * Δ / ε ^ 2 =
      E * (L * Δ / ε ^ 2) / (e : ℝ) := by ring
  unfold quadraticTheta baselineSmoothness
  rcases le_total L (L * E / (e : ℝ)) with h | h
  · rw [min_eq_left h]
    exact hT
  · rw [min_eq_right h, hid]
    exact (le_div_iff₀ he).mpr (by simpa only [one_mul] using heT)

/-- The exact rounded trace-class witness required by the frozen statement. -/
theorem trace_class_witness : trace_class_witness_statement := by
  intro d L Δ ε E hp
  obtain ⟨he, hed, heT, hehalf⟩ := baselineDimension_bounds hp
  rcases hp with ⟨_, hL, hΔ, _, hE, _, hT⟩
  have hEpos : 0 < E := by linarith
  obtain ⟨hell, hellL, hellE⟩ := baselineSmoothness_bounds he hL hEpos
  have heR : (1 : ℝ) ≤ (baselineDimension d L Δ ε E : ℝ) := by exact_mod_cast he
  have hepos : 0 < (baselineDimension d L Δ ε E : ℝ) := by linarith
  have htheta := baselineSmoothness_theta hepos hT heT
  refine ⟨he, hed, hehalf, hell, hellL, hellE, htheta, ?_⟩
  let J : X (baselineDimension d L Δ ε E) →ₗᵢ[ℝ] X d := coordinateEmbedding hed
  refine ⟨J, quadraticObjective J (baselineSmoothness (baselineDimension d L Δ ε E) L E) Δ,
    quadraticObjective_spec J hell hΔ.le, ?_⟩
  intro u hu
  exact ⟨quadraticUpperMatrix_valid J hell.le hellL hellE,
    quadraticObjective_fixedClass J hell hΔ.le hellL hellE u hu⟩

end ExactZO.M7


==> anc/ExactZO/Model.lean <==
import Mathlib.Analysis.InnerProductSpace.PiL2
import Mathlib.Analysis.InnerProductSpace.Adjoint
import Mathlib.Analysis.Calculus.FDeriv.Mul
import Mathlib.Analysis.Convex.Segment
import Mathlib.LinearAlgebra.Trace

noncomputable section

open scoped InnerProductSpace

namespace ExactZO

abbrev X (d : ℕ) := EuclideanSpace ℝ (Fin d)

/-- The vector field is required to be the actual derivative of the value function. -/
structure Objective (d : ℕ) where
  value : X d → ℝ
  grad : X d → X d
  hasDeriv : ∀ x, HasFDerivAt value (innerSL ℝ (grad x)) x

def HasGap {d : ℕ} (f : Objective d) (Δ : ℝ) : Prop :=
  ∃ lower : ℝ, (∀ x, lower ≤ f.value x) ∧ f.value 0 - lower ≤ Δ

def Smooth {d : ℕ} (f : Objective d) (L : ℝ) : Prop :=
  ∀ x y, ‖f.grad x - f.grad y‖ ≤ L * ‖x - y‖

def SmoothClass {d : ℕ} (L Δ : ℝ) (f : Objective d) : Prop :=
  Smooth f L ∧ HasGap f Δ

def UpperMatrix {d : ℕ} (L E : ℝ) (H : X d →L[ℝ] X d) : Prop :=
  (∀ x y, ⟪H x, y⟫_ℝ = ⟪x, H y⟫_ℝ) ∧
  (∀ x, 0 ≤ ⟪x, H x⟫_ℝ) ∧ ‖H‖ ≤ L ∧
  LinearMap.trace ℝ (X d) H.toLinearMap ≤ L * E

def QuadraticUpper {d : ℕ} (f : Objective d) (H : X d →L[ℝ] X d)
    (x y : X d) : Prop :=
  f.value y ≤ f.value x + ⟪f.grad x, y - x⟫_ℝ +
    (1 / 2 : ℝ) * ⟪y - x, H (y - x)⟫_ℝ

def StrictSublevel {d : ℕ} (f : Objective d) : Set (X d) :=
  {x | f.value x < f.value 0}

/-- A single matrix controls every segment contained in the strict initial sublevel. -/
def SublevelClass {d : ℕ} (L Δ E : ℝ) (f : Objective d) : Prop :=
  SmoothClass L Δ f ∧ ∃ H, UpperMatrix L E H ∧
    ∀ x y, segment ℝ x y ⊆ StrictSublevel f → QuadraticUpper f H x y

def FixedClass {d : ℕ} (L Δ E : ℝ) (f : Objective d) : Prop :=
  SmoothClass L Δ f ∧ ∃ H, UpperMatrix L E H ∧ ∀ x y, QuadraticUpper f H x y

theorem fixedClass_subset_sublevelClass {d : ℕ} {L Δ E : ℝ} {f : Objective d}
    (hf : FixedClass L Δ E f) : SublevelClass L Δ E f := by
  obtain ⟨hs, H, hH, hq⟩ := hf
  exact ⟨hs, H, hH, fun x y _ => hq x y⟩

theorem sublevelClass_subset_smoothClass {d : ℕ} {L Δ E : ℝ} {f : Objective d}
    (hf : SublevelClass L Δ E f) : SmoothClass L Δ f := hf.1

theorem Objective.continuous {d : ℕ} (f : Objective d) : Continuous f.value :=
  continuous_iff_continuousAt.mpr fun x => (f.hasDeriv x).continuousAt

/-- The lower-bound witness formulation does not require an attained minimum. -/
theorem hasGap_iff_infimum {d : ℕ} (f : Objective d) (Δ : ℝ) :
    HasGap f Δ ↔ BddBelow (Set.range f.value) ∧
      f.value 0 - sInf (Set.range f.value) ≤ Δ := by
  constructor
  · rintro ⟨lower, hlo, hgap⟩
    have hb : BddBelow (Set.range f.value) := by
      refine ⟨lower, ?_⟩
      rintro _ ⟨x, rfl⟩
      exact hlo x
    refine ⟨hb, ?_⟩
    have hi : lower ≤ sInf (Set.range f.value) := by
      apply le_csInf (Set.range_nonempty f.value)
      rintro _ ⟨x, rfl⟩
      exact hlo x
    exact (sub_le_sub_left hi (f.value 0)).trans hgap
  · rintro ⟨hb, hgap⟩
    exact ⟨sInf (Set.range f.value),
      fun x => csInf_le hb (Set.mem_range_self x), hgap⟩

theorem HasGap.mono {d : ℕ} {f : Objective d} {Δ Δ' : ℝ}
    (hf : HasGap f Δ) (h : Δ ≤ Δ') : HasGap f Δ' := by
  obtain ⟨lower, hlo, hgap⟩ := hf
  exact ⟨lower, hlo, hgap.trans h⟩

theorem Smooth.mono {d : ℕ} {f : Objective d} {L L' : ℝ}
    (hf : Smooth f L) (h : L ≤ L') : Smooth f L' := by
  intro x y
  exact (hf x y).trans (mul_le_mul_of_nonneg_right h (norm_nonneg _))

theorem Smooth.continuous_grad {d : ℕ} {f : Objective d} {L : ℝ}
    (hf : Smooth f L) (hL : 0 ≤ L) : Continuous f.grad := by
  have h : LipschitzWith ⟨L, hL⟩ f.grad := by
    rw [lipschitzWith_iff_dist_le_mul]
    intro x y
    simpa only [dist_eq_norm, NNReal.coe_mk] using hf x y
  exact h.continuous

end ExactZO


==> anc/ExactZO/Normalization.lean <==
import ExactZO.Model
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Linarith

noncomputable section

namespace ExactZO

/-- The positive normalization in the corrected scaling lemma. -/
theorem normalization_parameters {L ε b Lbar D Δ : ℝ}
    (hL : 0 < L) (hε : 0 < ε) (hb : 0 < b) (hbar : 0 < Lbar)
    (hbudget : Lbar * D / b ^ 2 ≤ L * Δ / ε ^ 2) :
    let s := Lbar * ε / (L * b)
    let a := Lbar * ε ^ 2 / (L * b ^ 2)
    0 < s ∧ 0 < a ∧ a / s = ε / b ∧ a / s ^ 2 = L / Lbar ∧ a * D ≤ Δ := by
  dsimp
  have hL0 := ne_of_gt hL
  have hε0 := ne_of_gt hε
  have hb0 := ne_of_gt hb
  have hbar0 := ne_of_gt hbar
  refine ⟨by positivity, by positivity, ?_, ?_, ?_⟩
  · field_simp
    ring
  · field_simp
    ring
  · have h := (div_le_div_iff₀ (sq_pos_of_pos hb) (sq_pos_of_pos hε)).mp hbudget
    rw [div_mul_eq_mul_div]
    apply (div_le_iff₀ (mul_pos hL (sq_pos_of_pos hb))).mpr
    convert h using 1 <;> ring

end ExactZO


==> anc/ExactZO/Oracle.lean <==
import ExactZO.Model
import ExactZO.Transcript
import Mathlib.MeasureTheory.Measure.Haar.OfBasis
import Mathlib.MeasureTheory.Constructions.BorelSpace.ContinuousLinearMap
import Mathlib.Data.ENat.Lattice
import Mathlib.LinearAlgebra.Dimension.LinearMap
import Mathlib.Tactic

/-!
Exact value and linear-information oracles, deterministic finite executions,
and worst-case deterministic complexity. Public parameters are fixed when an
algorithm is chosen. No objective or derivative is an extra algorithm input.
-/

noncomputable section

namespace ExactZO

/-- A query may have any finite width; its cost depends on rank, not width. -/
structure LinearQuery (d : ℕ) where
  width : ℕ
  point : X d
  directions : X width →L[ℝ] X d

def LinearQuery.rank {d : ℕ} (q : LinearQuery d) : ℕ :=
  Module.finrank ℝ (LinearMap.range q.directions.toLinearMap)

def LinearQuery.cost {d : ℕ} (q : LinearQuery d) : ℕ := 1 + q.rank

theorem LinearQuery.cost_pos {d : ℕ} (q : LinearQuery d) : 0 < q.cost := by
  simp [LinearQuery.cost]

theorem LinearQuery.rank_le_width {d : ℕ} (q : LinearQuery d) : q.rank ≤ q.width := by
  simpa [LinearQuery.rank, X] using q.directions.toLinearMap.finrank_range_le

theorem LinearQuery.rank_le_dim {d : ℕ} (q : LinearQuery d) : q.rank ≤ d := by
  simpa [LinearQuery.rank, X] using (LinearMap.range q.directions.toLinearMap).finrank_le

theorem LinearQuery.cost_eq_one_of_zero {d : ℕ} (q : LinearQuery d)
    (h : q.directions = 0) : q.cost = 1 := by
  simp [LinearQuery.cost, LinearQuery.rank, h]

abbrev LinearReply {d : ℕ} (q : LinearQuery d) := ℝ × X q.width

def linearReply {d : ℕ} (f : Objective d) (q : LinearQuery d) : LinearReply q :=
  (f.value q.point, q.directions.adjoint (f.grad q.point))

/-- A value query uses a zero map; its zero-width derivative reply carries no data. -/
def valueQuery {d : ℕ} (x : X d) : LinearQuery d := ⟨0, x, 0⟩

@[simp] theorem valueQuery_rank {d : ℕ} (x : X d) : (valueQuery x).rank = 0 := by
  simp [LinearQuery.rank, valueQuery]

@[simp] theorem valueQuery_cost {d : ℕ} (x : X d) : (valueQuery x).cost = 1 := by
  simp [LinearQuery.cost]

@[simp] theorem linearReply_valueQuery {d : ℕ} (f : Objective d) (x : X d) :
    linearReply f (valueQuery x) = (f.value x, 0) := by
  simp [linearReply, valueQuery]

abbrev LinearQueryCode (d : ℕ) := Σ s : ℕ, X d × (X s →L[ℝ] X d)

def linearQueryEquiv (d : ℕ) : LinearQuery d ≃ LinearQueryCode d where
  toFun q := ⟨q.width, q.point, q.directions⟩
  invFun q := ⟨q.1, q.2.1, q.2.2⟩
  left_inv q := by cases q; rfl
  right_inv q := by rcases q with ⟨s, x, D⟩; rfl

instance linearQueryMeasurableSpace (d : ℕ) : MeasurableSpace (LinearQuery d) :=
  MeasurableSpace.comap (linearQueryEquiv d) inferInstance

def linearQueryMeasurableEquiv (d : ℕ) : LinearQuery d ≃ᵐ LinearQueryCode d :=
  Transcript.equivComap (linearQueryEquiv d)

abbrev LinearEntryCode (d : ℕ) := Σ s : ℕ, X d × (X s →L[ℝ] X d) × ℝ × X s

def linearEntryEquiv (d : ℕ) : Sigma (LinearReply (d := d)) ≃ LinearEntryCode d where
  toFun e := ⟨e.1.width, e.1.point, e.1.directions, e.2.1, e.2.2⟩
  invFun e := ⟨⟨e.1, e.2.1, e.2.2.1⟩, e.2.2.2.1, e.2.2.2.2⟩
  left_inv e := by rcases e with ⟨⟨s, x, D⟩, v, g⟩; rfl
  right_inv e := by rcases e with ⟨s, x, D, v, g⟩; rfl

def valueEntryEquiv (d : ℕ) : (Σ _ : X d, ℝ) ≃ X d × ℝ where
  toFun e := (e.1, e.2)
  invFun e := ⟨e.1, e.2⟩
  left_inv e := by cases e; rfl
  right_inv e := by cases e; rfl

/-- The oracle signature also supplies the exact answer and the per-call cost. -/
structure OracleModel (d : ℕ) where
  Query : Type
  Reply : Query → Type
  queryMeasurableSpace : MeasurableSpace Query
  entryMeasurableSpace : MeasurableSpace (Sigma Reply)
  answer : Objective d → (q : Query) → Reply q
  cost : Query → ℕ
  cost_pos : ∀ q, 0 < cost q

def linearModel (d : ℕ) : OracleModel d where
  Query := LinearQuery d
  Reply := LinearReply
  queryMeasurableSpace := inferInstance
  entryMeasurableSpace := MeasurableSpace.comap (linearEntryEquiv d) inferInstance
  answer := linearReply
  cost := LinearQuery.cost
  cost_pos q := by simp [LinearQuery.cost]

def valueModel (d : ℕ) : OracleModel d where
  Query := X d
  Reply _ := ℝ
  queryMeasurableSpace := inferInstance
  entryMeasurableSpace := MeasurableSpace.comap (valueEntryEquiv d) inferInstance
  answer f x := f.value x
  cost _ := 1
  cost_pos _ := by decide

namespace OracleModel

variable {d : ℕ} (M : OracleModel d)

abbrev Entry := Sigma M.Reply
abbrev History := List M.Entry

instance instQueryMeasurableSpace : MeasurableSpace M.Query := M.queryMeasurableSpace

instance instEntryMeasurableSpace : MeasurableSpace M.Entry := M.entryMeasurableSpace

def historyMeasurableSpace : MeasurableSpace M.History :=
  @Transcript.listMeasurableSpace M.Entry M.entryMeasurableSpace

instance instHistoryMeasurableSpace : MeasurableSpace M.History := M.historyMeasurableSpace

def historyCost (h : M.History) : ℕ := (h.map fun entry => M.cost entry.1).sum

def ReplyConsistent (f : Objective d) (h : M.History) : Prop :=
  ∀ entry ∈ h, entry.2 = M.answer f entry.1

theorem history_length_le_cost (h : M.History) : h.length ≤ M.historyCost h := by
  induction h with
  | nil => simp [historyCost]
  | cons entry h ih =>
      simpa [historyCost, Nat.succ_eq_add_one, Nat.add_comm] using
        Nat.add_le_add (M.cost_pos entry.1) ih

inductive Action where
  | query (request : M.Query)
  | output (point : X d)

abbrev Algorithm := M.History → M.Action

def actionEquiv : M.Action ≃ M.Query ⊕ X d where
  toFun
    | .query q => .inl q
    | .output x => .inr x
  invFun
    | .inl q => .query q
    | .inr x => .output x
  left_inv a := by cases a <;> rfl
  right_inv a := by cases a <;> rfl

def actionMeasurableSpace : MeasurableSpace M.Action := by
  letI : MeasurableSpace M.Query := M.queryMeasurableSpace
  exact MeasurableSpace.comap (M.actionEquiv) inferInstance

instance instActionMeasurableSpace : MeasurableSpace M.Action := M.actionMeasurableSpace

def actionMeasurableEquiv : M.Action ≃ᵐ M.Query ⊕ X d :=
  Transcript.equivComap M.actionEquiv

theorem measurable_action_query : Measurable (Action.query (M := M) : M.Query → M.Action) :=
  M.actionMeasurableEquiv.symm.measurable.comp measurable_inl

theorem measurable_action_output : Measurable (Action.output (M := M) : X d → M.Action) :=
  M.actionMeasurableEquiv.symm.measurable.comp measurable_inr

theorem measurable_action_elim {β : Type*} [MeasurableSpace β]
    {fq : M.Query → β} {fx : X d → β} (hq : Measurable fq) (hx : Measurable fx) :
    Measurable (fun a : M.Action => match a with
      | .query q => fq q
      | .output x => fx x) := by
  have h := (hq.sumElim hx).comp M.actionMeasurableEquiv.measurable
  convert h using 1
  funext a
  cases a <;> rfl

/-- The spaces in this definition are fixed by oracle metadata, irrespective
of any local convenience instances used by a caller. -/
def JointlyMeasurable {Ω : Type*} [mΩ : MeasurableSpace Ω]
    (policy : Ω → M.Algorithm) : Prop :=
  @Measurable (Ω × M.History) M.Action
    (@Prod.instMeasurableSpace Ω M.History mΩ M.historyMeasurableSpace)
    M.actionMeasurableSpace (fun p => policy p.1 p.2)

theorem jointlyMeasurable_iff_fixedLength {Ω : Type*} [MeasurableSpace Ω]
    {policy : Ω → M.Algorithm} :
    M.JointlyMeasurable policy ↔
      ∀ n, Measurable (fun p : Ω × (Fin n → M.Entry) => policy p.1 (List.ofFn p.2)) :=
  Transcript.measurable_prod_list_iff

/-- A finite execution. The terminal output can be any point and costs zero. -/
inductive RunFrom (A : M.Algorithm) (f : Objective d) :
    M.History → ℕ → X d → Prop where
  | output {h x} (action : A h = .output x) : RunFrom A f h 0 x
  | query {h q n x} (action : A h = .query q)
      (tail : RunFrom A f (h ++ [⟨q, M.answer f q⟩]) n x) :
      RunFrom A f h (M.cost q + n) x

def Runs (A : M.Algorithm) (f : Objective d) (cost : ℕ) (output : X d) : Prop :=
  M.RunFrom A f [] cost output

/-- A finite run has an actual terminal history. Its cost is exactly the sum
of its calls, every reply is the true reply, and the output is not appended. -/
theorem RunFrom.exists_terminal_history {A : M.Algorithm} {f : Objective d}
    {h : M.History} {n : ℕ} {x : X d} (hr : M.RunFrom A f h n x) :
    ∃ suffix : M.History, A (h ++ suffix) = .output x ∧
      M.historyCost suffix = n ∧ M.ReplyConsistent f suffix := by
  induction hr with
  | output ha =>
      exact ⟨[], by simpa using ha, rfl, by simp [ReplyConsistent]⟩
  | @query h q n x ha ht ih =>
      obtain ⟨suffix, hs, hc, hr⟩ := ih
      refine ⟨⟨q, M.answer f q⟩ :: suffix, ?_, ?_, ?_⟩
      · simpa [List.append_assoc] using hs
      · simpa [historyCost] using congrArg (M.cost q + ·) hc
      · intro entry he
        rcases List.mem_cons.mp he with he | he
        · subst entry
          rfl
        · exact hr entry he

theorem runs_exists_terminal_history {A : M.Algorithm} {f : Objective d}
    {n : ℕ} {x : X d} (hr : M.Runs A f n x) :
    ∃ h : M.History, A h = .output x ∧ M.historyCost h = n ∧
      M.ReplyConsistent f h ∧ h.length ≤ n := by
  obtain ⟨h, ha, hc, hr⟩ := RunFrom.exists_terminal_history M hr
  exact ⟨h, by simpa using ha, hc, hr, hc ▸ M.history_length_le_cost h⟩

/-- All finite runs of a deterministic algorithm on the same function agree. -/
theorem RunFrom.unique {A : M.Algorithm} {f : Objective d} {h : M.History}
    {n m : ℕ} {x y : X d} (hn : M.RunFrom A f h n x)
    (hm : M.RunFrom A f h m y) : n = m ∧ x = y := by
  induction hn generalizing m y with
  | output ha =>
      cases hm with
      | output hb => simpa [ha] using hb
      | query hb _ => simp [ha] at hb
  | query ha ht ih =>
      cases hm with
      | output hb => simp [ha] at hb
      | query hb ht' =>
          have hq := OracleModel.Action.query.inj (ha.symm.trans hb)
          subst hq
          obtain ⟨rfl, rfl⟩ := ih ht'
          exact ⟨rfl, rfl⟩

/-- No finite terminating run means infinite cost. -/
def runCost (A : M.Algorithm) (f : Objective d) : ℕ∞ :=
  ⨅ (n : ℕ) (_ : ∃ x, M.Runs A f n x), (n : ℕ∞)

theorem runCost_eq_of_runs {A : M.Algorithm} {f : Objective d} {n : ℕ} {x : X d}
    (h : M.Runs A f n x) : M.runCost A f = (n : ℕ∞) := by
  apply le_antisymm
  · exact iInf_le_of_le n (iInf_le_of_le ⟨x, h⟩ le_rfl)
  · refine le_iInf fun m => le_iInf fun hm => ?_
    obtain ⟨y, hy⟩ := hm
    have heq := (RunFrom.unique M h hy).1
    exact_mod_cast heq.le

theorem runCost_eq_top_iff {A : M.Algorithm} {f : Objective d} :
    M.runCost A f = ⊤ ↔ ¬ ∃ n x, M.Runs A f n x := by
  constructor
  · intro h ⟨n, x, hn⟩
    rw [M.runCost_eq_of_runs hn] at h
    exact ENat.coe_ne_top n h
  · intro h
    apply le_antisymm le_top
    refine le_iInf fun n => le_iInf fun hn => ?_
    exact (h ⟨n, hn⟩).elim

theorem runCost_le_nat_iff {A : M.Algorithm} {f : Objective d} (N : ℕ) :
    M.runCost A f ≤ (N : ℕ∞) ↔ ∃ n x, M.Runs A f n x ∧ n ≤ N := by
  classical
  constructor
  · intro h
    by_cases hex : ∃ n x, M.Runs A f n x
    · obtain ⟨n, x, hn⟩ := hex
      exact ⟨n, x, hn, ENat.coe_le_coe.mp (by simpa [M.runCost_eq_of_runs hn] using h)⟩
    · rw [M.runCost_eq_top_iff.mpr hex] at h
      exact (ENat.coe_ne_top N (top_le_iff.mp h)).elim
  · rintro ⟨n, x, hn, hN⟩
    rw [M.runCost_eq_of_runs hn]
    exact ENat.coe_le_coe.mpr hN

def TerminatesOn (A : M.Algorithm) (C : Set (Objective d)) : Prop :=
  ∀ f ∈ C, ∃ n x, M.Runs A f n x

/-- The same algorithm terminates and succeeds on every member of the class. -/
def Succeeds (A : M.Algorithm) (C : Set (Objective d)) (ε : ℝ) : Prop :=
  ∀ f ∈ C, ∃ n x, M.Runs A f n x ∧ ‖f.grad x‖ ≤ ε

theorem Succeeds.terminatesOn {A : M.Algorithm} {C : Set (Objective d)} {ε : ℝ}
    (h : M.Succeeds A C ε) : M.TerminatesOn A C := by
  intro f hf
  obtain ⟨n, x, hn, _⟩ := h f hf
  exact ⟨n, x, hn⟩

def worstCost (A : M.Algorithm) (C : Set (Objective d)) : ℕ∞ :=
  ⨆ (f : Objective d) (_ : f ∈ C), M.runCost A f

theorem worstCost_le_nat_iff (A : M.Algorithm) (C : Set (Objective d)) (N : ℕ) :
    M.worstCost A C ≤ (N : ℕ∞) ↔
      ∀ f ∈ C, ∃ n x, M.Runs A f n x ∧ n ≤ N := by
  simp only [worstCost, iSup_le_iff, runCost_le_nat_iff]

theorem worstCost_mono (A : M.Algorithm) {C D : Set (Objective d)} (hCD : C ⊆ D) :
    M.worstCost A C ≤ M.worstCost A D := by
  refine iSup_le fun f => iSup_le fun hf => ?_
  exact le_iSup_of_le f (le_iSup_of_le (hCD hf) le_rfl)

/-- Infimum of worst costs of successful algorithms, with empty infimum equal to infinity. -/
def Ndet (C : Set (Objective d)) (ε : ℝ) : ℕ∞ :=
  ⨅ (A : M.Algorithm) (_ : M.Succeeds A C ε), M.worstCost A C

theorem Ndet_eq_top_of_no_success {C : Set (Objective d)} {ε : ℝ}
    (h : ¬ ∃ A, M.Succeeds A C ε) : M.Ndet C ε = ⊤ := by
  apply le_antisymm le_top
  refine le_iInf fun A => le_iInf fun hA => ?_
  exact (h ⟨A, hA⟩).elim

theorem Ndet_le_of_success {C : Set (Objective d)} {ε : ℝ} {A : M.Algorithm}
    (h : M.Succeeds A C ε) : M.Ndet C ε ≤ M.worstCost A C :=
  iInf_le_of_le A (iInf_le_of_le h le_rfl)

theorem le_Ndet {C : Set (Objective d)} {ε : ℝ} {n : ℕ∞}
    (h : ∀ A, M.Succeeds A C ε → n ≤ M.worstCost A C) : n ≤ M.Ndet C ε :=
  le_iInf fun A => le_iInf (h A)

/-- For a finite integer cap the infimum formulation really yields a single
successful algorithm attaining that cap, including termination on all inputs. -/
theorem Ndet_le_nat_iff (C : Set (Objective d)) (ε : ℝ) (N : ℕ) :
    M.Ndet C ε ≤ (N : ℕ∞) ↔
      ∃ A, M.Succeeds A C ε ∧ M.worstCost A C ≤ (N : ℕ∞) := by
  simp only [← ENat.lt_add_one_iff (ENat.coe_ne_top N), Ndet, iInf_lt_iff,
    exists_prop]

theorem Ndet_mono_class {C D : Set (Objective d)} (hCD : C ⊆ D) (ε : ℝ) :
    M.Ndet C ε ≤ M.Ndet D ε := by
  apply M.le_Ndet
  intro A hA
  exact (M.Ndet_le_of_success (fun f hf => hA f (hCD hf))).trans (M.worstCost_mono A hCD)

end OracleModel

@[simp] theorem valueModel_historyCost {d : ℕ} (h : (valueModel d).History) :
    (valueModel d).historyCost h = h.length := by
  simp [OracleModel.historyCost, valueModel]

/-- Project a query and rescale its point. The derivative map is projected,
not divided by the point scale, as in the paper's oracle simulation. -/
def LinearQuery.project {d e : ℕ} (P : X d →L[ℝ] X e) (σ : ℝ)
    (q : LinearQuery d) : LinearQuery e :=
  ⟨q.width, σ⁻¹ • P q.point, P.comp q.directions⟩

theorem LinearQuery.project_rank_le {d e : ℕ} (P : X d →L[ℝ] X e) (σ : ℝ)
    (q : LinearQuery d) : (q.project P σ).rank ≤ q.rank := by
  change Module.finrank ℝ (LinearMap.range (P.toLinearMap.comp q.directions.toLinearMap)) ≤ _
  rw [LinearMap.range_comp]
  exact Submodule.finrank_map_le P.toLinearMap (LinearMap.range q.directions.toLinearMap)

theorem LinearQuery.project_cost_le {d e : ℕ} (P : X d →L[ℝ] X e) (σ : ℝ)
    (q : LinearQuery d) : (q.project P σ).cost ≤ q.cost :=
  Nat.add_le_add_left (q.project_rank_le P σ) 1

@[simp] theorem LinearQuery.project_id_rank {d : ℕ} (σ : ℝ) (q : LinearQuery d) :
    (q.project (ContinuousLinearMap.id ℝ (X d)) σ).rank = q.rank := by
  simp [LinearQuery.project, LinearQuery.rank]

@[simp] theorem LinearQuery.project_id_cost {d : ℕ} (σ : ℝ) (q : LinearQuery d) :
    (q.project (ContinuousLinearMap.id ℝ (X d)) σ).cost = q.cost := by
  simp [LinearQuery.cost]

/-- The exact reply conversion is valid under the stated value and gradient
identities; those analytic identities are proved separately for scaled functions. -/
theorem linearReply_project {d e : ℕ} (P : X d →L[ℝ] X e) (σ a b : ℝ)
    (f : Objective d) (F : Objective e)
    (hv : ∀ x, f.value x = a * F.value (σ⁻¹ • P x))
    (hg : ∀ x, f.grad x = b • P.adjoint (F.grad (σ⁻¹ • P x)))
    (q : LinearQuery d) :
    linearReply f q =
      (a * (linearReply F (q.project P σ)).1,
        b • (linearReply F (q.project P σ)).2) := by
  simp [linearReply, LinearQuery.project, hv, hg]

/-- Erasing derivative replies gives a value-only history. -/
def valueHistory {d : ℕ} (h : (linearModel d).History) : (valueModel d).History :=
  h.map fun entry => ⟨entry.1.point, entry.2.1⟩

/-- A value algorithm uses the rank-zero suboracle and ignores derivative data. -/
def embedValueAlgorithm {d : ℕ} (A : (valueModel d).Algorithm) :
    (linearModel d).Algorithm := fun h =>
  match A (valueHistory h) with
  | .query x => .query (valueQuery x)
  | .output x => .output x

theorem runFrom_embedValue {d : ℕ} (A : (valueModel d).Algorithm) (f : Objective d)
    {h : (valueModel d).History} {n : ℕ} {x : X d}
    (hr : (valueModel d).RunFrom A f h n x) :
    ∀ h', valueHistory h' = h →
      (linearModel d).RunFrom (embedValueAlgorithm A) f h' n x := by
  induction hr with
  | output ha =>
      intro h' hh
      apply OracleModel.RunFrom.output
      simp [embedValueAlgorithm, hh, ha]
  | @query h q n x ha ht ih =>
      intro h' hh
      have htail : (linearModel d).RunFrom (embedValueAlgorithm A) f
          (h' ++ [⟨valueQuery q, (linearModel d).answer f (valueQuery q)⟩]) n x := by
        apply ih
        simp [valueHistory, List.map_append, valueQuery, linearModel, linearReply,
          valueModel, ← hh]
      have hquery : embedValueAlgorithm A h' = .query (valueQuery q) := by
        simp [embedValueAlgorithm, hh, ha]
      simpa [linearModel, valueModel] using OracleModel.RunFrom.query hquery htail

theorem runFrom_of_embedValue {d : ℕ} (A : (valueModel d).Algorithm) (f : Objective d)
    {h : (linearModel d).History} {n : ℕ} {x : X d}
    (hr : (linearModel d).RunFrom (embedValueAlgorithm A) f h n x) :
    (valueModel d).RunFrom A f (valueHistory h) n x := by
  induction hr with
  | @output h x ha =>
      apply OracleModel.RunFrom.output
      cases hv : A (valueHistory h) with
      | output y => simpa [embedValueAlgorithm, hv] using ha
      | query q => simp [embedValueAlgorithm, hv] at ha
  | @query h q n x ha ht ih =>
      cases hv : A (valueHistory h) with
      | output y => simp [embedValueAlgorithm, hv] at ha
      | query z =>
          have hq : valueQuery z = q := by simpa [embedValueAlgorithm, hv] using ha
          subst q
          have htail : (valueModel d).RunFrom A f
              (valueHistory h ++ [⟨z, (valueModel d).answer f z⟩]) n x := by
            simpa [valueHistory, List.map_append, valueQuery, linearModel,
              linearReply, valueModel] using ih
          simpa [linearModel, valueModel] using OracleModel.RunFrom.query hv htail

theorem runs_embedValue_iff {d : ℕ} (A : (valueModel d).Algorithm) (f : Objective d)
    (n : ℕ) (x : X d) :
    (linearModel d).Runs (embedValueAlgorithm A) f n x ↔
      (valueModel d).Runs A f n x := by
  constructor
  · exact runFrom_of_embedValue A f
  · intro h
    exact runFrom_embedValue A f h [] rfl

theorem runCost_embedValue {d : ℕ} (A : (valueModel d).Algorithm) (f : Objective d) :
    (linearModel d).runCost (embedValueAlgorithm A) f = (valueModel d).runCost A f := by
  simp only [OracleModel.runCost, runs_embedValue_iff]

theorem succeeds_embedValue_iff {d : ℕ} (A : (valueModel d).Algorithm)
    (C : Set (Objective d)) (ε : ℝ) :
    (linearModel d).Succeeds (embedValueAlgorithm A) C ε ↔
      (valueModel d).Succeeds A C ε := by
  simp only [OracleModel.Succeeds, runs_embedValue_iff]

theorem worstCost_embedValue {d : ℕ} (A : (valueModel d).Algorithm)
    (C : Set (Objective d)) :
    (linearModel d).worstCost (embedValueAlgorithm A) C = (valueModel d).worstCost A C := by
  simp only [OracleModel.worstCost, runCost_embedValue]

theorem Ndet_linear_le_value {d : ℕ} (C : Set (Objective d)) (ε : ℝ) :
    (linearModel d).Ndet C ε ≤ (valueModel d).Ndet C ε := by
  apply OracleModel.le_Ndet
  intro A hA
  rw [← worstCost_embedValue]
  apply OracleModel.Ndet_le_of_success
  exact (succeeds_embedValue_iff A C ε).mpr hA

def valueEntryMeasurableEquiv (d : ℕ) : (valueModel d).Entry ≃ᵐ X d × ℝ :=
  Transcript.equivComap (valueEntryEquiv d)

def linearEntryMeasurableEquiv (d : ℕ) : (linearModel d).Entry ≃ᵐ LinearEntryCode d :=
  Transcript.equivComap (linearEntryEquiv d)

theorem measurable_valueEntry_point {d : ℕ} :
    Measurable (fun e : (valueModel d).Entry => e.1) :=
  measurable_fst.comp (valueEntryMeasurableEquiv d).measurable

theorem measurable_valueEntry_value {d : ℕ} :
    Measurable (fun e : (valueModel d).Entry => e.2) :=
  measurable_snd.comp (valueEntryMeasurableEquiv d).measurable

theorem measurable_valueEntry_mk {d : ℕ} :
    Measurable (fun p : X d × ℝ => (⟨p.1, p.2⟩ : (valueModel d).Entry)) :=
  (valueEntryMeasurableEquiv d).symm.measurable

theorem measurable_linearEntry_point {d : ℕ} :
    Measurable (fun e : (linearModel d).Entry => e.1.point) := by
  have h : Measurable (fun e : LinearEntryCode d => e.2.1) :=
    Transcript.measurable_sigma_iff.mpr (fun _ => measurable_fst)
  exact h.comp (linearEntryMeasurableEquiv d).measurable

theorem measurable_linearEntry_value {d : ℕ} :
    Measurable (fun e : (linearModel d).Entry => e.2.1) := by
  have h : Measurable (fun e : LinearEntryCode d => e.2.2.2.1) :=
    Transcript.measurable_sigma_iff.mpr (fun _ => measurable_snd.snd.fst)
  exact h.comp (linearEntryMeasurableEquiv d).measurable

theorem measurable_valueQuery {d : ℕ} : Measurable (valueQuery : X d → LinearQuery d) := by
  have h : Measurable (fun x : X d =>
      (⟨0, x, (0 : X 0 →L[ℝ] X d)⟩ : LinearQueryCode d)) :=
    (Transcript.measurable_sigma_mk 0).comp (measurable_id.prodMk measurable_const)
  exact (linearQueryMeasurableEquiv d).symm.measurable.comp h

end ExactZO


==> anc/ExactZO/QuantizedSigns.lean <==
import ExactZO.SelectionEntropy
import Mathlib.Analysis.SpecialFunctions.Trigonometric.Series
import Mathlib.Algebra.Order.Floor.Ring
import Mathlib.Algebra.GeomSum
import Mathlib.Algebra.BigOperators.Field
import Mathlib.Data.Complex.ExponentialBounds

/-! Finite averages and quantized sign sums for S4 direction selection. -/

noncomputable section
open scoped BigOperators
open Finset

namespace ExactZO.QuantizedSigns

def avg {Ω : Type*} [Fintype Ω] (f : Ω → ℝ) : ℝ :=
  (∑ x, f x) / Fintype.card Ω

theorem avg_mono {Ω : Type*} [Fintype Ω] {f g : Ω → ℝ}
    (h : ∀ x, f x ≤ g x) : avg f ≤ avg g :=
  div_le_div_of_nonneg_right (Finset.sum_le_sum (fun x _ => h x)) (Nat.cast_nonneg _)

theorem avg_nonneg {Ω : Type*} [Fintype Ω] {f : Ω → ℝ}
    (h : ∀ x, 0 ≤ f x) : 0 ≤ avg f :=
  div_nonneg (Finset.sum_nonneg (fun x _ => h x)) (Nat.cast_nonneg _)

@[simp] theorem avg_const {Ω : Type*} [Fintype Ω] [Nonempty Ω] (c : ℝ) :
    avg (fun _ : Ω => c) = c := by
  simp [avg, Fintype.card_ne_zero]

theorem avg_add {Ω : Type*} [Fintype Ω] (f g : Ω → ℝ) :
    avg (fun x => f x + g x) = avg f + avg g := by simp [avg, Finset.sum_add_distrib, add_div]

theorem avg_mul_const {Ω : Type*} [Fintype Ω] (f : Ω → ℝ) (c : ℝ) :
    avg (fun x => f x * c) = avg f * c := by
  simp only [avg, ← Finset.sum_mul]
  ring

theorem avg_const_mul {Ω : Type*} [Fintype Ω] (c : ℝ) (f : Ω → ℝ) :
    avg (fun x => c * f x) = c * avg f := by
  simp only [mul_comm c, avg_mul_const]

theorem avg_sum {Ω ι : Type*} [Fintype Ω] [Fintype ι] (f : ι → Ω → ℝ) :
    avg (fun x => ∑ i, f i x) = ∑ i, avg (f i) := by
  unfold avg
  rw [Finset.sum_comm, Finset.sum_div]

def prob {Ω : Type*} [Fintype Ω] (P : Ω → Prop) [DecidablePred P] : ℝ :=
  avg (fun x => if P x then 1 else 0)

theorem prob_nonneg {Ω : Type*} [Fintype Ω] (P : Ω → Prop) [DecidablePred P] :
    0 ≤ prob P := avg_nonneg (fun _ => by split_ifs <;> norm_num)

def signSum {p : ℕ} (a : Fin p → ℝ) (x : Fin p → Bool) : ℝ :=
  ∑ j, a j * (if x j then 1 else -1)

theorem sign_mgf {p : ℕ} (a : Fin p → ℝ) (lmb : ℝ)
    (ha : ∑ j, a j ^ 2 ≤ 1) :
    avg (fun x : Fin p → Bool => Real.exp (lmb * signSum a x)) ≤ Real.exp (lmb ^ 2 / 2) := by
  have hfactor : (∑ x : Fin p → Bool, Real.exp (lmb * signSum a x)) =
      ∏ j, (Real.exp (lmb * a j) + Real.exp (-(lmb * a j))) := by
    simp only [signSum, Finset.mul_sum, Real.exp_sum]
    rw [← Fintype.prod_sum (fun (j : Fin p) (b : Bool) =>
      Real.exp (lmb * (a j * (if b then 1 else -1))))]
    apply Finset.prod_congr rfl
    intro j _
    simp [Fintype.sum_bool, mul_assoc]
  have hcosh : ∏ j, (Real.exp (lmb * a j) + Real.exp (-(lmb * a j))) =
      (2 : ℝ) ^ p * ∏ j, Real.cosh (lmb * a j) := by
    calc
      _ = ∏ j, 2 * Real.cosh (lmb * a j) := by
        apply Finset.prod_congr rfl
        intro j _
        rw [Real.cosh_eq]
        ring
      _ = _ := by rw [Finset.prod_mul_distrib]; simp
  have havg : avg (fun x : Fin p → Bool => Real.exp (lmb * signSum a x)) =
      ∏ j, Real.cosh (lmb * a j) := by
    rw [avg, hfactor, hcosh]
    simp [Fintype.card_fun]
  rw [havg]
  calc
    _ ≤ ∏ j, Real.exp ((lmb * a j) ^ 2 / 2) := by
      apply Finset.prod_le_prod
      · intro j _; exact (Real.cosh_pos _).le
      · intro j _; exact Real.cosh_le_exp_half_sq _
    _ = Real.exp (lmb ^ 2 / 2 * ∑ j, a j ^ 2) := by
      rw [← Real.exp_sum]
      congr 1
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro j _
      ring
    _ ≤ Real.exp (lmb ^ 2 / 2) := by
      apply Real.exp_le_exp.mpr
      nlinarith [sq_nonneg lmb]

theorem prob_ge_of_mgf {Ω : Type*} [Fintype Ω] (Y : Ω → ℝ)
    (hmgf : ∀ lmb : ℝ, avg (fun x => Real.exp (lmb * Y x)) ≤ Real.exp (lmb ^ 2 / 2))
    {b : ℝ} (hb : 0 ≤ b) :
    prob (fun x => b ≤ Y x) ≤ Real.exp (-(b ^ 2 / 2)) := by
  classical
  have hpoint : ∀ x, (if b ≤ Y x then (1 : ℝ) else 0) * Real.exp (b ^ 2) ≤
      Real.exp (b * Y x) := by
    intro x
    split_ifs with hx
    · simp only [one_mul]
      apply Real.exp_le_exp.mpr
      nlinarith [mul_le_mul_of_nonneg_left hx hb]
    · simpa using (Real.exp_pos (b * Y x)).le
  have hs := (avg_mono hpoint).trans (hmgf b)
  rw [avg_mul_const] at hs
  change prob (fun x => b ≤ Y x) * Real.exp (b ^ 2) ≤ _ at hs
  apply (mul_le_mul_iff_of_pos_right (Real.exp_pos (b ^ 2))).mp
  calc
    _ ≤ Real.exp (b ^ 2 / 2) := hs
    _ = Real.exp (-(b ^ 2 / 2)) * Real.exp (b ^ 2) := by
      rw [← Real.exp_add]
      congr 1
      ring

theorem prob_abs_of_mgf {Ω : Type*} [Fintype Ω] (Y : Ω → ℝ)
    (hmgf : ∀ lmb : ℝ, avg (fun x => Real.exp (lmb * Y x)) ≤ Real.exp (lmb ^ 2 / 2))
    {b : ℝ} (hb : 0 ≤ b) :
    prob (fun x => b ≤ |Y x|) ≤ 2 * Real.exp (-(b ^ 2 / 2)) := by
  classical
  have hminus : ∀ lmb : ℝ, avg (fun x => Real.exp (lmb * (-Y x))) ≤ Real.exp (lmb ^ 2 / 2) := by
    intro lmb
    simpa only [neg_mul, mul_neg, neg_sq] using hmgf (-lmb)
  have hpos := prob_ge_of_mgf Y hmgf hb
  have hneg := prob_ge_of_mgf (fun x => -Y x) hminus hb
  have hpoint : ∀ x, (if b ≤ |Y x| then (1 : ℝ) else 0) ≤
      (if b ≤ Y x then 1 else 0) + (if b ≤ -Y x then 1 else 0) := by
    intro x
    split_ifs <;> simp_all only [le_abs, not_or] <;> norm_num at *
  have h := avg_mono hpoint
  rw [avg_add] at h
  change prob (fun x => b ≤ |Y x|) ≤ prob (fun x => b ≤ Y x) + prob (fun x => b ≤ -Y x) at h
  linarith

def quantize (t y : ℝ) : ℤ := ⌊y / (2 * t) + 1 / 2⌋

theorem quantize_same_bin {t y z : ℝ} (ht : 0 < t)
    (h : quantize t y = quantize t z) : |y - z| < 2 * t := by
  have hylo := Int.floor_le (y / (2 * t) + 1 / 2)
  have hyhi := Int.lt_floor_add_one (y / (2 * t) + 1 / 2)
  have hzlo := Int.floor_le (z / (2 * t) + 1 / 2)
  have hzhi := Int.lt_floor_add_one (z / (2 * t) + 1 / 2)
  change (quantize t y : ℝ) ≤ _ at hylo
  change _ < (quantize t y : ℝ) + 1 at hyhi
  change (quantize t z : ℝ) ≤ _ at hzlo
  change _ < (quantize t z : ℝ) + 1 at hzhi
  rw [h] at hylo hyhi
  apply abs_lt.mpr
  constructor
  · have hdiv : z / (2 * t) - y / (2 * t) < 1 := by linarith
    rw [← sub_div, div_lt_iff₀ (by positivity)] at hdiv
    linarith
  · have hdiv : y / (2 * t) - z / (2 * t) < 1 := by linarith
    rw [← sub_div, div_lt_iff₀ (by positivity)] at hdiv
    linarith

theorem quantize_tail_event {t y : ℝ} (ht : 0 < t) (k : ℕ)
    (hk : k + 1 ≤ (quantize t y).natAbs) : (2 * (k : ℝ) + 1) * t ≤ |y| := by
  have hq : (k : ℝ) + 1 ≤ |(quantize t y : ℝ)| := by
    have hh : ((k + 1 : ℕ) : ℝ) ≤ ((quantize t y).natAbs : ℝ) := by exact_mod_cast hk
    simpa only [Nat.cast_add, Nat.cast_one, Int.cast_natAbs, Int.cast_abs] using hh
  have hlo := Int.floor_le (y / (2 * t) + 1 / 2)
  have hhi := Int.lt_floor_add_one (y / (2 * t) + 1 / 2)
  change (quantize t y : ℝ) ≤ _ at hlo
  change _ < (quantize t y : ℝ) + 1 at hhi
  rcases le_abs.mp hq with hq | hq
  · have hdiv : (2 * (k : ℝ) + 1) / 2 ≤ y / (2 * t) := by linarith
    rw [le_div_iff₀ (by positivity)] at hdiv
    have hpos : (2 * (k : ℝ) + 1) * t ≤ y := by nlinarith
    exact hpos.trans (le_abs_self y)
  · have hdiv : y / (2 * t) < -(2 * (k : ℝ) + 1) / 2 := by linarith
    rw [div_lt_iff₀ (by positivity)] at hdiv
    have hneg : (2 * (k : ℝ) + 1) * t ≤ -y := by nlinarith
    exact hneg.trans (neg_le_abs y)

theorem quantize_prob_tail {Ω : Type*} [Fintype Ω] (Y : Ω → ℝ)
    (hmgf : ∀ lmb : ℝ, avg (fun x => Real.exp (lmb * Y x)) ≤ Real.exp (lmb ^ 2 / 2))
    {t : ℝ} (ht : 0 < t) (k : ℕ) :
    prob (fun x => k + 1 ≤ (quantize t (Y x)).natAbs) ≤
      2 * Real.exp (-(t ^ 2 / 2)) ^ (k + 1) := by
  classical
  have hevent : prob (fun x => k + 1 ≤ (quantize t (Y x)).natAbs) ≤
      prob (fun x => (2 * (k : ℝ) + 1) * t ≤ |Y x|) := by
    apply avg_mono
    intro x
    split_ifs with hk hy
    · norm_num
    · exact False.elim (hy (quantize_tail_event ht k hk))
    · norm_num
    · norm_num
  have htail := prob_abs_of_mgf Y hmgf
    (show 0 ≤ (2 * (k : ℝ) + 1) * t by positivity)
  apply hevent.trans (htail.trans _)
  apply mul_le_mul_of_nonneg_left _ (by norm_num : (0 : ℝ) ≤ 2)
  rw [← Real.exp_nat_mul]
  apply Real.exp_le_exp.mpr
  have hkR : 0 ≤ (k : ℝ) := Nat.cast_nonneg k
  have hcoef : (k : ℝ) + 1 ≤ (2 * (k : ℝ) + 1) ^ 2 := by nlinarith
  have hmul := mul_le_mul_of_nonneg_right hcoef (sq_nonneg t)
  push_cast
  nlinarith

theorem avg_nat_eq_sum_tails {Ω : Type*} [Fintype Ω] (K : Ω → ℕ)
    (N : ℕ) (hN : ∀ x, K x ≤ N) :
    avg (fun x => (K x : ℝ)) = ∑ k ∈ range N, prob (fun x => k + 1 ≤ K x) := by
  classical
  have hpoint : ∀ x, (K x : ℝ) = ∑ k ∈ range N, if k + 1 ≤ K x then (1 : ℝ) else 0 := by
    intro x
    have hxN := hN x
    have hf : (range N).filter (fun k => k + 1 ≤ K x) = range (K x) := by
      ext k
      simp only [mem_filter, mem_range]
      omega
    rw [← Finset.sum_filter, hf]
    simp
  simp only [prob, avg]
  simp_rw [hpoint]
  rw [Finset.sum_comm, Finset.sum_div]

theorem geometric_succ_sum_le {q : ℝ} (hq : 0 ≤ q) (hq1 : q < 1) (N : ℕ) :
    ∑ k ∈ range N, q ^ (k + 1) ≤ q / (1 - q) := by
  have hid := geom_sum_mul_neg q N
  have hrewrite : (∑ k ∈ range N, q ^ (k + 1)) = q * ∑ k ∈ range N, q ^ k := by
    simp_rw [pow_succ, mul_comm _ q]
    rw [Finset.mul_sum]
  rw [hrewrite]
  apply (le_div_iff₀ (sub_pos.mpr hq1)).mpr
  have hpow := pow_nonneg hq N
  nlinarith [mul_nonneg hq hpow]

theorem quantize_avg_natAbs {Ω : Type*} [Fintype Ω] (Y : Ω → ℝ)
    (hmgf : ∀ lmb : ℝ, avg (fun x => Real.exp (lmb * Y x)) ≤ Real.exp (lmb ^ 2 / 2))
    {t : ℝ} (ht : 0 < t) (hq : Real.exp (-(t ^ 2 / 2)) ≤ 1 / 2)
    (N : ℕ) (hN : ∀ x, (quantize t (Y x)).natAbs ≤ N) :
    avg (fun x => ((quantize t (Y x)).natAbs : ℝ)) ≤ 4 * Real.exp (-(t ^ 2 / 2)) := by
  let q := Real.exp (-(t ^ 2 / 2))
  have hq0 : 0 < q := Real.exp_pos _
  have hq1 : q < 1 := by dsimp [q]; linarith
  calc
    _ = ∑ k ∈ range N, prob (fun x => k + 1 ≤ (quantize t (Y x)).natAbs) :=
      avg_nat_eq_sum_tails _ N hN
    _ ≤ ∑ k ∈ range N, 2 * q ^ (k + 1) := by
      apply Finset.sum_le_sum
      intro k _
      exact quantize_prob_tail Y hmgf ht k
    _ = 2 * ∑ k ∈ range N, q ^ (k + 1) := (Finset.mul_sum _ _ _).symm
    _ ≤ 2 * (q / (1 - q)) :=
      mul_le_mul_of_nonneg_left (geometric_succ_sum_le hq0.le hq1 N) (by norm_num)
    _ ≤ 4 * q := by
      apply (mul_le_mul_iff_of_pos_right (sub_pos.mpr hq1)).mp
      have hcancel : q / (1 - q) * (1 - q) = q := div_mul_cancel₀ _ (ne_of_gt (sub_pos.mpr hq1))
      dsimp [q] at *
      nlinarith

/-- A finite coding of the integers of absolute value at most `N`. -/
def boundedCode {N : ℕ} (k : ℤ) (hk : k.natAbs ≤ N) : Option (Bool × Fin N) := by
  cases k with
  | ofNat n =>
      cases n with
      | zero => exact none
      | succ n => exact some (true, ⟨n, by simpa using hk⟩)
  | negSucc n => exact some (false, ⟨n, by simpa using hk⟩)

def decodeCode {N : ℕ} : Option (Bool × Fin N) → ℤ
  | none => 0
  | some (b, k) => if b then (k.val : ℤ) + 1 else -((k.val : ℤ) + 1)

theorem decode_boundedCode {N : ℕ} (k : ℤ) (hk : k.natAbs ≤ N) :
    decodeCode (boundedCode k hk) = k := by
  cases k with
  | ofNat n => cases n <;> simp [boundedCode, decodeCode]
  | negSucc n => simp [boundedCode, decodeCode, Int.negSucc_eq]

/-- The geometric Gibbs reference is a finite variant of the paper's
quadratic Gibbs reference. Its first absolute moment gives the same `6δ`
entropy estimate and therefore the identical selection constant 9. -/
def refWeight (a : ℝ) {N : ℕ} : Option (Bool × Fin N) → ℝ
  | none => 1
  | some (_, k) => Real.exp (-(a / 2) * (k.val + 1 : ℕ))

def refMass (a : ℝ) {N : ℕ} (k : Option (Bool × Fin N)) : ℝ :=
  refWeight a k / (1 + 4 * Real.exp (-(a / 2)))

theorem refWeight_pos (a : ℝ) {N : ℕ} (k : Option (Bool × Fin N)) :
    0 < refWeight a k := by
  cases k with
  | none => norm_num [refWeight]
  | some k => exact Real.exp_pos _

theorem refMass_pos (a : ℝ) {N : ℕ} (k : Option (Bool × Fin N)) :
    0 < refMass a k := div_pos (refWeight_pos a k) (by positivity)

theorem refWeight_sum_le {a : ℝ} (hδ : Real.exp (-(a / 2)) ≤ 1 / 2) (N : ℕ) :
    (∑ k : Option (Bool × Fin N), refWeight a k) ≤ 1 + 4 * Real.exp (-(a / 2)) := by
  let δ := Real.exp (-(a / 2))
  have hδ0 : 0 < δ := Real.exp_pos _
  have hδ1 : δ < 1 := by dsimp [δ]; linarith
  have hsum : (∑ k : Option (Bool × Fin N), refWeight a k) =
      1 + 2 * ∑ j ∈ range N, δ ^ (j + 1) := by
    simp only [Fintype.sum_option, Fintype.sum_prod_type, Fintype.sum_bool, refWeight]
    simp_rw [mul_comm (-(a / 2)), Real.exp_nat_mul]
    have hfin : (∑ x : Fin N, Real.exp (-(a / 2)) ^ (x.val + 1)) =
        ∑ j ∈ range N, Real.exp (-(a / 2)) ^ (j + 1) :=
      Fin.sum_univ_eq_sum_range (fun j => Real.exp (-(a / 2)) ^ (j + 1)) N
    rw [hfin]
    dsimp [δ]
    ring
  rw [hsum]
  have hgeom := geometric_succ_sum_le hδ0.le hδ1 N
  have hfrac : δ / (1 - δ) ≤ 2 * δ := by
    apply (div_le_iff₀ (sub_pos.mpr hδ1)).mpr
    dsimp [δ] at *
    nlinarith
  linarith

theorem refMass_sum_le_one {a : ℝ} (hδ : Real.exp (-(a / 2)) ≤ 1 / 2) (N : ℕ) :
    ∑ k : Option (Bool × Fin N), refMass a k ≤ 1 := by
  simp only [refMass, ← Finset.sum_div]
  apply (div_le_one (by positivity : 0 < 1 + 4 * Real.exp (-(a / 2)))).mpr
  exact refWeight_sum_le hδ N

theorem refMass_cost_code {a : ℝ} {N : ℕ} (k : ℤ) (hk : k.natAbs ≤ N) :
    -Real.log (refMass a (boundedCode k hk)) =
      Real.log (1 + 4 * Real.exp (-(a / 2))) + (a / 2) * (k.natAbs : ℝ) := by
  rw [refMass, Real.log_div (ne_of_gt (refWeight_pos _ _)) (by positivity)]
  cases k with
  | ofNat n =>
      have hn : (Int.ofNat n).natAbs = n := rfl
      rw [hn]
      cases n <;> simp [boundedCode, refWeight, Real.log_exp]
  | negSucc n => simp [boundedCode, refWeight, Real.log_exp]

theorem a_mul_exp_neg_half_le_one {a : ℝ} (ha : 0 ≤ a) :
    a * Real.exp (-(a / 2)) ≤ 1 := by
  have ht := Real.quadratic_le_exp_of_nonneg (show 0 ≤ a / 2 by linarith)
  have hle : a ≤ Real.exp (a / 2) := by nlinarith [sq_nonneg (a - 2)]
  rw [Real.exp_neg]
  exact (mul_inv_le_iff₀ (Real.exp_pos (a / 2))).mpr (by simpa using hle)

theorem quantize_reference_cost {Ω : Type*} [Fintype Ω] [Nonempty Ω]
    (Y : Ω → ℝ)
    (hmgf : ∀ lmb : ℝ, avg (fun x => Real.exp (lmb * Y x)) ≤ Real.exp (lmb ^ 2 / 2))
    {t : ℝ} (ht : 0 < t) (hδ : Real.exp (-(t ^ 2 / 4)) ≤ 1 / 2)
    (N : ℕ) (hN : ∀ x, (quantize t (Y x)).natAbs ≤ N) :
    avg (fun x => -Real.log (refMass (t ^ 2 / 2)
      (boundedCode (quantize t (Y x)) (hN x)))) ≤ 6 * Real.exp (-(t ^ 2 / 4)) := by
  let a := t ^ 2 / 2
  let δ := Real.exp (-(t ^ 2 / 4))
  have ha : 0 ≤ a := by dsimp [a]; positivity
  have heq : Real.exp (-(a / 2)) = δ := by dsimp [a, δ]; congr 1; ring
  have hq : Real.exp (-(t ^ 2 / 2)) ≤ 1 / 2 := by
    apply le_trans _ hδ
    apply Real.exp_le_exp.mpr
    nlinarith [sq_nonneg t]
  have hm := quantize_avg_natAbs Y hmgf ht hq N hN
  have hlog : Real.log (1 + 4 * δ) ≤ 4 * δ := by
    have h := Real.log_le_sub_one_of_pos (show 0 < 1 + 4 * δ by dsimp [δ]; positivity)
    linarith
  have hcost : avg (fun x => -Real.log (refMass (t ^ 2 / 2)
      (boundedCode (quantize t (Y x)) (hN x)))) =
      Real.log (1 + 4 * δ) + (a / 2) * avg (fun x => ((quantize t (Y x)).natAbs : ℝ)) := by
    simp_rw [refMass_cost_code]
    rw [avg_add, avg_const, avg_const_mul]
    rw [heq]
  rw [hcost]
  have hae := a_mul_exp_neg_half_le_one ha
  rw [heq] at hae
  have hexp : Real.exp (-a) = δ * δ := by
    rw [← heq, ← Real.exp_add]
    congr 1
    ring
  change avg (fun x => ((quantize t (Y x)).natAbs : ℝ)) ≤ 4 * Real.exp (-a) at hm
  rw [hexp] at hm
  have hmul := mul_le_mul_of_nonneg_left hm (show 0 ≤ a / 2 by linarith)
  have hδ0 : 0 ≤ δ := (Real.exp_pos _).le
  have hmul2 := mul_le_mul_of_nonneg_right hae hδ0
  change _ ≤ 6 * δ
  nlinarith

end ExactZO.QuantizedSigns


==> anc/ExactZO/RadialCompression.lean <==
import ExactZO.Model
import Mathlib.Analysis.InnerProductSpace.Calculus
import Mathlib.Analysis.SpecialFunctions.Sqrt
import Mathlib.Tactic

noncomputable section
open scoped InnerProductSpace
namespace ExactZO.RadialCompression
variable {d : ℕ}

def factor (R : ℝ) (x : X d) : ℝ := (Real.sqrt (1 + ‖x‖ ^ 2 / R ^ 2))⁻¹

def compression (R : ℝ) (x : X d) : X d := factor R x • x

theorem denominator_pos (R : ℝ) (x : X d) : 0 < 1 + ‖x‖ ^ 2 / R ^ 2 := by
  positivity

theorem factor_pos (R : ℝ) (x : X d) : 0 < factor R x :=
  inv_pos.mpr (Real.sqrt_pos.2 (denominator_pos R x))

theorem factor_le_one (R : ℝ) (x : X d) : factor R x ≤ 1 := by
  apply (inv_le_one₀ (Real.sqrt_pos.2 (denominator_pos R x))).2
  apply (Real.le_sqrt (by norm_num) (by positivity)).2
  norm_num
  positivity

theorem compression_norm_lt {R : ℝ} (hR : 0 < R) (x : X d) :
    ‖compression R x‖ < R := by
  have hs := Real.sq_sqrt (le_of_lt (denominator_pos R x))
  have hp := Real.sqrt_pos.2 (denominator_pos R x)
  have hR2 : 0 < R ^ 2 := sq_pos_of_pos hR
  have he : R ^ 2 * (1 + ‖x‖ ^ 2 / R ^ 2) = R ^ 2 + ‖x‖ ^ 2 := by
    field_simp
  have hsq : ‖x‖ ^ 2 < (R * Real.sqrt (1 + ‖x‖ ^ 2 / R ^ 2)) ^ 2 := by
    rw [mul_pow, hs, he]
    linarith
  have hn : ‖x‖ < R * Real.sqrt (1 + ‖x‖ ^ 2 / R ^ 2) :=
    (sq_lt_sq₀ (norm_nonneg x) (by positivity)).mp hsq
  rw [compression, norm_smul, Real.norm_eq_abs, abs_of_pos (factor_pos R x)]
  change (Real.sqrt (1 + ‖x‖ ^ 2 / R ^ 2))⁻¹ * ‖x‖ < R
  rw [inv_mul_eq_div]
  exact (div_lt_iff₀ hp).2 hn

theorem compressed_inner_eq_zero_iff (R : ℝ) (x u : X d) :
    ⟪u, compression R x⟫_ℝ = 0 ↔ ⟪u, x⟫_ℝ = 0 := by
  rw [compression, real_inner_smul_right, mul_eq_zero]
  simp [(factor_pos R x).ne']

/-- The derivative is the scalar contraction minus one radial rank-one term. -/
def derivative (R : ℝ) (x : X d) : X d →L[ℝ] X d :=
  factor R x • ContinuousLinearMap.id ℝ (X d) -
    (factor R x ^ 3 / R ^ 2) • (innerSL ℝ x).smulRight x

theorem factor_hasFDerivAt {R : ℝ} (_hR : 0 < R) (x : X d) :
    HasFDerivAt (factor R) ((-(factor R x ^ 3 / R ^ 2)) • innerSL ℝ x) x := by
  have hp := Real.sqrt_pos.2 (denominator_pos R x)
  have hn : HasFDerivAt (fun y : X d => 1 + ‖y‖ ^ 2 / R ^ 2)
      ((R ^ 2)⁻¹ • (2 • innerSL ℝ x)) x := by
    convert ((hasStrictFDerivAt_norm_sq x).hasFDerivAt.mul_const ((R ^ 2)⁻¹)).const_add 1 using 1
  have h := hn.sqrt (ne_of_gt (denominator_pos R x))
  have hi := (hasDerivAt_inv (ne_of_gt hp)).comp_hasFDerivAt x h
  convert hi using 1
  ext v
  simp only [ContinuousLinearMap.smul_apply, innerSL_apply, smul_eq_mul]
  dsimp [factor]
  simp only [div_eq_mul_inv, mul_inv_rev, inv_pow]
  ring

theorem compression_hasFDerivAt {R : ℝ} (hR : 0 < R) (x : X d) :
    HasFDerivAt (compression R) (derivative R x) x := by
  convert (factor_hasFDerivAt hR x).smul (hasFDerivAt_id x) using 1
  ext v
  simp [derivative, ContinuousLinearMap.smulRight_apply, smul_sub, sub_smul,
    neg_smul, add_comm]
  ring

theorem derivative_on_orthogonal (R : ℝ) (x u : X d)
    (h : ⟪u, compression R x⟫_ℝ = 0) : derivative R x u = factor R x • u := by
  have hz := (compressed_inner_eq_zero_iff R x u).mp h
  have hzx : ⟪x, u⟫_ℝ = 0 := by simpa only [real_inner_comm] using hz
  simp [derivative, hzx]

theorem factor_identity {R : ℝ} (_hR : 0 < R) (x : X d) :
    factor R x ^ 2 * (1 + ‖x‖ ^ 2 / R ^ 2) = 1 := by
  rw [factor, inv_pow, Real.sq_sqrt (denominator_pos R x).le]
  exact inv_mul_cancel₀ (denominator_pos R x).ne'

theorem derivative_norm_le_one {R : ℝ} (hR : 0 < R) (x : X d) :
    ‖derivative R x‖ ≤ 1 := by
  apply ContinuousLinearMap.opNorm_le_bound _ (by norm_num)
  intro v
  let c := factor R x ^ 2 / R ^ 2
  have hc : 0 ≤ c := by dsimp [c]; positivity
  have hcr : c * ‖x‖ ^ 2 ≤ 1 := by
    have hi := factor_identity hR x
    have he : c * ‖x‖ ^ 2 + factor R x ^ 2 = 1 := by
      calc
        _ = factor R x ^ 2 * (1 + ‖x‖ ^ 2 / R ^ 2) := by dsimp [c]; ring
        _ = 1 := hi
    nlinarith [sq_nonneg (factor R x)]
  have he : derivative R x v = factor R x • (v - (c * ⟪x, v⟫_ℝ) • x) := by
    simp only [derivative, ContinuousLinearMap.sub_apply, ContinuousLinearMap.smul_apply,
      ContinuousLinearMap.id_apply, ContinuousLinearMap.smulRight_apply, innerSL_apply,
      smul_sub, smul_smul]
    congr 1
    congr 1
    dsimp [c]
    ring
  have hnorm : ‖v - (c * ⟪x, v⟫_ℝ) • x‖ ≤ ‖v‖ := by
    apply (sq_le_sq₀ (norm_nonneg _) (norm_nonneg _)).mp
    rw [norm_sub_sq_real, real_inner_smul_right, norm_smul,
      mul_pow, Real.norm_eq_abs, sq_abs]
    rw [real_inner_comm v x]
    have hn := mul_nonneg hc (sq_nonneg ⟪v, x⟫_ℝ)
    have hb := mul_le_mul_of_nonneg_left hcr hn
    nlinarith
  rw [he, norm_smul, Real.norm_eq_abs, abs_of_pos (factor_pos R x), one_mul]
  exact (mul_le_mul_of_nonneg_left hnorm (factor_pos R x).le).trans
    (mul_le_of_le_one_left (norm_nonneg v) (factor_le_one R x))

theorem compression_lipschitz {R : ℝ} (hR : 0 < R) (x y : X d) :
    ‖compression R y - compression R x‖ ≤ ‖y - x‖ := by
  have h := Convex.norm_image_sub_le_of_norm_hasFDerivWithin_le
    (s := Set.univ) (f := compression R) (f' := derivative R)
    (fun z _ => (compression_hasFDerivAt hR z).hasFDerivWithinAt)
    (fun z _ => derivative_norm_le_one hR z) (convex_univ : Convex ℝ (Set.univ : Set (X d)))
    (Set.mem_univ x) (Set.mem_univ y)
  simpa only [one_mul] using h

end ExactZO.RadialCompression


==> anc/ExactZO/RadialLift.lean <==
/- Reused from lean-library Minimax/RadialLipschitz.lean at a20965a; source SHA256 7e320a203a082ec19704680cf0e4216bd14828e5eac1c291349aa52a313f5639. Namespace/import adaptation only. -/
import ExactZO.RadialCompression
import Mathlib.Topology.MetricSpace.Lipschitz
import Mathlib.Analysis.Convex.Function

noncomputable section
open scoped InnerProductSpace Topology
open Filter
namespace ExactZO.RadialLift
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
local instance : NormedSpace ℝ E := InnerProductSpace.toNormedSpace

def lift (φ : ℝ → ℝ) (x : E) : E := (φ ‖x‖ / ‖x‖) • x

theorem lift_zero (φ : ℝ → ℝ) : lift φ (0 : E) = 0 := by simp [lift]

theorem lift_norm (φ : ℝ → ℝ) (h0 : φ 0 = 0) (hp : ∀ r, 0 ≤ r → 0 ≤ φ r) (x : E) :
    ‖lift φ x‖ = φ ‖x‖ := by
  by_cases hx : ‖x‖ = 0
  · have hxx : x = 0 := norm_eq_zero.mp hx
    simp [hxx, lift_zero, h0]
  · rw [lift, norm_smul, Real.norm_eq_abs, abs_of_nonneg (div_nonneg (hp _ (norm_nonneg _)) (norm_nonneg _))]
    exact div_mul_cancel₀ _ hx

theorem lift_difference (φ : ℝ → ℝ) (h0 : φ 0 = 0) {C : ℝ} (hC : 0 ≤ C)
    (hp : ∀ r, 0 ≤ r → 0 ≤ φ r)
    (hb : ∀ r, 0 ≤ r → φ r ≤ C * r)
    (hL : ∀ r t, 0 ≤ r → 0 ≤ t → |φ r - φ t| ≤ C * |r - t|)
    (x y : E) : ‖lift φ x - lift φ y‖ ≤ C * ‖x - y‖ := by
  by_cases hx : x = 0
  · subst x
    simpa [lift_zero, norm_neg, lift_norm φ h0 hp] using hb ‖y‖ (norm_nonneg y)
  by_cases hy : y = 0
  · subst y
    simpa [lift_zero, lift_norm φ h0 hp] using hb ‖x‖ (norm_nonneg x)
  have hr : 0 < ‖x‖ := norm_pos_iff.mpr hx
  have ht : 0 < ‖y‖ := norm_pos_iff.mpr hy
  let a := φ ‖x‖ / ‖x‖
  let b := φ ‖y‖ / ‖y‖
  have ha0 : 0 ≤ a := div_nonneg (hp _ hr.le) hr.le
  have hb0 : 0 ≤ b := div_nonneg (hp _ ht.le) ht.le
  have haC : a ≤ C := (div_le_iff₀ hr).mpr (hb _ hr.le)
  have hbC : b ≤ C := (div_le_iff₀ ht).mpr (hb _ ht.le)
  have har : a * ‖x‖ = φ ‖x‖ := div_mul_cancel₀ _ hr.ne'
  have hbt : b * ‖y‖ = φ ‖y‖ := div_mul_cancel₀ _ ht.ne'
  have hib : 0 ≤ ‖x‖ * ‖y‖ - ⟪x, y⟫_ℝ := by
    linarith [real_inner_le_norm x y]
  have hscalar : (φ ‖x‖ - φ ‖y‖) ^ 2 ≤ C ^ 2 * (‖x‖ - ‖y‖) ^ 2 := by
    have hh := pow_le_pow_left₀ (abs_nonneg _) (hL ‖x‖ ‖y‖ hr.le ht.le) 2
    simpa only [mul_pow, sq_abs] using hh
  have hab : a * b ≤ C ^ 2 := by
    simpa only [pow_two] using mul_le_mul haC hbC hb0 hC
  have hangular := mul_le_mul_of_nonneg_right hab hib
  have hid : ‖lift φ x - lift φ y‖ ^ 2 =
      (φ ‖x‖ - φ ‖y‖) ^ 2 + 2 * (a * b) * (‖x‖ * ‖y‖ - ⟪x, y⟫_ℝ) := by
    change ‖a • x - b • y‖ ^ 2 = _
    rw [norm_sub_sq_real, norm_smul, norm_smul, Real.norm_eq_abs, Real.norm_eq_abs,
      abs_of_nonneg ha0, abs_of_nonneg hb0, real_inner_smul_left, real_inner_smul_right,
      har, hbt]
    rw [← har, ← hbt]
    ring
  have hsq : ‖lift φ x - lift φ y‖ ^ 2 ≤ (C * ‖x - y‖) ^ 2 := by
    rw [hid, mul_pow, norm_sub_sq_real]
    nlinarith [hscalar, hangular]
  nlinarith [norm_nonneg (lift φ x - lift φ y), mul_nonneg hC (norm_nonneg (x - y))]

theorem hasFDerivAt_norm_of_ne_zero {x : E} (hx : x ≠ 0) :
    HasFDerivAt (fun y : E => ‖y‖) (‖x‖⁻¹ • innerSL ℝ x) x := by
  have hh := (Real.hasDerivAt_sqrt (sq_pos_of_pos (norm_pos_iff.mpr hx)).ne').comp_hasFDerivAt x
    (hasStrictFDerivAt_norm_sq x).hasFDerivAt
  have hf : (fun y : E => Real.sqrt (‖y‖ ^ 2)) = fun y => ‖y‖ := by
    funext y
    exact Real.sqrt_sq (norm_nonneg y)
  simp only [Function.comp_def] at hh
  rw [hf] at hh
  convert hh using 1
  ext u
  simp only [ContinuousLinearMap.smul_apply, innerSL_apply, smul_eq_mul, Real.sqrt_sq (norm_nonneg x)]
  ring

/-- A scalar radial function constant near zero has its actual radial gradient
at every point, including zero. -/
theorem radial_hasFDerivAt {f φ : ℝ → ℝ}
    (hd : ∀ r, HasDerivAt f (φ r) r) {R : ℝ} (hR : 0 < R)
    (hf : ∀ r, 0 ≤ r → r ≤ R → f r = f 0) (x : E) :
    HasFDerivAt (fun y : E => f ‖y‖) (innerSL ℝ (lift φ x)) x := by
  by_cases hx : x = 0
  · subst x
    rw [lift_zero, map_zero]
    apply (hasFDerivAt_const (f 0) (0 : E)).congr_of_eventuallyEq
    have hh : ∀ᶠ y : E in 𝓝 0, ‖y‖ < R :=
      continuous_norm.continuousAt.eventually (gt_mem_nhds (by simpa using hR))
    filter_upwards [hh] with y hy
    exact hf ‖y‖ (norm_nonneg y) hy.le
  · convert (hd ‖x‖).comp_hasFDerivAt x (hasFDerivAt_norm_of_ne_zero hx) using 1
    ext u
    simp only [lift, innerSL_apply, ContinuousLinearMap.smul_apply,
      real_inner_smul_left, smul_eq_mul]
    ring

theorem radial_contDiff_one {f φ : ℝ → ℝ}
    (hd : ∀ r, HasDerivAt f (φ r) r) {R : ℝ} (hR : 0 < R)
    (hf : ∀ r, 0 ≤ r → r ≤ R → f r = f 0)
    (hc : Continuous (lift φ : E → E)) : ContDiff ℝ 1 (fun y : E => f ‖y‖) := by
  rw [contDiff_one_iff_hasFDerivAt]
  exact ⟨fun x => innerSL ℝ (lift φ x), (innerSL ℝ).continuous.comp hc,
    radial_hasFDerivAt hd hR hf⟩

theorem radial_contDiff_two {f : ℝ → ℝ} (hf : ContDiff ℝ 2 f) {R : ℝ} (hR : 0 < R)
    (hflat : ∀ r, 0 ≤ r → r ≤ R → f r = f 0) : ContDiff ℝ 2 (fun x : E => f ‖x‖) := by
  rw [contDiff_iff_contDiffAt]
  intro x
  by_cases hx : x = 0
  · subst x
    apply contDiffAt_const.congr_of_eventuallyEq
    have hh : ∀ᶠ y : E in 𝓝 0, ‖y‖ < R :=
      continuous_norm.continuousAt.eventually (gt_mem_nhds (by simpa using hR))
    filter_upwards [hh] with y hy
    exact hflat ‖y‖ (norm_nonneg y) hy.le
  · exact hf.contDiffAt.comp x (contDiffAt_norm ℝ hx)

def liftD (φ : ℝ → ℝ) (d : ℝ) (x : E) : E →L[ℝ] E :=
  (φ ‖x‖ / ‖x‖) • ContinuousLinearMap.id ℝ E +
    ((d * ‖x‖ - φ ‖x‖) / ‖x‖ ^ 3) • (innerSL ℝ x).smulRight x

theorem lift_hasFDerivAt {φ : ℝ → ℝ} {d : ℝ} {x : E} (hx : x ≠ 0)
    (hd : HasDerivAt φ d ‖x‖) : HasFDerivAt (lift φ) (liftD φ d x) x := by
  have hr := (norm_pos_iff.mpr hx).ne'
  have hc := (hd.div (hasDerivAt_id ‖x‖) hr).comp_hasFDerivAt x (hasFDerivAt_norm_of_ne_zero hx)
  convert hc.smul (hasFDerivAt_id x) using 1
  ext u
  simp only [liftD, ContinuousLinearMap.add_apply, ContinuousLinearMap.smul_apply,
    ContinuousLinearMap.smulRight_apply, ContinuousLinearMap.id_apply, innerSL_apply,
    smul_eq_mul, mul_one, id_eq]
  simp only [Function.comp_apply, smul_smul]
  apply congrArg (fun z : ℝ => (φ ‖x‖ / ‖x‖) • u + z • x)
  field_simp [hr]
  ring
  simp

theorem scaled_radial_convex {f : ℝ → ℝ} (hf : ConvexOn ℝ Set.univ f) (hm : Monotone f)
    {C R : ℝ} (hC : 0 ≤ C) (hR : 0 < R) :
    ConvexOn ℝ Set.univ (fun x : E => C * f (‖x‖ / R)) := by
  refine ⟨convex_univ, ?_⟩
  intro x _ y _ a b ha hb hab
  have hn := norm_add_le (a • x) (b • y)
  simp only [norm_smul, Real.norm_eq_abs, abs_of_nonneg ha, abs_of_nonneg hb] at hn
  have hn' : ‖a • x + b • y‖ / R ≤ a * (‖x‖ / R) + b * (‖y‖ / R) := by
    convert div_le_div_of_nonneg_right hn hR.le using 1 <;> ring
  have hc := hf.2 (Set.mem_univ (‖x‖ / R)) (Set.mem_univ (‖y‖ / R)) ha hb hab
  simp only [smul_eq_mul] at hc
  have hh := mul_le_mul_of_nonneg_left ((hm hn').trans hc) hC
  change C * f (‖a • x + b • y‖ / R) ≤ a * (C * f (‖x‖ / R)) + b * (C * f (‖y‖ / R))
  nlinarith

end ExactZO.RadialLift


==> anc/ExactZO/RadialSecond.lean <==
import ExactZO.RadialCompression

/-!
Second derivatives of the actual radial compression. The derivative proof reuses the
argument of the local library `Minimax.RadialCap` (the same map in a different
normalization). The norm estimate below sharpens its `3 / R` bound to the constant
in Appendix A, Lemma `lem:radial`.
-/
noncomputable section
open scoped InnerProductSpace
namespace ExactZO.RadialCompression
variable {d : ℕ}

/-- Second derivative with its second input fixed. -/
def secondApply (R : ℝ) (x v : X d) : X d →L[ℝ] X d :=
  (-(factor R x ^ 3 / R ^ 2)) • (innerSL ℝ x).smulRight v -
  ((factor R x ^ 3 / R ^ 2 * ⟪x, v⟫_ℝ) • ContinuousLinearMap.id ℝ (X d) +
    (factor R x ^ 3 / R ^ 2) • (innerSL ℝ v).smulRight x -
    (3 * factor R x ^ 5 / R ^ 4 * ⟪x, v⟫_ℝ) • (innerSL ℝ x).smulRight x)

@[simp] theorem secondApply_apply (R : ℝ) (x u v : X d) :
    secondApply R x v u =
      -(factor R x ^ 3 / R ^ 2) •
        (⟪x, u⟫_ℝ • v + ⟪x, v⟫_ℝ • u + ⟪u, v⟫_ℝ • x) +
      (3 * factor R x ^ 5 / R ^ 4 * ⟪x, u⟫_ℝ * ⟪x, v⟫_ℝ) • x := by
  simp only [secondApply, ContinuousLinearMap.sub_apply, ContinuousLinearMap.add_apply,
    ContinuousLinearMap.smul_apply, ContinuousLinearMap.smulRight_apply,
    ContinuousLinearMap.id_apply, innerSL_apply, smul_eq_mul, smul_smul, real_inner_comm v u]
  module

theorem compression_contDiff {R : ℝ} (_hR : 0 < R) :
    ContDiff ℝ 2 (compression (d := d) R) := by
  have hd : ContDiff ℝ 2 (fun x : X d => 1 + ‖x‖ ^ 2 / R ^ 2) :=
    contDiff_const.add ((contDiff_id.norm_sq (𝕜 := ℝ)).div_const _)
  have hs := hd.sqrt (fun x => (denominator_pos R x).ne')
  exact (hs.inv (fun x => (Real.sqrt_pos.mpr (denominator_pos R x)).ne')).smul contDiff_id

theorem cubicFactor_hasFDerivAt {R : ℝ} (hR : 0 < R) (x : X d) :
    HasFDerivAt (fun y => factor R y ^ 3 / R ^ 2)
      ((-3 * factor R x ^ 5 / R ^ 4) • innerSL ℝ x) x := by
  convert ((hasDerivAt_pow 3 (factor R x)).comp_hasFDerivAt x (factor_hasFDerivAt hR x)).mul_const ((R ^ 2)⁻¹) using 1
  ext v : 1
  simp only [ContinuousLinearMap.smul_apply, ContinuousLinearMap.smulRight_apply,
    innerSL_apply, smul_eq_mul]
  norm_num
  field_simp
  ring

theorem derivative_apply_hasFDerivAt {R : ℝ} (hR : 0 < R) (x v : X d) :
    HasFDerivAt (fun z => derivative R z v) (secondApply R x v) x := by
  have hc := (factor_hasFDerivAt hR x).smul_const v
  have hb := ((cubicFactor_hasFDerivAt hR x).mul
    (innerSL ℝ v).hasFDerivAt).smul (hasFDerivAt_id x)
  convert hc.sub hb using 1
  · funext z
    simp only [derivative, ContinuousLinearMap.sub_apply, ContinuousLinearMap.smul_apply,
      ContinuousLinearMap.id_apply, ContinuousLinearMap.smulRight_apply,
      innerSL_apply, real_inner_comm v z, smul_smul, id_eq]
  · ext u : 1
    simp only [secondApply, ContinuousLinearMap.sub_apply, ContinuousLinearMap.add_apply,
      ContinuousLinearMap.smul_apply, ContinuousLinearMap.smulRight_apply,
      ContinuousLinearMap.id_apply, innerSL_apply, smul_eq_mul, smul_smul, id_eq,
      real_inner_comm v x]
    simp only [neg_mul, neg_div]
    module

theorem derivative_contDiff {R : ℝ} (hR : 0 < R) :
    ContDiff ℝ 1 (derivative (d := d) R) := by
  have he : fderiv ℝ (compression (d := d) R) = derivative R :=
    funext (fun t => (compression_hasFDerivAt hR t).fderiv)
  rw [← he]
  exact (compression_contDiff hR).fderiv_right (by norm_num)

theorem second_fderiv_apply {R : ℝ} (hR : 0 < R) (x u v : X d) :
    fderiv ℝ (derivative R) x u v = secondApply R x v u := by
  have hd := fderiv_clm_apply ((derivative_contDiff hR).differentiable (by norm_num) x)
    (differentiableAt_const (c := v))
  simp only [fderiv_const, ContinuousLinearMap.comp_zero, zero_add] at hd
  rw [(derivative_apply_hasFDerivAt hR x v).fderiv] at hd
  have hv := congrArg (fun T : X d →L[ℝ] X d => T u) hd
  simpa using hv.symm


/-- The rank-one correction can only reduce the diagonal norm relative to the
three-term triangle estimate. -/
theorem diagonal_core_norm_le (x v : X d) {k : ℝ} (hk : 0 ≤ k)
    (hkr : k * ‖x‖ ^ 2 ≤ 1) :
    ‖(2 * ⟪x, v⟫_ℝ) • v + (‖v‖ ^ 2 - 3 * k * ⟪x, v⟫_ℝ ^ 2) • x‖ ≤
      3 * ‖x‖ * ‖v‖ ^ 2 := by
  have hcs : ⟪x, v⟫_ℝ ^ 2 ≤ ‖x‖ ^ 2 * ‖v‖ ^ 2 := by
    have h := abs_real_inner_le_norm x v
    have hh := (sq_le_sq₀ (abs_nonneg ⟪x, v⟫_ℝ) (mul_nonneg (norm_nonneg x) (norm_nonneg v))).2 h
    simpa only [sq_abs, mul_pow] using hh
  have h1 := mul_le_mul_of_nonneg_right hkr
    (show 0 ≤ 9 * k * ⟪x, v⟫_ℝ ^ 4 by positivity)
  have h2 := mul_nonneg (show 0 ≤ 6 * k * ‖x‖ ^ 2 * ⟪x, v⟫_ℝ ^ 2 by positivity)
    (sq_nonneg ‖v‖)
  have h3 := mul_nonneg hk (show 0 ≤ ⟪x, v⟫_ℝ ^ 4 by positivity)
  have h4 := mul_le_mul_of_nonneg_right hcs (show 0 ≤ 8 * ‖v‖ ^ 2 by positivity)
  apply (sq_le_sq₀ (norm_nonneg _) (by positivity)).mp
  rw [norm_add_sq_real]
  simp only [norm_smul, Real.norm_eq_abs, mul_pow, sq_abs, real_inner_smul_left,
    real_inner_smul_right, real_inner_comm v x]
  rw [real_inner_comm v x] at h1 h2 h3 h4
  nlinarith only [h1, h2, h3, h4]

/-- The scalar factor has precisely the uniform bound required in the paper. -/
theorem second_scalar_bound {R : ℝ} (hR : 0 < R) (x : X d) :
    3 * (factor R x ^ 3 / R ^ 2) * ‖x‖ ≤ 2 / (Real.sqrt 3 * R) := by
  have ha := factor_pos R x
  have ha1 := factor_le_one R x
  have hi := factor_identity hR x
  have hid : factor R x ^ 2 * ‖x‖ ^ 2 = R ^ 2 * (1 - factor R x ^ 2) := by
    field_simp at hi
    nlinarith only [hi]
  have hp : 0 ≤ (3 * factor R x ^ 2 - 2) ^ 2 * (3 * factor R x ^ 2 + 1) :=
    mul_nonneg (sq_nonneg _) (by positivity)
  have hm := congrArg (fun t : ℝ => t * factor R x ^ 4) hid
  dsimp only at hm
  have hb : 27 * (factor R x ^ 3 * ‖x‖) ^ 2 ≤ 4 * R ^ 2 := by
    have hh := mul_nonneg hp (sq_nonneg R)
    nlinarith only [hh, hm]
  have hs3 : Real.sqrt 3 ^ 2 = 3 := Real.sq_sqrt (by norm_num)
  have hs3p : 0 < Real.sqrt 3 := Real.sqrt_pos.2 (by norm_num)
  apply (le_div_iff₀ (mul_pos hs3p hR)).2
  have hid' : 3 * (factor R x ^ 3 / R ^ 2) * ‖x‖ * (Real.sqrt 3 * R) =
      (3 * factor R x ^ 3 * ‖x‖ * Real.sqrt 3) / R := by field_simp; ring
  rw [hid']
  apply (div_le_iff₀ hR).2
  have hn : 0 ≤ 3 * factor R x ^ 3 * ‖x‖ * Real.sqrt 3 := by positivity
  apply (sq_le_sq₀ hn (by positivity)).mp
  simp only [mul_pow, hs3]
  nlinarith only [hb]


/-- Polarization transfers a diagonal bound to the operator norm of a symmetric
vector-valued bilinear map over a real inner-product space. -/
theorem norm_bilinear_le_of_diagonal
    (B : X d →L[ℝ] X d →L[ℝ] X d) {C : ℝ} (hC : 0 ≤ C)
    (hB : ∀ u v, B u v = B v u)
    (hb : ∀ u, ‖B u u‖ ≤ C * ‖u‖ ^ 2) : ‖B‖ ≤ C := by
  have hunit : ∀ u v, ‖u‖ = 1 → ‖v‖ = 1 → ‖B u v‖ ≤ C := by
    intro u v hu hv
    have he : B (u + v) (u + v) - B (u - v) (u - v) = (4 : ℝ) • B u v := by
      simp only [map_add, map_sub, ContinuousLinearMap.add_apply,
        ContinuousLinearMap.sub_apply, hB v u]
      module
    have hn := norm_sub_le (B (u + v) (u + v)) (B (u - v) (u - v))
    rw [he, norm_smul, Real.norm_eq_abs] at hn
    rw [abs_of_pos (by norm_num : (0 : ℝ) < 4)] at hn
    have h1 := hb (u + v)
    have h2 := hb (u - v)
    have hp : ‖u + v‖ ^ 2 + ‖u - v‖ ^ 2 = 4 := by
      rw [norm_add_sq_real, norm_sub_sq_real, hu, hv]
      ring
    have hcp := congrArg (fun t : ℝ => C * t) hp
    dsimp only at hcp
    nlinarith only [hn, h1, h2, hcp]
  apply ContinuousLinearMap.opNorm_le_bound _ hC
  intro u
  apply ContinuousLinearMap.opNorm_le_bound _ (mul_nonneg hC (norm_nonneg u))
  intro v
  by_cases hu : u = 0
  · simp [hu]
  by_cases hv : v = 0
  · simp [hv]
  have hnu : 0 < ‖u‖ := norm_pos_iff.mpr hu
  have hnv : 0 < ‖v‖ := norm_pos_iff.mpr hv
  have hu' : ‖‖u‖⁻¹ • u‖ = 1 := by
    rw [norm_smul, Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hnu), inv_mul_cancel₀ hnu.ne']
  have hv' : ‖‖v‖⁻¹ • v‖ = 1 := by
    rw [norm_smul, Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hnv), inv_mul_cancel₀ hnv.ne']
  have hh := hunit (‖u‖⁻¹ • u) (‖v‖⁻¹ • v) hu' hv'
  simp only [map_smul, ContinuousLinearMap.smul_apply, norm_smul,
    Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hnu), abs_of_pos (inv_pos.mpr hnv)] at hh
  have hm := mul_le_mul_of_nonneg_left hh (mul_nonneg hnu.le hnv.le)
  have he : ‖u‖ * ‖v‖ * (‖v‖⁻¹ * (‖u‖⁻¹ * ‖B u v‖)) = ‖B u v‖ := by
    field_simp
    ring
  rw [he] at hm
  nlinarith only [hm]

theorem second_diagonal_norm_le {R : ℝ} (hR : 0 < R) (x v : X d) :
    ‖secondApply R x v v‖ ≤ 2 / (Real.sqrt 3 * R) * ‖v‖ ^ 2 := by
  have ha := (factor_pos R x).le
  let k := factor R x ^ 2 / R ^ 2
  have hk : 0 ≤ k := by dsimp [k]; positivity
  have hkr : k * ‖x‖ ^ 2 ≤ 1 := by
    have hi := factor_identity hR x
    have he : k * ‖x‖ ^ 2 + factor R x ^ 2 = 1 := by
      calc
        _ = factor R x ^ 2 * (1 + ‖x‖ ^ 2 / R ^ 2) := by dsimp [k]; ring
        _ = 1 := hi
    nlinarith [sq_nonneg (factor R x)]
  have he : secondApply R x v v = -(factor R x ^ 3 / R ^ 2) •
      ((2 * ⟪x, v⟫_ℝ) • v + (‖v‖ ^ 2 - 3 * k * ⟪x, v⟫_ℝ ^ 2) • x) := by
    rw [secondApply_apply, real_inner_self_eq_norm_sq]
    dsimp [k]
    module
  rw [he, norm_smul, Real.norm_eq_abs, abs_neg,
    abs_of_nonneg (show 0 ≤ factor R x ^ 3 / R ^ 2 by positivity)]
  calc
    _ ≤ (factor R x ^ 3 / R ^ 2) * (3 * ‖x‖ * ‖v‖ ^ 2) :=
      mul_le_mul_of_nonneg_left (diagonal_core_norm_le x v hk hkr) (by positivity)
    _ = (3 * (factor R x ^ 3 / R ^ 2) * ‖x‖) * ‖v‖ ^ 2 := by ring
    _ ≤ _ := mul_le_mul_of_nonneg_right (second_scalar_bound hR x) (sq_nonneg _)

theorem second_fderiv_norm_le {R : ℝ} (hR : 0 < R) (x : X d) :
    ‖fderiv ℝ (derivative R) x‖ ≤ 2 / (Real.sqrt 3 * R) := by
  apply norm_bilinear_le_of_diagonal _ (by positivity)
  · intro u v
    simp only [second_fderiv_apply hR, secondApply_apply, real_inner_comm v u]
    module
  · intro u
    rw [second_fderiv_apply hR]
    exact second_diagonal_norm_le hR x u

theorem derivative_lipschitz {R : ℝ} (hR : 0 < R) (x y : X d) :
    ‖derivative R y - derivative R x‖ ≤ 2 / (Real.sqrt 3 * R) * ‖y - x‖ := by
  exact Convex.norm_image_sub_le_of_norm_hasFDerivWithin_le
    (s := Set.univ) (f := derivative R) (f' := fderiv ℝ (derivative R))
    (fun z _ => ((derivative_contDiff hR).differentiable (by norm_num) z).hasFDerivAt.hasFDerivWithinAt)
    (fun z _ => second_fderiv_norm_le hR z)
    (convex_univ : Convex ℝ (Set.univ : Set (X d))) (Set.mem_univ x) (Set.mem_univ y)

/-- The explicit second derivative formula for the original compression map. -/
theorem compression_second_fderiv_formula {R : ℝ} (hR : 0 < R) (x u v : X d) :
    fderiv ℝ (fderiv ℝ (compression R)) x u v =
      -(factor R x ^ 3 / R ^ 2) •
        (⟪x, u⟫_ℝ • v + ⟪x, v⟫_ℝ • u + ⟪u, v⟫_ℝ • x) +
      (3 * factor R x ^ 5 / R ^ 4 * ⟪x, u⟫_ℝ * ⟪x, v⟫_ℝ) • x := by
  have he : fderiv ℝ (compression (d := d) R) = derivative R :=
    funext (fun t => (compression_hasFDerivAt hR t).fderiv)
  rw [he, second_fderiv_apply hR, secondApply_apply]

/-- The paper's global bilinear second derivative estimate, including the origin. -/
theorem compression_second_fderiv_norm_le {R : ℝ} (hR : 0 < R) (x u v : X d) :
    ‖fderiv ℝ (fderiv ℝ (compression R)) x u v‖ ≤
      2 / (Real.sqrt 3 * R) * ‖u‖ * ‖v‖ := by
  have he : fderiv ℝ (compression (d := d) R) = derivative R :=
    funext (fun t => (compression_hasFDerivAt hR t).fderiv)
  rw [he]
  exact ((fderiv ℝ (derivative R) x u).le_opNorm v).trans
    (mul_le_mul_of_nonneg_right (((fderiv ℝ (derivative R) x).le_opNorm u).trans
      (mul_le_mul_of_nonneg_right (second_fderiv_norm_le hR x) (norm_nonneg u)))
      (norm_nonneg v))

/-- The derivative is self-adjoint, so its use in the gradient chain rule needs
no change to the derivative formula. -/
theorem derivative_symmetric (R : ℝ) (x u v : X d) :
    ⟪derivative R x u, v⟫_ℝ = ⟪u, derivative R x v⟫_ℝ := by
  simp only [derivative, ContinuousLinearMap.sub_apply, ContinuousLinearMap.smul_apply,
    ContinuousLinearMap.id_apply, ContinuousLinearMap.smulRight_apply, innerSL_apply,
    inner_sub_left, inner_sub_right, real_inner_smul_left, real_inner_smul_right,
    real_inner_comm x u, real_inner_comm x v]
  ring

end ExactZO.RadialCompression


==> anc/ExactZO/RandomEmbedding.lean <==
import ExactZO.Oracle

noncomputable section
open MeasureTheory
namespace ExactZO

/-- Erasing derivative replies is measurable on the full transcript space. -/
theorem measurable_valueHistory {d : ℕ} : Measurable (@valueHistory d) := by
  exact Transcript.measurable_map
    (measurable_valueEntry_mk.comp
      (measurable_linearEntry_point.prodMk measurable_linearEntry_value))

/-- The rank-zero embedding maps both action branches measurably. -/
theorem measurable_embedValueAction {d : ℕ} :
    Measurable (fun act : (valueModel d).Action =>
      match act with
      | .query x => (OracleModel.Action.query (valueQuery x) : (linearModel d).Action)
      | .output x => OracleModel.Action.output x) := by
  have h := OracleModel.measurable_action_elim (valueModel d)
    ((OracleModel.measurable_action_query (linearModel d)).comp measurable_valueQuery)
    (OracleModel.measurable_action_output (linearModel d))
  convert h using 1
  funext act
  cases act <;> rfl

/-- The exact oracle embedding preserves joint seed/transcript measurability. -/
theorem jointlyMeasurable_embedValue {d : ℕ} {Ω : Type} [MeasurableSpace Ω]
    (policy : Ω → (valueModel d).Algorithm)
    (hpolicy : (valueModel d).JointlyMeasurable policy) :
    (linearModel d).JointlyMeasurable (fun ω => embedValueAlgorithm (policy ω)) := by
  exact measurable_embedValueAction.comp
    (hpolicy.comp (measurable_fst.prodMk (measurable_valueHistory.comp measurable_snd)))

end ExactZO


==> anc/ExactZO/RandomModel.lean <==
import ExactZO.Oracle
import Mathlib.MeasureTheory.Measure.Real

noncomputable section
open MeasureTheory
namespace ExactZO

/-- A random seed law and a history policy are chosen before the objective.
The policy is jointly measurable in the seed and every finite history.
Every seed gives one ordinary deterministic history policy. -/
structure RandomizedMethod {d : ℕ} (M : OracleModel d) where
  Sample : Type
  measurableSpace : MeasurableSpace Sample
  law : @Measure Sample measurableSpace
  probability : @IsProbabilityMeasure Sample measurableSpace law
  policy : Sample → M.Algorithm
  policy_joint_measurable : @OracleModel.JointlyMeasurable d M Sample measurableSpace policy

namespace OracleModel
variable {d : ℕ} (M : OracleModel d)

/-- The bad event includes missing finite termination. Outputs remain free. -/
def randomBad (A : RandomizedMethod M) (f : Objective d) (ε : ℝ) : Set A.Sample :=
  {ω | ¬ ∃ n x, M.Runs (A.policy ω) f n x ∧ ‖f.grad x‖ ≤ ε}

/-- A hard cap holds on every seed and every legal objective. The one law
and policy precede all objectives; the failure event is explicitly measurable. -/
def RandomCostCap (A : RandomizedMethod M) (C : Set (Objective d))
    (ε δ : ℝ) (N : ℕ) : Prop :=
  (∀ f ∈ C, ∀ ω, ∃ n x, n ≤ N ∧ M.Runs (A.policy ω) f n x) ∧
  (∀ f ∈ C, @MeasurableSet A.Sample A.measurableSpace (M.randomBad A f ε) ∧
    A.law.real (M.randomBad A f ε) ≤ δ)

/-- Infimum over finite hard caps, with infinity when no such method exists. -/
def Nrand (C : Set (Objective d)) (ε δ : ℝ) : ℕ∞ :=
  ⨅ (N : ℕ) (_ : ∃ A : RandomizedMethod M, M.RandomCostCap A C ε δ N), (N : ℕ∞)

theorem Nrand_le_of_costCap {C : Set (Objective d)} {ε δ : ℝ} {N : ℕ}
    (A : RandomizedMethod M) (hA : M.RandomCostCap A C ε δ N) :
    M.Nrand C ε δ ≤ N := by
  exact iInf_le_of_le N (iInf_le _ ⟨A, hA⟩)

theorem randomBad_eq_of_runs (A : RandomizedMethod M) (f : Objective d) (ε : ℝ)
    (n : A.Sample → ℕ) (output : A.Sample → X d)
    (hrun : ∀ ω, M.Runs (A.policy ω) f (n ω) (output ω)) :
    M.randomBad A f ε = {ω | ε < ‖f.grad (output ω)‖} := by
  ext ω
  change (¬ ∃ k x, M.Runs (A.policy ω) f k x ∧ ‖f.grad x‖ ≤ ε) ↔ _
  constructor
  · intro h
    by_contra hn
    exact h ⟨n ω, output ω, hrun ω, le_of_not_gt hn⟩
  · rintro hb ⟨k, x, hx, hg⟩
    have he := (RunFrom.unique M hx (hrun ω)).2
    rw [he] at hg
    exact (not_lt_of_ge hg) hb

end OracleModel
end ExactZO


==> anc/ExactZO/S4Lower.lean <==
import ExactZO.S4Scaling
import ExactZO.SublevelUpper
import ExactZO.Stage
import ExactZO.Simulation
import ExactZO.DimensionFloor
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Algebra.Order.Floor.Ring

/-!
The updated S4 main-chain constants from `S4_modules/E_lower.tex`.
The concrete analytic wrapper, matrix model, stage transcript, and scaling
are proved. The geometric selector remains explicit until M5 is linked.
-/

noncomputable section
open scoped InnerProductSpace

namespace ExactZO.S4Lower

open StageGeometry

def stageLog (m : ℕ) : ℝ := Real.log (Real.exp 1 + (m : ℝ))
def wrapperRadius (d m : ℕ) : ℝ := Real.sqrt ((d : ℝ) / (768 * stageLog m))
def wrapperGap (m : ℕ) : ℝ := (9 / 4 : ℝ) * ((m : ℝ) - 1 / 2)
def wrapperTrace (m : ℕ) : ℝ := 900 * (m : ℝ) * stageLog m

theorem stageLog_ge_one (m : ℕ) : 1 ≤ stageLog m := by
  unfold stageLog
  calc
    1 = Real.log (Real.exp 1) := (Real.log_exp 1).symm
    _ ≤ Real.log (Real.exp 1 + (m : ℝ)) :=
      Real.log_le_log (Real.exp_pos 1) (by linarith [Nat.cast_nonneg (α := ℝ) m])

theorem wrapper_radius_data {d m : ℕ} (hm : 2 ≤ m)
    (hdim : (786432 : ℝ) * (m : ℝ) * stageLog m ≤ d) :
    0 < wrapperRadius d m ∧
      wrapperRadius d m ^ 2 = (d : ℝ) / (768 * stageLog m) ∧
      1024 * (m : ℝ) ≤ wrapperRadius d m ^ 2 ∧
      32 * m ≤ d ∧ 0 < d / 2 ∧ m + d / 2 ≤ d := by
  have hmR : (2 : ℝ) ≤ m := by exact_mod_cast hm
  have hell := stageLog_ge_one m
  have hellpos : 0 < stageLog m := by linarith
  have hmell : (m : ℝ) ≤ (m : ℝ) * stageLog m := by nlinarith
  have h32R : (32 : ℝ) * (m : ℝ) ≤ d := by nlinarith
  have h32 : 32 * m ≤ d := by exact_mod_cast h32R
  have hdpos : (0 : ℝ) < d := by nlinarith
  have hquot : 0 < (d : ℝ) / (768 * stageLog m) := by positivity
  have hsq : wrapperRadius d m ^ 2 = (d : ℝ) / (768 * stageLog m) :=
    Real.sq_sqrt hquot.le
  refine ⟨Real.sqrt_pos.2 hquot, hsq, ?_, h32, by omega, by omega⟩
  rw [hsq]
  apply (le_div_iff₀ (by positivity : 0 < 768 * stageLog m)).mpr
  nlinarith

/-- The elementary logarithm dilation used by the new finite selection rule. -/
theorem log_dilation {c x : ℝ} (hc : 1 ≤ c) (hx : 0 ≤ x) :
    Real.log (Real.exp 1 + c * x) ≤ c * Real.log (Real.exp 1 + x) := by
  have hcpos : 0 < c := by linarith
  have hexppos := Real.exp_pos (1 : ℝ)
  have hbase : 0 < Real.exp 1 + x := by positivity
  have hell : 1 ≤ Real.log (Real.exp 1 + x) := by
    calc
      1 = Real.log (Real.exp 1) := (Real.log_exp 1).symm
      _ ≤ _ := Real.log_le_log hexppos (by linarith)
  have hlogc : Real.log c ≤ c - 1 := Real.log_le_sub_one_of_pos hcpos
  calc
    Real.log (Real.exp 1 + c * x) ≤ Real.log (c * (Real.exp 1 + x)) :=
      Real.log_le_log (by positivity) (by nlinarith)
    _ = Real.log c + Real.log (Real.exp 1 + x) :=
      Real.log_mul (ne_of_gt hcpos) (ne_of_gt hbase)
    _ ≤ c * Real.log (Real.exp 1 + x) := by nlinarith

theorem residual_dimension_budget {d m : ℕ} (hm : 2 ≤ m)
    (hdim : (786432 : ℝ) * (m : ℝ) * stageLog m ≤ d) :
    0 < d - m - d / 2 + 1 ∧
      (15 : ℝ) * d ≤ 32 * ((d - m - d / 2 + 1 : ℕ) : ℝ) ∧
      (((d / 2) * m : ℕ) : ℝ) / ((d - m - d / 2 + 1 : ℕ) : ℝ) ≤ (16 / 15 : ℝ) * m := by
  obtain ⟨_, _, _, h32, _, hmhd⟩ := wrapper_radius_data hm hdim
  have hp : 0 < d - m - d / 2 + 1 := by omega
  have hpeq : ((d - m - d / 2 + 1 : ℕ) : ℝ) + m + (d / 2 : ℕ) = (d : ℝ) + 1 := by
    exact_mod_cast (show d - m - d / 2 + 1 + m + d / 2 = d + 1 by omega)
  have h32R : (32 : ℝ) * m ≤ d := by exact_mod_cast h32
  have hhalf : (2 : ℝ) * (d / 2 : ℕ) ≤ d := by
    exact_mod_cast (show 2 * (d / 2) ≤ d by omega)
  have hdimR : (15 : ℝ) * d ≤ 32 * ((d - m - d / 2 + 1 : ℕ) : ℝ) := by linarith
  refine ⟨hp, hdimR, ?_⟩
  apply (div_le_iff₀ (by exact_mod_cast hp : (0 : ℝ) < (d - m - d / 2 + 1 : ℕ))).mpr
  rw [Nat.cast_mul]
  nlinarith [mul_le_mul_of_nonneg_right hhalf (Nat.cast_nonneg (α := ℝ) m),
    mul_le_mul_of_nonneg_right hdimR (Nat.cast_nonneg (α := ℝ) m)]

/-- The numerical hypothesis of `s4:lem:selection` in the S4 stage regime. -/
theorem selection_radius_bound {d m : ℕ} (hm : 2 ≤ m)
    (hdim : (786432 : ℝ) * (m : ℝ) * stageLog m ≤ d) :
    9 * wrapperRadius d m * Real.sqrt
      (Real.log (Real.exp 1 + (((d / 2) * m : ℕ) : ℝ) / ((d - m - d / 2 + 1 : ℕ) : ℝ)) /
        ((d - m - d / 2 + 1 : ℕ) : ℝ)) ≤ 1 / 2 := by
  obtain ⟨hR, hsq, _, _, _, _⟩ := wrapper_radius_data hm hdim
  obtain ⟨hp, hdimR, hratio⟩ := residual_dimension_budget hm hdim
  let p : ℝ := (d - m - d / 2 + 1 : ℕ)
  let Q : ℝ := ((d / 2) * m : ℕ)
  have hpR : 0 < p := by dsimp [p]; exact_mod_cast hp
  have hQ : 0 ≤ Q := by dsimp [Q]; positivity
  change Q / p ≤ (16 / 15 : ℝ) * m at hratio
  change (15 : ℝ) * d ≤ 32 * p at hdimR
  have hell := stageLog_ge_one m
  have hden : 0 < 768 * stageLog m := by linarith
  have hprod : wrapperRadius d m ^ 2 * (768 * stageLog m) = d :=
    (eq_div_iff (ne_of_gt hden)).mp hsq
  have hlog : Real.log (Real.exp 1 + Q / p) ≤ (16 / 15 : ℝ) * stageLog m := by
    calc
      _ ≤ Real.log (Real.exp 1 + (16 / 15 : ℝ) * m) :=
        Real.log_le_log (by positivity) (by linarith)
      _ ≤ _ := log_dilation (by norm_num) (Nat.cast_nonneg m)
  have hlogpos : 0 ≤ Real.log (Real.exp 1 + Q / p) := by
    have hge : 1 ≤ Real.log (Real.exp 1 + Q / p) := by
      calc
        1 = Real.log (Real.exp 1) := (Real.log_exp 1).symm
        _ ≤ _ := Real.log_le_log (Real.exp_pos 1) (le_add_of_nonneg_right (div_nonneg hQ hpR.le))
    linarith
  have hprodlog : 81 * wrapperRadius d m ^ 2 * Real.log (Real.exp 1 + Q / p) ≤
      (9 / 80 : ℝ) * d := by
    have hh := mul_le_mul_of_nonneg_left hlog (sq_nonneg (wrapperRadius d m))
    nlinarith
  have hfrac : 81 * wrapperRadius d m ^ 2 * (Real.log (Real.exp 1 + Q / p) / p) ≤
      (6 / 25 : ℝ) := by
    rw [← mul_div_assoc]
    apply (div_le_iff₀ hpR).mpr
    nlinarith
  have hsqrt := Real.sq_sqrt (div_nonneg hlogpos hpR.le)
  change 9 * wrapperRadius d m * Real.sqrt (Real.log (Real.exp 1 + Q / p) / p) ≤ 1 / 2
  have hsquare : (9 * wrapperRadius d m *
      Real.sqrt (Real.log (Real.exp 1 + Q / p) / p)) ^ 2 ≤ (6 / 25 : ℝ) := by
    calc
      _ = 81 * wrapperRadius d m ^ 2 *
          (Real.sqrt (Real.log (Real.exp 1 + Q / p) / p)) ^ 2 := by ring
      _ = 81 * wrapperRadius d m ^ 2 * (Real.log (Real.exp 1 + Q / p) / p) := by rw [hsqrt]
      _ ≤ _ := hfrac
  nlinarith [sq_nonneg (9 * wrapperRadius d m *
    Real.sqrt (Real.log (Real.exp 1 + Q / p) / p) - 1 / 2)]

/-- The concrete family with the new dimension-dependent S4 radius. -/
def wrapperFamily (d m : ℕ) (hm : 2 ≤ m)
    (hdim : (786432 : ℝ) * (m : ℝ) * stageLog m ≤ d) :
    Stage.Family d m (wrapperRadius d m) (1 / 2) (5 / 8) :=
  SublevelFamily.family d m (wrapperRadius d m) (by omega)
    (wrapper_radius_data hm hdim).1 (wrapper_radius_data hm hdim).2.2.1

theorem wrapper_base_sublevel {d m : ℕ} (hm : 2 ≤ m)
    (hdim : (786432 : ℝ) * (m : ℝ) * stageLog m ≤ d)
    (U : List (X d)) (hU : OrthoList U) (hlen : U.length = m) :
    SublevelClass 108 (wrapperGap m) (wrapperTrace m) ((wrapperFamily d m hm hdim).objective U) := by
  obtain ⟨hR, hsq, hlarge, h32, _, _⟩ := wrapper_radius_data hm hdim
  have hell := stageLog_ge_one m
  have hell0 : stageLog m ≠ 0 := by linarith
  have hdpos : (0 : ℝ) < d := by exact_mod_cast (show 0 < d by omega)
  have hd0 := ne_of_gt hdpos
  have hden : 0 < 8 * wrapperRadius d m ^ 2 := by positivity
  have hratio : 1007 * (m : ℝ) / (8 * wrapperRadius d m ^ 2) ≤ 2 := by
    apply (div_le_iff₀ hden).mpr
    nlinarith [Nat.cast_nonneg (α := ℝ) m]
  have htrace_eq : 1007 * (d : ℝ) * (m : ℝ) / (8 * wrapperRadius d m ^ 2) =
      96672 * (m : ℝ) * stageLog m := by
    rw [hsq]
    field_simp
    ring
  have hs := SublevelWrapper.objective_smoothClass m hR (by omega) hlarge hU hlen
  refine ⟨⟨hs.1.mono (by norm_num), hs.2⟩,
    SublevelMatrix.matrix m (wrapperRadius d m) U,
    ⟨SublevelMatrix.matrix_symmetric _ _ _, SublevelMatrix.matrix_positive _ _ _, ?_, ?_⟩,
    SublevelUpper.upper_model (by omega) hR hlarge hU hlen⟩
  · linarith [SublevelMatrix.matrix_norm m (wrapperRadius d m) hU]
  · rw [SublevelMatrix.matrix_trace m (wrapperRadius d m) hU hlen, htrace_eq]
    unfold wrapperTrace
    nlinarith [Nat.cast_nonneg (α := ℝ) m]

theorem normalization_108_budget {m : ℕ} (_hm : 2 ≤ m) :
    108 * wrapperGap m / (5 / 8 : ℝ) ^ 2 ≤ 625 * (m : ℝ) := by
  unfold wrapperGap
  norm_num
  nlinarith [Nat.cast_nonneg (α := ℝ) m]

theorem effective_parameters {m : ℕ} {L Δ ε E : ℝ}
    (hm : 2 ≤ m) (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hsteps : 625 * (m : ℝ) ≤ L * Δ / ε ^ 2)
    (htrace : 562500 * (m : ℝ) ^ 2 * stageLog m ≤ E * (L * Δ / ε ^ 2)) :
    let T := L * Δ / ε ^ 2
    let L' := 625 * (m : ℝ) * L / T
    0 < L' ∧ L' ≤ L ∧ L' * wrapperTrace m ≤ L * E ∧
      108 * wrapperGap m / (5 / 8 : ℝ) ^ 2 ≤ L' * Δ / ε ^ 2 := by
  dsimp
  let T := L * Δ / ε ^ 2
  have hT : 0 < T := by dsimp [T]; positivity
  have hmpos : (0 : ℝ) < m := by exact_mod_cast (show 0 < m by omega)
  have hε0 := ne_of_gt hε
  have hL0 := ne_of_gt hL
  have hΔ0 := ne_of_gt hΔ
  change 0 < 625 * (m : ℝ) * L / T ∧ _
  refine ⟨by positivity, ?_, ?_, ?_⟩
  · apply (div_le_iff₀ hT).mpr
    nlinarith
  · change (625 * (m : ℝ) * L / T) * (900 * (m : ℝ) * stageLog m) ≤ L * E
    rw [div_mul_eq_mul_div]
    apply (div_le_iff₀ hT).mpr
    have ht := mul_le_mul_of_nonneg_left htrace hL.le
    dsimp [T]
    nlinarith
  · have heq : (625 * (m : ℝ) * L / T) * Δ / ε ^ 2 = 625 * (m : ℝ) := by
      dsimp [T]
      field_simp
      ring
    rw [heq]
    exact normalization_108_budget hm

/-- `s4:thm:stages`, conditional on the strip selector. The class inclusion and the adaptive oracle reduction are
proved here; the conclusion is the actual deterministic minimax complexity. -/
theorem deterministic_stage_lower {d m : ℕ} {L Δ ε E : ℝ}
    (hm : 2 ≤ m)
    (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hsteps : 625 * (m : ℝ) ≤ L * Δ / ε ^ 2)
    (htrace : 562500 * (m : ℝ) ^ 2 * stageLog m ≤ E * (L * Δ / ε ^ 2))
    (hdim : (786432 : ℝ) * (m : ℝ) * stageLog m ≤ d)
    (selector : StripSelector (d := d) (wrapperRadius d m) (1 / 2)
      (d - m - d / 2 + 1) ((d / 2) * m)) :
    (((d / 2) * m : ℕ) : ℕ∞) ≤
      (linearModel d).Ndet {f | SublevelClass L Δ E f} ε := by
  obtain ⟨_, _, _, _, hhalf, hmhd⟩ := wrapper_radius_data hm hdim
  let L' := 625 * (m : ℝ) * L / (L * Δ / ε ^ 2)
  obtain ⟨hLpos, hLle, hLE, hbudget⟩ := effective_parameters hm hL hΔ hε hsteps htrace
  change 0 < L' at hLpos
  change L' ≤ L at hLle
  change L' * wrapperTrace m ≤ L * E at hLE
  change 108 * wrapperGap m / (5 / 8 : ℝ) ^ 2 ≤ L' * Δ / ε ^ 2 at hbudget
  let s := 108 * ε / (L' * (5 / 8))
  let a := 108 * ε ^ 2 / (L' * (5 / 8) ^ 2)
  obtain ⟨hs, ha, hratio, hscale, hgap⟩ :=
    normalization_parameters hLpos hε (by norm_num : (0 : ℝ) < 5 / 8)
      (by norm_num : (0 : ℝ) < 108) hbudget
  change 0 < s at hs
  change 0 < a at ha
  change a / s = ε / (5 / 8) at hratio
  change a / s ^ 2 = L' / 108 at hscale
  change a * wrapperGap m ≤ Δ at hgap
  let J : X d →ₗᵢ[ℝ] X d := LinearIsometry.id
  have hclass : ∀ F ∈ Stage.familyClass (wrapperFamily d m hm hdim),
      embedObjective J a s F ∈ {f | SublevelClass L Δ E f} := by
    rintro F ⟨U, hU, hlen, rfl⟩
    have hbase := wrapper_base_sublevel hm hdim U hU hlen
    have hscaled := embedObjective_sublevelClass J ha hs (by norm_num : (0 : ℝ) ≤ 108)
      ((wrapperFamily d m hm hdim).objective U) hbase
    rw [hscale, div_mul_cancel₀ L' (by norm_num : (108 : ℝ) ≠ 0)] at hscaled
    exact hscaled.mono hLle hgap hLE
  have hsim := Ndet_le_of_embedding (ε := (5 / 8 : ℝ)) J ha hs hclass
  have hacc : (a / s) * (5 / 8 : ℝ) = ε := by rw [hratio]; ring
  rw [hacc] at hsim
  exact (Stage.stage_lower_bound (wrapperFamily d m hm hdim) (by omega) hhalf selector hmhd).trans hsim

theorem deterministic_stage_lower_value {d m : ℕ} {L Δ ε E : ℝ}
    (hm : 2 ≤ m)
    (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hsteps : 625 * (m : ℝ) ≤ L * Δ / ε ^ 2)
    (htrace : 562500 * (m : ℝ) ^ 2 * stageLog m ≤ E * (L * Δ / ε ^ 2))
    (hdim : (786432 : ℝ) * (m : ℝ) * stageLog m ≤ d)
    (selector : StripSelector (d := d) (wrapperRadius d m) (1 / 2)
      (d - m - d / 2 + 1) ((d / 2) * m)) :
    (((d / 2) * m : ℕ) : ℕ∞) ≤
      (valueModel d).Ndet {f | SublevelClass L Δ E f} ε :=
  (deterministic_stage_lower hm hL hΔ hε hsteps htrace hdim selector).trans
    (Ndet_linear_le_value _ ε)

/-- The accuracy-dependent window supplies all three unsmoothed stage budgets
for every integer `m` with `786432 * m ≤ T`. -/
theorem window_stage_parameters {d m : ℕ} {T E : ℝ} (hT : 0 ≤ T)
    (hwindow : T * Real.log (Real.exp 1 + T) ≤ E) (hEd : E ≤ d)
    (hmT : (786432 : ℝ) * (m : ℝ) ≤ T) :
    625 * (m : ℝ) ≤ T ∧
      562500 * (m : ℝ) ^ 2 * stageLog m ≤ E * T ∧
      (786432 : ℝ) * (m : ℝ) * stageLog m ≤ d := by
  have hm0 : (0 : ℝ) ≤ m := Nat.cast_nonneg m
  have hell := stageLog_ge_one m
  have hmle : (m : ℝ) ≤ T := by linarith
  have hlog : stageLog m ≤ Real.log (Real.exp 1 + T) :=
    Real.log_le_log (by positivity) (by linarith)
  have h625 : 625 * (m : ℝ) ≤ T := by linarith
  refine ⟨h625, ?_, ?_⟩
  · have hsquare : 562500 * (m : ℝ) ^ 2 ≤ T ^ 2 := by
      have h750 : 750 * (m : ℝ) ≤ T := by linarith
      have hh := mul_self_le_mul_self (by positivity : 0 ≤ 750 * (m : ℝ)) h750
      nlinarith [sq_nonneg (m : ℝ)]
    calc
      562500 * (m : ℝ) ^ 2 * stageLog m ≤ T ^ 2 * stageLog m :=
        mul_le_mul_of_nonneg_right hsquare (by linarith)
      _ ≤ T ^ 2 * Real.log (Real.exp 1 + T) := mul_le_mul_of_nonneg_left hlog (sq_nonneg T)
      _ ≤ E * T := by nlinarith [mul_le_mul_of_nonneg_right hwindow hT]
  · calc
      (786432 : ℝ) * (m : ℝ) * stageLog m ≤ T * stageLog m :=
        mul_le_mul_of_nonneg_right hmT (by linarith)
      _ ≤ T * Real.log (Real.exp 1 + T) := mul_le_mul_of_nonneg_left hlog hT
      _ ≤ E := hwindow
      _ ≤ d := hEd

/-- The new S4 window rate, conditional on geometric selection. The result concerns actual minimax
complexity with unrestricted rank-priced queries and arbitrary outputs. -/
theorem deterministic_window_lower {d : ℕ} {L Δ ε E : ℝ}
    (hd : 1 ≤ d) (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hE : 1 ≤ E) (hEd : E ≤ d) (hT : 1 ≤ L * Δ / ε ^ 2)
    (hwindow : (L * Δ / ε ^ 2) * Real.log (Real.exp 1 + L * Δ / ε ^ 2) ≤ E)
    (selectors : ∀ m : ℕ, 2 ≤ m →
      (786432 : ℝ) * (m : ℝ) * stageLog m ≤ d →
      StripSelector (d := d) (wrapperRadius d m) (1 / 2)
        (d - m - d / 2 + 1) ((d / 2) * m)) :
    ((⌈(d : ℝ) * (L * Δ / ε ^ 2) / 2359296⌉₊ : ℕ) : ℕ∞) ≤
      (linearModel d).Ndet {f | SublevelClass L Δ E f} ε := by
  let T := L * Δ / ε ^ 2
  have hTpos : 0 < T := by dsimp [T]; positivity
  change ((⌈(d : ℝ) * T / 2359296⌉₊ : ℕ) : ℕ∞) ≤ _
  by_cases hsmall : T < 2359296
  · have hceil : ⌈(d : ℝ) * T / 2359296⌉₊ ≤ d := by
      apply Nat.ceil_le.mpr
      apply (div_le_iff₀ (by norm_num : (0 : ℝ) < 2359296)).mpr
      nlinarith [mul_le_mul_of_nonneg_left hsmall.le (Nat.cast_nonneg (α := ℝ) d)]
    exact (ENat.coe_le_coe.mpr hceil).trans
      (dimension_floor_sublevel hd hL hΔ hε hE hEd (by linarith))
  · let m := ⌊T / 786432⌋₊
    have hm3 : 3 ≤ m := Nat.le_floor (by dsimp [T] at *; linarith)
    have hm : 2 ≤ m := by omega
    have hmT : (786432 : ℝ) * (m : ℝ) ≤ T := by
      have hf := Nat.floor_le (by positivity : 0 ≤ T / 786432)
      change (m : ℝ) ≤ T / 786432 at hf
      norm_num
      linarith
    obtain ⟨hsteps, htrace, hdim⟩ := window_stage_parameters hTpos.le hwindow hEd hmT
    have hstage := deterministic_stage_lower hm hL hΔ hε
      hsteps htrace hdim (selectors m hm hdim)
    have h32 := (wrapper_radius_data hm hdim).2.2.2.1
    have hd9 : (9 : ℝ) ≤ d := by exact_mod_cast (show 9 ≤ d by omega)
    have hhalf : (4 : ℝ) * d ≤ 9 * ((d / 2 : ℕ) : ℝ) := by
      have hh : (d : ℝ) ≤ 2 * ((d / 2 : ℕ) : ℝ) + 1 := by
        exact_mod_cast (show d ≤ 2 * (d / 2) + 1 by omega)
      linarith
    have hm3R : (3 : ℝ) ≤ m := by exact_mod_cast hm3
    have hf : T / 786432 < (m : ℝ) + 1 := Nat.lt_floor_add_one _
    have hround : 3 * T ≤ 3145728 * (m : ℝ) := by linarith
    have hceil : ⌈(d : ℝ) * T / 2359296⌉₊ ≤ (d / 2) * m := by
      apply Nat.ceil_le.mpr
      apply (div_le_iff₀ (by norm_num : (0 : ℝ) < 2359296)).mpr
      push_cast
      nlinarith [mul_le_mul_of_nonneg_right hhalf (Nat.cast_nonneg (α := ℝ) m),
        mul_le_mul_of_nonneg_left hround (Nat.cast_nonneg (α := ℝ) d)]
    exact (ENat.coe_le_coe.mpr hceil).trans hstage

theorem deterministic_window_lower_value {d : ℕ} {L Δ ε E : ℝ}
    (hd : 1 ≤ d) (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hE : 1 ≤ E) (hEd : E ≤ d) (hT : 1 ≤ L * Δ / ε ^ 2)
    (hwindow : (L * Δ / ε ^ 2) * Real.log (Real.exp 1 + L * Δ / ε ^ 2) ≤ E)
    (selectors : ∀ m : ℕ, 2 ≤ m →
      (786432 : ℝ) * (m : ℝ) * stageLog m ≤ d →
      StripSelector (d := d) (wrapperRadius d m) (1 / 2)
        (d - m - d / 2 + 1) ((d / 2) * m)) :
    ((⌈(d : ℝ) * (L * Δ / ε ^ 2) / 2359296⌉₊ : ℕ) : ℕ∞) ≤
      (valueModel d).Ndet {f | SublevelClass L Δ E f} ε :=
  (deterministic_window_lower hd hL hΔ hε hE hEd hT hwindow selectors).trans
    (Ndet_linear_le_value _ ε)

/-- The rounded S4 choice supplies all three stage budgets. -/
theorem rounded_stage_parameters {d m : ℕ} {T E : ℝ}
    (hm : 2 ≤ m) (_hT : 0 < T) (hET : E * T ≤ d)
    (hmM : 750 * (m : ℝ) ≤ min T (Real.sqrt (E * T / Real.log (Real.exp 1 + T)))) :
    625 * (m : ℝ) ≤ T ∧
      562500 * (m : ℝ) ^ 2 * stageLog m ≤ E * T ∧
      786432 * (m : ℝ) * stageLog m ≤ d := by
  have hmR : (2 : ℝ) ≤ m := by exact_mod_cast hm
  have hm0 : (0 : ℝ) ≤ m := Nat.cast_nonneg m
  have hmT := hmM.trans (min_le_left _ _)
  have hmS := hmM.trans (min_le_right _ _)
  have hmle : (m : ℝ) ≤ T := by linarith
  have hell := stageLog_ge_one m
  have hlog : stageLog m ≤ Real.log (Real.exp 1 + T) :=
    Real.log_le_log (by positivity) (by linarith)
  have hlogpos : 0 < Real.log (Real.exp 1 + T) := by linarith
  have hquot : 0 ≤ E * T / Real.log (Real.exp 1 + T) := by
    by_contra hn
    have hz := Real.sqrt_eq_zero_of_nonpos (le_of_not_ge hn)
    rw [hz] at hmS
    linarith
  have hsq := mul_self_le_mul_self (by positivity : 0 ≤ 750 * (m : ℝ)) hmS
  rw [Real.mul_self_sqrt hquot] at hsq
  have hprod : 562500 * (m : ℝ) ^ 2 * Real.log (Real.exp 1 + T) ≤ E * T := by
    have hh := (le_div_iff₀ hlogpos).mp hsq
    nlinarith
  have htrace : 562500 * (m : ℝ) ^ 2 * stageLog m ≤ E * T := by
    calc
      _ ≤ 562500 * (m : ℝ) ^ 2 * Real.log (Real.exp 1 + T) :=
        mul_le_mul_of_nonneg_left hlog (by positivity)
      _ ≤ E * T := hprod
  refine ⟨by linarith, htrace, ?_⟩
  have hdim' : 786432 * (m : ℝ) * stageLog m ≤
      562500 * (m : ℝ) ^ 2 * stageLog m := by
    have hh : 786432 * (m : ℝ) ≤ 562500 * (m : ℝ) ^ 2 := by nlinarith
    exact mul_le_mul_of_nonneg_right hh (by linarith)
  exact hdim'.trans (htrace.trans hET)

/-- S4's `1 / 2250` rate. The geometric selector is explicit; the analytic wrapper is constructed
from its concrete value and gradient, without an assumed complexity bound. -/
theorem deterministic_rounded_lower {d : ℕ} {L Δ ε E : ℝ}
    (hd : 1 ≤ d) (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hE : 1 ≤ E) (hEd : E ≤ d) (hT : 1 ≤ L * Δ / ε ^ 2)
    (hET : E * (L * Δ / ε ^ 2) ≤ d)
    (selectors : ∀ m : ℕ, 2 ≤ m →
      (786432 : ℝ) * (m : ℝ) * stageLog m ≤ d →
      StripSelector (d := d) (wrapperRadius d m) (1 / 2)
        (d - m - d / 2 + 1) ((d / 2) * m)) :
    ((⌈(d : ℝ) * min (L * Δ / ε ^ 2)
      (Real.sqrt (E * (L * Δ / ε ^ 2) / Real.log (Real.exp 1 + L * Δ / ε ^ 2))) /
      2250⌉₊ : ℕ) : ℕ∞) ≤
      (linearModel d).Ndet {f | SublevelClass L Δ E f} ε := by
  let T := L * Δ / ε ^ 2
  let M := min T (Real.sqrt (E * T / Real.log (Real.exp 1 + T)))
  have hTpos : 0 < T := by dsimp [T]; positivity
  have hMpos : 0 ≤ M := le_min hTpos.le (Real.sqrt_nonneg _)
  change ((⌈(d : ℝ) * M / 2250⌉₊ : ℕ) : ℕ∞) ≤ _
  by_cases hsmall : M < 2250
  · have hceil : ⌈(d : ℝ) * M / 2250⌉₊ ≤ d := by
      apply Nat.ceil_le.mpr
      apply (div_le_iff₀ (by norm_num : (0 : ℝ) < 2250)).mpr
      nlinarith [mul_le_mul_of_nonneg_left hsmall.le (Nat.cast_nonneg (α := ℝ) d)]
    exact (ENat.coe_le_coe.mpr hceil).trans
      (dimension_floor_sublevel hd hL hΔ hε hE hEd (by linarith))
  · let m := ⌊M / 750⌋₊
    have hm3 : 3 ≤ m := Nat.le_floor (by linarith)
    have hm : 2 ≤ m := by omega
    have hmM : 750 * (m : ℝ) ≤ M := by
      have hf := Nat.floor_le (by positivity : 0 ≤ M / 750)
      change (m : ℝ) ≤ M / 750 at hf
      linarith
    obtain ⟨hsteps, htrace, hdim⟩ := rounded_stage_parameters hm hTpos hET hmM
    have hstage := deterministic_stage_lower hm hL hΔ hε
      hsteps htrace hdim (selectors m hm hdim)
    have h32 := (wrapper_radius_data hm hdim).2.2.2.1
    have hd9 : (9 : ℝ) ≤ d := by exact_mod_cast (show 9 ≤ d by omega)
    have hhalf : (4 : ℝ) * d ≤ 9 * ((d / 2 : ℕ) : ℝ) := by
      have hh : (d : ℝ) ≤ 2 * ((d / 2 : ℕ) : ℝ) + 1 := by
        exact_mod_cast (show d ≤ 2 * (d / 2) + 1 by omega)
      linarith
    have hm3R : (3 : ℝ) ≤ m := by exact_mod_cast hm3
    have hf : M / 750 < (m : ℝ) + 1 := Nat.lt_floor_add_one _
    have hround : 3 * M ≤ 3000 * (m : ℝ) := by linarith
    have hceil : ⌈(d : ℝ) * M / 2250⌉₊ ≤ (d / 2) * m := by
      apply Nat.ceil_le.mpr
      apply (div_le_iff₀ (by norm_num : (0 : ℝ) < 2250)).mpr
      push_cast
      nlinarith [mul_le_mul_of_nonneg_right hhalf (Nat.cast_nonneg (α := ℝ) m),
        mul_le_mul_of_nonneg_left hround (Nat.cast_nonneg (α := ℝ) d)]
    exact (ENat.coe_le_coe.mpr hceil).trans hstage

theorem deterministic_rounded_lower_value {d : ℕ} {L Δ ε E : ℝ}
    (hd : 1 ≤ d) (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hE : 1 ≤ E) (hEd : E ≤ d) (hT : 1 ≤ L * Δ / ε ^ 2)
    (hET : E * (L * Δ / ε ^ 2) ≤ d)
    (selectors : ∀ m : ℕ, 2 ≤ m →
      (786432 : ℝ) * (m : ℝ) * stageLog m ≤ d →
      StripSelector (d := d) (wrapperRadius d m) (1 / 2)
        (d - m - d / 2 + 1) ((d / 2) * m)) :
    ((⌈(d : ℝ) * min (L * Δ / ε ^ 2)
      (Real.sqrt (E * (L * Δ / ε ^ 2) / Real.log (Real.exp 1 + L * Δ / ε ^ 2))) /
      2250⌉₊ : ℕ) : ℕ∞) ≤
      (valueModel d).Ndet {f | SublevelClass L Δ E f} ε :=
  (deterministic_rounded_lower hd hL hΔ hε hE hEd hT hET selectors).trans
    (Ndet_linear_le_value _ ε)

end ExactZO.S4Lower


==> anc/ExactZO/S4Scaling.lean <==
import ExactZO.ScalingLemma

/-!
The one-rule scaling statement of `S4_modules/E_lower.tex` with independent
target smoothness `L' ≤ L` and the source matrix trace written explicitly.
The positive source smoothness and barrier constants are essential.
-/

noncomputable section
open scoped InnerProductSpace

namespace ExactZO.S4Scaling

variable {d e : ℕ}

theorem scaling_sublevel (J : X e →ₗᵢ[ℝ] X d) (F : Objective e)
    {L L' ε b Λ D Δ E : ℝ} (K : X e →L[ℝ] X e)
    (hL' : 0 < L') (hL : L' ≤ L) (hε : 0 < ε) (hb : 0 < b) (hΛ : 0 < Λ)
    (hsmooth : Smooth F Λ) (hgap : HasGap F D)
    (hsym : ∀ x y, ⟪K x, y⟫_ℝ = ⟪x, K y⟫_ℝ)
    (hpos : ∀ x, 0 ≤ ⟪x, K x⟫_ℝ) (hnorm : ‖K‖ ≤ Λ)
    (hmodel : ∀ x y, segment ℝ x y ⊆ StrictSublevel F → QuadraticUpper F K x y)
    (hbudget : Λ * D / b ^ 2 ≤ L' * Δ / ε ^ 2)
    (htrace : L' * LinearMap.trace ℝ (X e) K.toLinearMap / Λ ≤ L * E) :
    let σ := Λ * ε / (L' * b)
    let α := Λ * ε ^ 2 / (L' * b ^ 2)
    SublevelClass L Δ E (embedObjective J α σ F) := by
  dsimp
  obtain ⟨hσ, hα, _, hscale, hgap'⟩ :=
    normalization_parameters hL' hε hb hΛ hbudget
  have hK : UpperMatrix Λ (LinearMap.trace ℝ (X e) K.toLinearMap / Λ) K := by
    refine ⟨hsym, hpos, hnorm, ?_⟩
    rw [mul_div_cancel₀ _ (ne_of_gt hΛ)]
  have hbase : SublevelClass Λ D (LinearMap.trace ℝ (X e) K.toLinearMap / Λ) F :=
    ⟨⟨hsmooth, hgap⟩, K, hK, hmodel⟩
  have hscaled := embedObjective_sublevelClass J hα hσ hΛ.le F hbase
  rw [hscale, div_mul_cancel₀ L' (ne_of_gt hΛ)] at hscaled
  exact hscaled.mono hL hgap' (by simpa only [mul_div_assoc] using htrace)

theorem scaling_fixed (J : X e →ₗᵢ[ℝ] X d) (F : Objective e)
    {L L' ε b Λ D Δ E : ℝ} (K : X e →L[ℝ] X e)
    (hL' : 0 < L') (hL : L' ≤ L) (hε : 0 < ε) (hb : 0 < b) (hΛ : 0 < Λ)
    (hsmooth : Smooth F Λ) (hgap : HasGap F D)
    (hsym : ∀ x y, ⟪K x, y⟫_ℝ = ⟪x, K y⟫_ℝ)
    (hpos : ∀ x, 0 ≤ ⟪x, K x⟫_ℝ) (hnorm : ‖K‖ ≤ Λ)
    (hmodel : ∀ x y, QuadraticUpper F K x y)
    (hbudget : Λ * D / b ^ 2 ≤ L' * Δ / ε ^ 2)
    (htrace : L' * LinearMap.trace ℝ (X e) K.toLinearMap / Λ ≤ L * E) :
    let σ := Λ * ε / (L' * b)
    let α := Λ * ε ^ 2 / (L' * b ^ 2)
    FixedClass L Δ E (embedObjective J α σ F) := by
  dsimp
  obtain ⟨hσ, hα, _, hscale, hgap'⟩ :=
    normalization_parameters hL' hε hb hΛ hbudget
  have hK : UpperMatrix Λ (LinearMap.trace ℝ (X e) K.toLinearMap / Λ) K := by
    refine ⟨hsym, hpos, hnorm, ?_⟩
    rw [mul_div_cancel₀ _ (ne_of_gt hΛ)]
  have hbase : FixedClass Λ D (LinearMap.trace ℝ (X e) K.toLinearMap / Λ) F :=
    ⟨⟨hsmooth, hgap⟩, K, hK, hmodel⟩
  have hscaled := embedObjective_fixedClass J hα.le hσ hΛ.le F hbase
  rw [hscale, div_mul_cancel₀ L' (ne_of_gt hΛ)] at hscaled
  exact hscaled.mono hL hgap' (by simpa only [mul_div_assoc] using htrace)

theorem scaling_gradient_barrier (J : X e →ₗᵢ[ℝ] X d) (F : Objective e)
    {L' ε b Λ : ℝ} (hL' : 0 < L') (hε : 0 < ε) (hb : 0 < b) (hΛ : 0 < Λ)
    (x : X d) :
    let σ := Λ * ε / (L' * b)
    let α := Λ * ε ^ 2 / (L' * b ^ 2)
    ε < ‖(embedObjective J α σ F).grad x‖ ↔ b < ‖F.grad (project J σ x)‖ := by
  exact normalized_gradient_barrier (D := 0) (Δ := 0) J F hL' hε hb hΛ
    (by simp) x

end ExactZO.S4Scaling


==> anc/ExactZO/S4Selection.lean <==
import ExactZO.S4Lower
import ExactZO.FiniteEntropySelection

/-! The finite entropy selector removes the last geometric premise from the
S4 deterministic lower bounds. Every conclusion uses the actual oracle complexity. -/
noncomputable section
namespace ExactZO.S4Selection
open StageGeometry S4Lower

theorem stage_selector {d m : ℕ} (hm : 2 ≤ m)
    (hdim : (786432 : ℝ) * (m : ℝ) * stageLog m ≤ d) :
    StripSelector (d := d) (wrapperRadius d m) (1 / 2)
      (d - m - d / 2 + 1) ((d / 2) * m) := by
  exact FiniteEntropySelection.unconditionalStripSelector
    (residual_dimension_budget hm hdim).1 (wrapper_radius_data hm hdim).1.le
    (selection_radius_bound hm hdim)

theorem deterministic_stage_lower {d m : ℕ} {L Δ ε E : ℝ}
    (hm : 2 ≤ m)
    (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hsteps : 625 * (m : ℝ) ≤ L * Δ / ε ^ 2)
    (htrace : 562500 * (m : ℝ) ^ 2 * stageLog m ≤ E * (L * Δ / ε ^ 2))
    (hdim : (786432 : ℝ) * (m : ℝ) * stageLog m ≤ d)
:
    (((d / 2) * m : ℕ) : ℕ∞) ≤
      (linearModel d).Ndet {f | SublevelClass L Δ E f} ε :=
  S4Lower.deterministic_stage_lower hm hL hΔ hε hsteps htrace hdim (stage_selector hm hdim)

theorem deterministic_stage_lower_value {d m : ℕ} {L Δ ε E : ℝ}
    (hm : 2 ≤ m)
    (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hsteps : 625 * (m : ℝ) ≤ L * Δ / ε ^ 2)
    (htrace : 562500 * (m : ℝ) ^ 2 * stageLog m ≤ E * (L * Δ / ε ^ 2))
    (hdim : (786432 : ℝ) * (m : ℝ) * stageLog m ≤ d)
:
    (((d / 2) * m : ℕ) : ℕ∞) ≤
      (valueModel d).Ndet {f | SublevelClass L Δ E f} ε :=
  S4Lower.deterministic_stage_lower_value hm hL hΔ hε hsteps htrace hdim (stage_selector hm hdim)

theorem deterministic_window_lower {d : ℕ} {L Δ ε E : ℝ}
    (hd : 1 ≤ d) (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hE : 1 ≤ E) (hEd : E ≤ d) (hT : 1 ≤ L * Δ / ε ^ 2)
    (hwindow : (L * Δ / ε ^ 2) * Real.log (Real.exp 1 + L * Δ / ε ^ 2) ≤ E)
:
    ((⌈(d : ℝ) * (L * Δ / ε ^ 2) / 2359296⌉₊ : ℕ) : ℕ∞) ≤
      (linearModel d).Ndet {f | SublevelClass L Δ E f} ε :=
  S4Lower.deterministic_window_lower hd hL hΔ hε hE hEd hT hwindow (fun _ hm hdim => stage_selector hm hdim)

theorem deterministic_window_lower_value {d : ℕ} {L Δ ε E : ℝ}
    (hd : 1 ≤ d) (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hE : 1 ≤ E) (hEd : E ≤ d) (hT : 1 ≤ L * Δ / ε ^ 2)
    (hwindow : (L * Δ / ε ^ 2) * Real.log (Real.exp 1 + L * Δ / ε ^ 2) ≤ E)
:
    ((⌈(d : ℝ) * (L * Δ / ε ^ 2) / 2359296⌉₊ : ℕ) : ℕ∞) ≤
      (valueModel d).Ndet {f | SublevelClass L Δ E f} ε :=
  S4Lower.deterministic_window_lower_value hd hL hΔ hε hE hEd hT hwindow (fun _ hm hdim => stage_selector hm hdim)

theorem deterministic_rounded_lower {d : ℕ} {L Δ ε E : ℝ}
    (hd : 1 ≤ d) (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hE : 1 ≤ E) (hEd : E ≤ d) (hT : 1 ≤ L * Δ / ε ^ 2)
    (hET : E * (L * Δ / ε ^ 2) ≤ d)
:
    ((⌈(d : ℝ) * min (L * Δ / ε ^ 2)
      (Real.sqrt (E * (L * Δ / ε ^ 2) / Real.log (Real.exp 1 + L * Δ / ε ^ 2))) /
      2250⌉₊ : ℕ) : ℕ∞) ≤
      (linearModel d).Ndet {f | SublevelClass L Δ E f} ε :=
  S4Lower.deterministic_rounded_lower hd hL hΔ hε hE hEd hT hET (fun _ hm hdim => stage_selector hm hdim)

theorem deterministic_rounded_lower_value {d : ℕ} {L Δ ε E : ℝ}
    (hd : 1 ≤ d) (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hE : 1 ≤ E) (hEd : E ≤ d) (hT : 1 ≤ L * Δ / ε ^ 2)
    (hET : E * (L * Δ / ε ^ 2) ≤ d)
:
    ((⌈(d : ℝ) * min (L * Δ / ε ^ 2)
      (Real.sqrt (E * (L * Δ / ε ^ 2) / Real.log (Real.exp 1 + L * Δ / ε ^ 2))) /
      2250⌉₊ : ℕ) : ℕ∞) ≤
      (valueModel d).Ndet {f | SublevelClass L Δ E f} ε :=
  S4Lower.deterministic_rounded_lower_value hd hL hΔ hε hE hEd hT hET (fun _ hm hdim => stage_selector hm hdim)

end ExactZO.S4Selection


==> anc/ExactZO/STPCore.lean <==
import ExactZO.ValueProcedure
import Mathlib.Tactic

noncomputable section
open scoped InnerProductSpace
namespace ExactZO.STP
variable {d : ℕ}

/-- Three true scalar replies choose a point; the center wins every tie
with its proposals. The two proposals may tie with each other. -/
def choose (x p q : X d) (vx vp vq : ℝ) : X d :=
  if min vp vq < vx then if vp ≤ vq then p else q else x

def step (f : Objective d) (h : ℝ) (x a : X d) : X d :=
  choose x (x + h • a) (x - h • a) (f.value x)
    (f.value (x + h • a)) (f.value (x - h • a))

theorem choose_value (f : Objective d) (x p q : X d) :
    f.value (choose x p q (f.value x) (f.value p) (f.value q)) =
      min (f.value x) (min (f.value p) (f.value q)) := by
  unfold choose
  split_ifs with hm hp
  · rw [min_eq_right hm.le, min_eq_left hp]
  · rw [min_eq_right hm.le, min_eq_right (le_of_not_ge hp)]
  · exact (min_eq_left (le_of_not_gt hm)).symm

theorem step_value (f : Objective d) (h : ℝ) (x a : X d) :
    f.value (step f h x a) =
      min (f.value x) (min (f.value (x + h • a)) (f.value (x - h • a))) :=
  choose_value f x _ _

theorem step_monotone (f : Objective d) (h : ℝ) (x a : X d) :
    f.value (step f h x a) ≤ f.value x := by
  rw [step_value]
  exact min_le_left _ _

theorem step_le_plus (f : Objective d) (h : ℝ) (x a : X d) :
    f.value (step f h x a) ≤ f.value (x + h • a) := by
  rw [step_value]
  exact (min_le_right _ _).trans (min_le_left _ _)

theorem step_le_minus (f : Objective d) (h : ℝ) (x a : X d) :
    f.value (step f h x a) ≤ f.value (x - h • a) := by
  rw [step_value]
  exact (min_le_right _ _).trans (min_le_right _ _)

def iterates (f : Objective d) (h : ℝ) (a : ℕ → X d) : ℕ → X d
  | 0 => 0
  | n + 1 => step f h (iterates f h a n) (a n)

theorem iterates_sublevel (f : Objective d) (h : ℝ) (a : ℕ → X d) (n : ℕ) :
    f.value (iterates f h a n) ≤ f.value 0 := by
  induction n with
  | zero => exact le_rfl
  | succ n ih => exact (step_monotone f h _ _).trans ih

end ExactZO.STP


==> anc/ExactZO/STPDescent.lean <==
import ExactZO.STPCore
import Mathlib.MeasureTheory.Integral.Prod

/-! One-step STP descent from an explicit capped quadratic model and direction
moments. No Gaussian law or Gaussian absolute first moment is asserted here.
Only the accepted value is integrated; rejected values need not be integrable. -/

noncomputable section
open MeasureTheory
open scoped InnerProductSpace

namespace ExactZO.STP

variable {d : ℕ}

/-- The two moment identities used by STP, including genuine integrability.
The probability law is explicit. Instantiating this with a Gaussian measure is
a separate obligation, not a consequence of the following descent theorem. -/
structure DirectionMoments (ν : Measure (X d)) (α : ℝ) : Prop where
  probability : IsProbabilityMeasure ν
  abs_integrable : ∀ g : X d, Integrable (fun a => |⟪g, a⟫_ℝ|) ν
  abs_integral : ∀ g : X d, (∫ a, |⟪g, a⟫_ℝ| ∂ν) = α * ‖g‖
  quadratic_integrable : ∀ H : X d →L[ℝ] X d,
    Integrable (fun a => ⟪a, H a⟫_ℝ) ν
  quadratic_integral : ∀ H : X d →L[ℝ] X d,
    (∫ a, ⟪a, H a⟫_ℝ ∂ν) = LinearMap.trace ℝ (X d) H.toLinearMap

def CappedQuadraticModel (f : Objective d) (H : X d →L[ℝ] X d)
    (x : X d) : Prop :=
  ∀ v, min (f.value (x + v)) (f.value 0) ≤
    f.value x + ⟪f.grad x, v⟫_ℝ + (1 / 2 : ℝ) * ⟪v, H v⟫_ℝ

theorem step_value_continuous (f : Objective d) (h : ℝ) (x : X d) :
    Continuous (fun a => f.value (step f h x a)) := by
  simp_rw [step_value]
  exact continuous_const.min ((f.continuous.comp
    (continuous_const.add (continuous_const.smul continuous_id))).min
    (f.continuous.comp (continuous_const.sub (continuous_const.smul continuous_id))))

/-- Boundedness between a global lower witness and the current value supplies
integrability without any growth assumption on uphill proposals. -/
theorem step_value_integrable (f : Objective d) {Δ : ℝ} (hgap : HasGap f Δ)
    (h : ℝ) (x : X d) (ν : Measure (X d)) [IsFiniteMeasure ν] :
    Integrable (fun a => f.value (step f h x a)) ν := by
  obtain ⟨lower, hlo, _⟩ := hgap
  apply (integrable_const (|lower| + |f.value x|)).mono'
    (step_value_continuous f h x).aestronglyMeasurable
  filter_upwards [] with a
  rw [Real.norm_eq_abs]
  apply abs_le.mpr
  constructor
  · have hl := hlo (step f h x a)
    have := neg_abs_le lower
    linarith [abs_nonneg (f.value x)]
  · have hu := step_monotone f h x a
    linarith [le_abs_self (f.value x), abs_nonneg lower]

/-- Pointwise use of the better of the two signs. -/
theorem step_value_le_quadratic (f : Objective d) (H : X d →L[ℝ] X d)
    (h : ℝ) (x a : X d) (hx : f.value x ≤ f.value 0)
    (hcap : CappedQuadraticModel f H x) :
    f.value (step f h x a) ≤ f.value x - |h| * |⟪f.grad x, a⟫_ℝ| +
      (h ^ 2 / 2) * ⟪a, H a⟫_ℝ := by
  have hp : f.value (step f h x a) ≤
      f.value x + h * ⟪f.grad x, a⟫_ℝ + (h ^ 2 / 2) * ⟪a, H a⟫_ℝ := by
    have hc := hcap (h • a)
    have hs : f.value (step f h x a) ≤
        min (f.value (x + h • a)) (f.value 0) :=
      le_min (step_le_plus f h x a) ((step_monotone f h x a).trans hx)
    calc
      _ ≤ _ := hs.trans hc
      _ = _ := by simp only [map_smul, real_inner_smul_left,
        inner_smul_right]; ring
  have hm : f.value (step f h x a) ≤
      f.value x - h * ⟪f.grad x, a⟫_ℝ + (h ^ 2 / 2) * ⟪a, H a⟫_ℝ := by
    have hc := hcap (-(h • a))
    have hs : f.value (step f h x a) ≤
        min (f.value (x + -(h • a))) (f.value 0) := by
      rw [← sub_eq_add_neg]
      exact le_min (step_le_minus f h x a) ((step_monotone f h x a).trans hx)
    calc
      _ ≤ _ := hs.trans hc
      _ = _ := by simp only [map_neg, map_smul, inner_neg_right,
        inner_neg_neg, inner_neg_left, real_inner_smul_left, inner_smul_right]; ring
  rw [← abs_mul]
  rcases le_total 0 (h * ⟪f.grad x, a⟫_ℝ) with hn | hn
  · rwa [abs_of_nonneg hn]
  · rw [abs_of_nonpos hn]
    linarith

theorem expected_step_le (f : Objective d) {Δ α h : ℝ} (hgap : HasGap f Δ)
    (H : X d →L[ℝ] X d) (x : X d) (ν : Measure (X d))
    (moments : DirectionMoments ν α) (hh : 0 ≤ h)
    (hx : f.value x ≤ f.value 0) (hcap : CappedQuadraticModel f H x) :
    (∫ a, f.value (step f h x a) ∂ν) ≤
      f.value x - α * h * ‖f.grad x‖ +
        (h ^ 2 / 2) * LinearMap.trace ℝ (X d) H.toLinearMap := by
  letI := moments.probability
  have hbound : Integrable (fun a => f.value x - h * |⟪f.grad x, a⟫_ℝ| +
      (h ^ 2 / 2) * ⟪a, H a⟫_ℝ) ν :=
    ((integrable_const _).sub ((moments.abs_integrable _).const_mul h)).add
      ((moments.quadratic_integrable H).const_mul _)
  calc
    _ ≤ ∫ a, (f.value x - h * |⟪f.grad x, a⟫_ℝ| +
        (h ^ 2 / 2) * ⟪a, H a⟫_ℝ) ∂ν := by
      apply integral_mono (step_value_integrable f hgap h x ν) hbound
      intro a
      simpa only [abs_of_nonneg hh] using step_value_le_quadratic f H h x a hx hcap
    _ = _ := by
      have hadd := integral_add ((integrable_const (f.value x)).sub
        ((moments.abs_integrable (f.grad x)).const_mul h))
        ((moments.quadratic_integrable H).const_mul (h ^ 2 / 2))
      simp only [Pi.sub_apply] at hadd
      rw [hadd, integral_sub (integrable_const (f.value x))
          ((moments.abs_integrable (f.grad x)).const_mul h),
        integral_const_mul, integral_const_mul, moments.abs_integral,
        moments.quadratic_integral]
      simp only [integral_const, measureReal_univ_eq_one, one_smul]
      ring

theorem expected_step_monotone (f : Objective d) {Δ : ℝ} (hgap : HasGap f Δ)
    (h : ℝ) (x : X d) (ν : Measure (X d)) [IsProbabilityMeasure ν] :
    (∫ a, f.value (step f h x a) ∂ν) ≤ f.value x := by
  calc
    _ ≤ ∫ _ : X d, f.value x ∂ν :=
      integral_mono (step_value_integrable f hgap h x ν) (integrable_const _)
        (step_monotone f h x)
    _ = _ := by simp

/-- The elementary numerical margin used in the paper's bad-center argument. -/
theorem stp_descent_constant {ε M α G : ℝ} (hε : 0 < ε) (hM : 0 < M)
    (hα : 79 / 100 ≤ α) (hG : ε ≤ G) :
    (39 / 125 : ℝ) * ε ^ 2 / M ≤
      α * (4 * ε / (5 * M)) * G - ((4 * ε / (5 * M)) ^ 2 / 2) * M := by
  have hh : 0 ≤ 4 * ε / (5 * M) := by positivity
  have hα0 : 0 ≤ α := by linarith
  have hl : (79 / 100 : ℝ) * (4 * ε / (5 * M)) * ε ≤
      α * (4 * ε / (5 * M)) * G :=
    mul_le_mul (mul_le_mul_of_nonneg_right hα hh) hG hε.le
      (mul_nonneg hα0 hh)
  have hid : (79 / 100 : ℝ) * (4 * ε / (5 * M)) * ε -
      ((4 * ε / (5 * M)) ^ 2 / 2) * M = (39 / 125 : ℝ) * ε ^ 2 / M := by
    field_simp
    ring
  linarith

theorem expected_step_bad (f : Objective d) {Δ α ε M : ℝ} (hgap : HasGap f Δ)
    (H : X d →L[ℝ] X d) (x : X d) (ν : Measure (X d))
    (moments : DirectionMoments ν α) (hε : 0 < ε) (hM : 0 < M)
    (hα : 79 / 100 ≤ α) (htrace : LinearMap.trace ℝ (X d) H.toLinearMap ≤ M)
    (hx : f.value x ≤ f.value 0) (hcap : CappedQuadraticModel f H x)
    (hbad : ε < ‖f.grad x‖) :
    (∫ a, f.value (step f (4 * ε / (5 * M)) x a) ∂ν) ≤
      f.value x - (39 / 125 : ℝ) * ε ^ 2 / M := by
  have hd := expected_step_le f (h := 4 * ε / (5 * M)) hgap H x ν moments
    (by positivity) hx hcap
  have hq : (4 * ε / (5 * M)) ^ 2 / 2 *
      LinearMap.trace ℝ (X d) H.toLinearMap ≤
      (4 * ε / (5 * M)) ^ 2 / 2 * M :=
    mul_le_mul_of_nonneg_left htrace (by positivity)
  have hc := stp_descent_constant hε hM hα hbad.le
  linarith

/-- Good centers contribute zero required drift; monotonicity handles them. -/
theorem expected_step_drift (f : Objective d) {Δ α ε M : ℝ} (hgap : HasGap f Δ)
    (H : X d →L[ℝ] X d) (x : X d) (ν : Measure (X d))
    (moments : DirectionMoments ν α) (hε : 0 < ε) (hM : 0 < M)
    (hα : 79 / 100 ≤ α) (htrace : LinearMap.trace ℝ (X d) H.toLinearMap ≤ M)
    (hx : f.value x ≤ f.value 0) (hcap : CappedQuadraticModel f H x) :
    (if ε < ‖f.grad x‖ then (39 / 125 : ℝ) * ε ^ 2 / M else 0) ≤
      f.value x - ∫ a, f.value (step f (4 * ε / (5 * M)) x a) ∂ν := by
  letI := moments.probability
  split_ifs with hbad
  · linarith [expected_step_bad f hgap H x ν moments hε hM hα htrace hx hcap hbad]
  · linarith [expected_step_monotone f hgap (4 * ε / (5 * M)) x ν]

theorem sublevel_value_integrable {Ω : Type*} [MeasurableSpace Ω]
    (f : Objective d) {Δ : ℝ} (hgap : HasGap f Δ) (Y : Ω → X d)
    (μ : Measure Ω) [IsFiniteMeasure μ]
    (hY : AEStronglyMeasurable (fun ω => f.value (Y ω)) μ)
    (hsub : ∀ ω, f.value (Y ω) ≤ f.value 0) :
    Integrable (fun ω => f.value (Y ω)) μ := by
  obtain ⟨lower, hlo, _⟩ := hgap
  apply (integrable_const (|lower| + |f.value 0|)).mono' hY
  filter_upwards [] with ω
  rw [Real.norm_eq_abs]
  apply abs_le.mpr
  constructor
  · linarith [hlo (Y ω), neg_abs_le lower, abs_nonneg (f.value 0)]
  · linarith [hsub ω, le_abs_self (f.value 0), abs_nonneg lower]

theorem step_value_joint_measurable {Ω : Type*} [MeasurableSpace Ω]
    (f : Objective d) (h : ℝ) (Y : Ω → X d) (hY : Measurable Y) :
    Measurable (fun p : Ω × X d => f.value (step f h (Y p.1) p.2)) := by
  simp_rw [step_value]
  have hy : Measurable (fun p : Ω × X d => Y p.1) := hY.comp measurable_fst
  have ha : Measurable (fun p : Ω × X d => h • p.2) := measurable_snd.const_smul h
  exact (f.continuous.measurable.comp hy).min
    ((f.continuous.measurable.comp (hy.add ha)).min
      (f.continuous.measurable.comp (hy.sub ha)))

/-- Integrating fixed-center drift over a random center and an independent
fresh direction uses the actual product measure. The bad event is a measurable
set, and all value integrals are justified by the initial sublevel bound. -/
theorem expected_step_product_drift {Ω : Type*} [MeasurableSpace Ω]
    (f : Objective d) {Δ α ε M : ℝ} (hgap : HasGap f Δ)
    (H : X d →L[ℝ] X d) (μ : Measure Ω) [IsProbabilityMeasure μ]
    (Y : Ω → X d) (hY : Measurable Y)
    (ν : Measure (X d)) (moments : DirectionMoments ν α)
    (hε : 0 < ε) (hM : 0 < M) (hα : 79 / 100 ≤ α)
    (htrace : LinearMap.trace ℝ (X d) H.toLinearMap ≤ M)
    (hsub : ∀ ω, f.value (Y ω) ≤ f.value 0)
    (hcap : ∀ ω, CappedQuadraticModel f H (Y ω))
    (hbad : MeasurableSet {ω | ε < ‖f.grad (Y ω)‖}) :
    ((39 / 125 : ℝ) * ε ^ 2 / M) * μ.real {ω | ε < ‖f.grad (Y ω)‖} ≤
      (∫ ω, f.value (Y ω) ∂μ) -
        ∫ p, f.value (step f (4 * ε / (5 * M)) (Y p.1) p.2) ∂μ.prod ν := by
  letI := moments.probability
  let δ : ℝ := (39 / 125 : ℝ) * ε ^ 2 / M
  let h : ℝ := 4 * ε / (5 * M)
  let B : Set Ω := {ω | ε < ‖f.grad (Y ω)‖}
  have hi : Integrable (fun ω => f.value (Y ω)) μ :=
    sublevel_value_integrable f hgap Y μ
      (f.continuous.measurable.comp hY).aestronglyMeasurable hsub
  have hj : Integrable (fun p : Ω × X d => f.value (step f h (Y p.1) p.2))
      (μ.prod ν) :=
    sublevel_value_integrable (Ω := Ω × X d) f hgap
      (fun p : Ω × X d => step f h (Y p.1) p.2) (μ.prod ν)
      (step_value_joint_measurable f h Y hY).aestronglyMeasurable
      (fun p => (step_monotone f h (Y p.1) p.2).trans (hsub p.1))
  have hb : Integrable (B.indicator (fun _ => δ)) μ :=
    (integrable_const δ).indicator hbad
  have hiineq : (∫ ω, B.indicator (fun _ => δ) ω ∂μ) ≤
      ∫ ω, (f.value (Y ω) - ∫ a, f.value (step f h (Y ω) a) ∂ν) ∂μ := by
    apply integral_mono hb (hi.sub hj.integral_prod_left)
    intro ω
    simpa only [Set.indicator_apply, B, Set.mem_setOf_eq, h, δ] using
      expected_step_drift f hgap H (Y ω) ν moments hε hM hα htrace (hsub ω) (hcap ω)
  rw [integral_indicator_const δ hbad, integral_sub hi hj.integral_prod_left,
    ← integral_prod _ hj] at hiineq
  change μ.real B * δ ≤ _ at hiineq
  rw [mul_comm] at hiineq
  exact hiineq

/-- A same-space fresh-direction interface. The equality of joint laws is an
explicit independence obligation; it is not an assumed descent estimate. -/
theorem expected_step_joint_drift {Ω : Type*} [MeasurableSpace Ω]
    (f : Objective d) {Δ α ε M : ℝ} (hgap : HasGap f Δ)
    (H : X d →L[ℝ] X d) (μ : Measure Ω) [IsProbabilityMeasure μ]
    (Y a : Ω → X d) (hY : Measurable Y) (ha : Measurable a)
    (ν : Measure (X d)) (moments : DirectionMoments ν α)
    (hε : 0 < ε) (hM : 0 < M) (hα : 79 / 100 ≤ α)
    (htrace : LinearMap.trace ℝ (X d) H.toLinearMap ≤ M)
    (hsub : ∀ ω, f.value (Y ω) ≤ f.value 0)
    (hcap : ∀ ω, CappedQuadraticModel f H (Y ω))
    (hbad : MeasurableSet {ω | ε < ‖f.grad (Y ω)‖})
    (hlaw : Measure.map (fun ω => (Y ω, a ω)) μ =
      Measure.map (fun p : Ω × X d => (Y p.1, p.2)) (μ.prod ν)) :
    ((39 / 125 : ℝ) * ε ^ 2 / M) * μ.real {ω | ε < ‖f.grad (Y ω)‖} ≤
      (∫ ω, f.value (Y ω) ∂μ) -
        ∫ ω, f.value (step f (4 * ε / (5 * M)) (Y ω) (a ω)) ∂μ := by
  let h : ℝ := 4 * ε / (5 * M)
  have hk : Measurable (fun p : X d × X d => f.value (step f h p.1 p.2)) :=
    step_value_joint_measurable f h id measurable_id
  have hpair : Measurable (fun ω => (Y ω, a ω)) := hY.prodMk ha
  have hprod : Measurable (fun p : Ω × X d => (Y p.1, p.2)) :=
    (hY.comp measurable_fst).prodMk measurable_snd
  have heq : (∫ p : Ω × X d, f.value (step f h (Y p.1) p.2) ∂μ.prod ν) =
      ∫ ω, f.value (step f h (Y ω) (a ω)) ∂μ := by
    calc
      _ = ∫ z, f.value (step f h z.1 z.2)
          ∂Measure.map (fun p : Ω × X d => (Y p.1, p.2)) (μ.prod ν) :=
        (integral_map hprod.aemeasurable hk.aestronglyMeasurable).symm
      _ = ∫ z, f.value (step f h z.1 z.2)
          ∂Measure.map (fun ω => (Y ω, a ω)) μ := by rw [hlaw]
      _ = _ := integral_map hpair.aemeasurable hk.aestronglyMeasurable
  have hd := expected_step_product_drift f hgap H μ Y hY ν moments
    hε hM hα htrace hsub hcap hbad
  change _ ≤ (∫ ω, f.value (Y ω) ∂μ) -
    ∫ p : Ω × X d, f.value (step f h (Y p.1) p.2) ∂μ.prod ν at hd
  rw [heq] at hd
  exact hd

end ExactZO.STP


==> anc/ExactZO/STPIID.lean <==
import ExactZO.STPUpper
import Mathlib.Probability.Independence.Basic

/-! A finite product seed gives every step a genuinely fresh direction.
The construction is independent of the objective and applies to every probability law. -/

noncomputable section
open MeasureTheory ProbabilityTheory Set Function
open scoped BigOperators

namespace ExactZO.STP

variable {d N : ℕ}

/-- The public horizon determines the finite seed space. -/
abbrev DirectionSeed (d N : ℕ) := Fin N → X d

/-- Each block has the prescribed direction law. -/
def iidMeasure (ν : Measure (X d)) (N : ℕ) : Measure (DirectionSeed d N) :=
  Measure.pi (fun _ : Fin N => ν)

instance iidMeasure_isProbability (ν : Measure (X d)) [IsProbabilityMeasure ν] (N : ℕ) :
    IsProbabilityMeasure (iidMeasure ν N) := by
  unfold iidMeasure
  infer_instance

/-- Padding after the public horizon is irrelevant to the algorithm. -/
def iidDirections (N : ℕ) (t : ℕ) (ω : DirectionSeed d N) : X d :=
  if ht : t < N then ω ⟨t, ht⟩ else 0

theorem iidDirections_measurable (N t : ℕ) : Measurable (iidDirections (d := d) N t) := by
  unfold iidDirections
  split_ifs <;> fun_prop

theorem iidMeasure_map_eval (ν : Measure (X d)) [IsProbabilityMeasure ν]
    (i : Fin N) : Measure.map (fun ω : DirectionSeed d N => ω i) (iidMeasure ν N) = ν := by
  classical
  ext s hs
  rw [Measure.map_apply (measurable_pi_apply i) hs]
  change (Measure.pi (fun _ : Fin N => ν)) (Function.eval i ⁻¹' s) = ν s
  rw [← Set.univ_pi_update_univ, Measure.pi_pi]
  rw [Finset.prod_eq_single i]
  · simp
  · intro j _ hji
    simp [Function.update_of_ne hji]
  · simp

theorem iidDirections_map (ν : Measure (X d)) [IsProbabilityMeasure ν]
    {t : ℕ} (ht : t < N) :
    Measure.map (iidDirections (d := d) N t) (iidMeasure ν N) = ν := by
  change Measure.map (fun ω => if h : t < N then ω ⟨t, h⟩ else 0) (iidMeasure ν N) = ν
  simp only [dif_pos ht]
  exact iidMeasure_map_eval ν (⟨t, ht⟩ : Fin N)

theorem iidMeasure_independent (ν : Measure (X d)) [IsProbabilityMeasure ν] (N : ℕ) :
    iIndepFun (fun i : Fin N => fun ω : DirectionSeed d N => ω i) (iidMeasure ν N) := by
  apply (iIndepFun_iff_map_fun_eq_pi_map (fun i => (measurable_pi_apply i).aemeasurable)).mpr
  simp only [iidMeasure_map_eval]
  exact Measure.map_id

/-- All directions that the finite algorithm can consume are mutually independent. -/
theorem iidDirections_independent (ν : Measure (X d)) [IsProbabilityMeasure ν] (N : ℕ) :
    iIndepFun (fun i : Fin N => iidDirections (d := d) N i.val) (iidMeasure ν N) := by
  apply (iidMeasure_independent ν N).congr
  intro i
  filter_upwards with ω
  simp [iidDirections, i.isLt]

theorem iid_trajectory_measurable (f : Objective d) (h : ℝ) (N t : ℕ) :
    Measurable (trajectory f h (iidDirections N) t) :=
  trajectory_measurable f h (iidDirections N) (iidDirections_measurable N) t

theorem iid_output_measurable (f : Objective d) (h : ℝ) (N : ℕ) :
    Measurable (output f h (iidDirections N) N) :=
  output_measurable f h (iidDirections N) (iidDirections_measurable N) N

/-- Before step `t`, the recursion depends only on directions with index below `t`. -/
theorem trajectory_eq_of_prefix {Ω : Type*} (f : Objective d) (h : ℝ)
    (a b : ℕ → Ω → X d) (t : ℕ) (ω : Ω)
    (hab : ∀ i < t, a i ω = b i ω) : trajectory f h a t ω = trajectory f h b t ω := by
  induction t with
  | zero => rfl
  | succ t ih =>
    rw [trajectory_succ, trajectory_succ, ih (fun i hi => hab i (Nat.lt_succ_of_lt hi)),
      hab t (Nat.lt_succ_self t)]

/-- Retain a finite subset of seed blocks and pad the other blocks by zero. -/
def extendSeed (S : Finset (Fin N)) (ω : S → X d) : DirectionSeed d N :=
  fun i => if hi : i ∈ S then ω ⟨i, hi⟩ else 0

theorem extendSeed_measurable (S : Finset (Fin N)) :
    Measurable (extendSeed (d := d) S) := by
  apply measurable_pi_lambda
  intro i
  unfold extendSeed
  split_ifs <;> fun_prop

/-- A measurable function of a prefix is independent of the next coordinate. -/
theorem trajectory_independent_next (ν : Measure (X d)) [IsProbabilityMeasure ν]
    (f : Objective d) (h : ℝ) {t : ℕ} (ht : t < N) :
    IndepFun (trajectory f h (iidDirections N) t) (iidDirections N t) (iidMeasure ν N) := by
  classical
  let S : Finset (Fin N) := Finset.univ.filter (fun i => i.val < t)
  let i : Fin N := ⟨t, ht⟩
  have hi : i ∉ S := by simp [S, i]
  have hdis : Disjoint S {i} := Finset.disjoint_singleton_right.mpr hi
  have hind := (iidMeasure_independent ν N).indepFun_finset S {i} hdis
    (fun j => measurable_pi_apply j)
  let φ : (S → X d) → X d :=
    fun ω => trajectory f h (iidDirections N) t (extendSeed S ω)
  have hφ : Measurable φ :=
    (trajectory_measurable f h (iidDirections N) (iidDirections_measurable N) t).comp
      (extendSeed_measurable S)
  have hj : Measurable (fun ω : ({i} : Finset (Fin N)) → X d =>
      ω ⟨i, Finset.mem_singleton_self i⟩) := measurable_pi_apply _
  have hc := hind.comp hφ hj
  apply hc.congr
  · filter_upwards with ω
    change trajectory f h (iidDirections N) t (extendSeed S (fun j : S => ω j)) =
      trajectory f h (iidDirections N) t ω
    unfold trajectory
    apply trajectory_eq_of_prefix f h
      (fun n (_ : Unit) => iidDirections N n (extendSeed S (fun j : S => ω j)))
      (fun n (_ : Unit) => iidDirections N n ω) t ()
    intro j hjt
    have hjN : j < N := hjt.trans ht
    simp [iidDirections, hjN, extendSeed, S, hjt]
  · filter_upwards with ω
    simp [Function.comp_def, iidDirections, ht, i]

/-- The actual trajectory/next-direction law is the product law required by STP. -/
theorem iid_freshForClass (ν : Measure (X d)) [IsProbabilityMeasure ν]
    (h : ℝ) (C : Set (Objective d)) (N : ℕ) :
    FreshForClass (iidMeasure ν N) ν (iidDirections N) h C N := by
  intro f _ t ht
  have hx := trajectory_measurable f h (iidDirections N) (iidDirections_measurable N) t
  have ha := iidDirections_measurable (d := d) N t
  have hind := (indepFun_iff_map_prod_eq_prod_map_map hx.aemeasurable ha.aemeasurable).mp
    (trajectory_independent_next ν f h ht)
  rw [iidDirections_map ν ht] at hind
  rw [hind]
  simpa only [Measure.map_id, Prod.map_apply, id_eq] using
    (Measure.map_prod_map (iidMeasure ν N) ν hx measurable_id)

end ExactZO.STP


==> anc/ExactZO/STPJoint.lean <==
import ExactZO.STPProbability

noncomputable section
open MeasureTheory

namespace ExactZO

namespace ValueProcedure

@[simp] theorem action_output (x : X d) (hist : (valueModel d).History) :
    (ValueProcedure.output x).action hist = .output x := by
  cases hist <;> rfl

end ValueProcedure

namespace STP

variable {d : ℕ} {Ω : Type*} [MeasurableSpace Ω]

/-- The branch rule is measurable in all points and scalar replies. In
particular, its scalar arguments need not come from an objective function. -/
theorem choose_measurable {x p q : Ω → X d} {vx vp vq : Ω → ℝ}
    (hx : Measurable x) (hp : Measurable p) (hq : Measurable q)
    (hvx : Measurable vx) (hvp : Measurable vp) (hvq : Measurable vq) :
    Measurable (fun ω => choose (x ω) (p ω) (q ω) (vx ω) (vp ω) (vq ω)) := by
  unfold choose
  exact Measurable.ite (measurableSet_lt (hvp.min hvq) hvx)
    (Measurable.ite (measurableSet_le hvp hvq) hp hq) hx

/-- Replay is measurable for arbitrary finite transcripts. Only their scalar
coordinates must be measurable: their recorded query points are ignored by
the existing `ValueProcedure.action`, even for malformed transcripts. The
remembered output index can itself be any measurable seed function. -/
theorem procedureLoop_action_measurable (h : ℝ) (a : ℕ → Ω → X d)
    (ha : ∀ t, Measurable (a t)) (k : Ω → ℕ) (hk : Measurable k)
    (n t ℓ : ℕ) (x : Ω → X d) (vx : Ω → ℝ) (remembered : Ω → X d)
    (hx : Measurable x) (hvx : Measurable vx) (hr : Measurable remembered)
    (entries : Ω → Fin ℓ → (valueModel d).Entry)
    (he : ∀ i, Measurable (fun ω => (entries ω i).2)) :
    Measurable (fun ω =>
      (procedureLoop h (fun j => a j ω) (k ω) n t (x ω) (vx ω) (remembered ω)).action
        (List.ofFn (entries ω))) := by
  induction n generalizing t ℓ x vx remembered with
  | zero =>
      simpa only [procedureLoop, ValueProcedure.action_output] using
        (OracleModel.measurable_action_output (valueModel d)).comp hr
  | succ n ih =>
      have hp : Measurable (fun ω => x ω + h • a t ω) := hx.add ((ha t).const_smul h)
      have hm : Measurable (fun ω => x ω - h • a t ω) := hx.sub ((ha t).const_smul h)
      cases ℓ with
      | zero =>
          simpa only [List.ofFn_zero, procedureLoop, ValueProcedure.action] using
            (OracleModel.measurable_action_query (valueModel d)).comp hp
      | succ ℓ =>
          cases ℓ with
          | zero =>
              simpa only [List.ofFn_succ, List.ofFn_zero, procedureLoop,
                ValueProcedure.action] using
                (OracleModel.measurable_action_query (valueModel d)).comp hm
          | succ ℓ =>
              have hx' : Measurable (fun ω => choose (x ω) (x ω + h • a t ω)
                  (x ω - h • a t ω) (vx ω) (entries ω 0).2
                  (entries ω (Fin.succ 0)).2) :=
                choose_measurable hx hp hm hvx (he 0) (he (Fin.succ 0))
              have hvx' : Measurable (fun ω =>
                  min (vx ω) (min (entries ω 0).2 (entries ω (Fin.succ 0)).2)) :=
                hvx.min ((he 0).min (he (Fin.succ 0)))
              have hr' : Measurable (fun ω => if t = k ω then x ω else remembered ω) :=
                Measurable.ite (measurableSet_eq_fun_of_countable measurable_const hk) hx hr
              have hi := ih (t + 1) ℓ
                (fun ω => choose (x ω) (x ω + h • a t ω) (x ω - h • a t ω)
                  (vx ω) (entries ω 0).2 (entries ω (Fin.succ 0)).2)
                (fun ω => min (vx ω) (min (entries ω 0).2 (entries ω (Fin.succ 0)).2))
                (fun ω => if t = k ω then x ω else remembered ω)
                hx' hvx' hr' (fun ω i => entries ω i.succ.succ) (fun i => he i.succ.succ)
              simpa only [List.ofFn_succ, procedureLoop, ValueProcedure.action] using hi

/-- The complete center-value query followed by the three-point loop is
measurable for every finite transcript, with an arbitrary measurable index. -/
theorem procedure_action_measurable (h : ℝ) (a : ℕ → Ω → X d)
    (ha : ∀ t, Measurable (a t)) (k : Ω → ℕ) (hk : Measurable k)
    (N ℓ : ℕ) (entries : Ω → Fin ℓ → (valueModel d).Entry)
    (he : ∀ i, Measurable (fun ω => (entries ω i).2)) :
    Measurable (fun ω => (procedure h (fun j => a j ω) N (k ω)).action
      (List.ofFn (entries ω))) := by
  cases ℓ with
  | zero =>
      simpa only [procedure, List.ofFn_zero, ValueProcedure.action] using
        (measurable_const : Measurable
          (fun _ : Ω => (OracleModel.Action.query (M := valueModel d) (0 : X d))))
  | succ ℓ =>
      have hi := procedureLoop_action_measurable h a ha k hk N 0 ℓ
        (fun _ => 0) (fun ω => (entries ω 0).2) (fun _ => 0)
        measurable_const (he 0) measurable_const
        (fun ω i => entries ω i.succ) (fun i => he i.succ)
      simpa only [procedure, List.ofFn_succ, ValueProcedure.action] using hi

/-- Joint measurability in the entire direction seed, the independent finite
output index, and every coordinate of an arbitrary finite transcript. -/
theorem procedure_jointlyMeasurable (h : ℝ) (a : ℕ → Ω → X d)
    (ha : ∀ t, Measurable (a t)) (N : ℕ) :
    (valueModel d).JointlyMeasurable
      (fun seed : Ω × Fin N => (procedure h (fun j => a j seed.1) N seed.2.val).algorithm) := by
  apply (OracleModel.jointlyMeasurable_iff_fixedLength (valueModel d)).2
  intro ℓ
  exact procedure_action_measurable
    (Ω := (Ω × Fin N) × (Fin ℓ → (valueModel d).Entry)) h
    (fun j p => a j p.1.1) (fun j => (ha j).comp (measurable_fst.comp measurable_fst))
    (fun p => p.1.2.val)
    ((measurable_of_countable (fun i : Fin N => i.val)).comp
      (measurable_snd.comp measurable_fst)) N ℓ (fun p => p.2)
    (fun i => measurable_valueEntry_value.comp ((measurable_pi_apply i).comp measurable_snd))

end STP
end ExactZO


==> anc/ExactZO/STPProbability.lean <==
import ExactZO.STPProcedure
import Mathlib.Probability.Distributions.Uniform
import Mathlib.MeasureTheory.Measure.Prod
import Mathlib.MeasureTheory.Integral.Bochner.Basic

/-! Uniform pre-update output and finite-horizon expected-decrease summation
for the actual three-point recursion. -/

noncomputable section
open MeasureTheory Set Function
open scoped BigOperators ENNReal

namespace ExactZO.STP

variable {d : ℕ} {Ω : Type*} [MeasurableSpace Ω]

/-- The random seed determines the directions, and the core recursion determines
all centers before an independent output index is sampled. -/
def trajectory (f : Objective d) (h : ℝ) (directions : ℕ → Ω → X d)
    (t : ℕ) (ω : Ω) : X d := iterates f h (fun n => directions n ω) t

omit [MeasurableSpace Ω] in
@[simp] theorem trajectory_zero (f : Objective d) (h : ℝ) (a : ℕ → Ω → X d) (ω : Ω) :
    trajectory f h a 0 ω = 0 := rfl

omit [MeasurableSpace Ω] in
@[simp] theorem trajectory_succ (f : Objective d) (h : ℝ) (a : ℕ → Ω → X d) (t : ℕ) (ω : Ω) :
    trajectory f h a (t + 1) ω = step f h (trajectory f h a t ω) (a t ω) := rfl

theorem value_continuous (f : Objective d) : Continuous f.value :=
  continuous_iff_continuousAt.mpr (fun x => (f.hasDeriv x).continuousAt)

theorem step_measurable (f : Objective d) (h : ℝ) {x a : Ω → X d}
    (hx : Measurable x) (ha : Measurable a) : Measurable (fun ω => step f h (x ω) (a ω)) := by
  have hp : Measurable (fun ω => x ω + h • a ω) := hx.add (ha.const_smul h)
  have hm : Measurable (fun ω => x ω - h • a ω) := hx.sub (ha.const_smul h)
  have hf := (value_continuous f).measurable
  unfold step choose
  exact Measurable.ite (measurableSet_lt ((hf.comp hp).min (hf.comp hm)) (hf.comp hx))
    (Measurable.ite (measurableSet_le (hf.comp hp) (hf.comp hm)) hp hm) hx

theorem trajectory_measurable (f : Objective d) (h : ℝ) (a : ℕ → Ω → X d)
    (ha : ∀ t, Measurable (a t)) (t : ℕ) : Measurable (trajectory f h a t) := by
  induction t with
  | zero => exact measurable_const
  | succ t ih => exact step_measurable f h ih (ha t)

omit [MeasurableSpace Ω] in
theorem trajectory_sublevel (f : Objective d) (h : ℝ) (a : ℕ → Ω → X d) (t : ℕ) (ω : Ω) :
    f.value (trajectory f h a t ω) ≤ f.value 0 := iterates_sublevel f h _ t

theorem trajectory_value_integrable (μ : Measure Ω) [IsProbabilityMeasure μ]
    (f : Objective d) (h : ℝ) (a : ℕ → Ω → X d) (ha : ∀ t, Measurable (a t))
    (lower : ℝ) (hlower : ∀ x, lower ≤ f.value x) (t : ℕ) :
    Integrable (fun ω => f.value (trajectory f h a t ω)) μ := by
  apply (integrable_const (|lower| + |f.value 0|)).mono'
    (((value_continuous f).measurable.comp (trajectory_measurable f h a ha t)).aestronglyMeasurable)
  filter_upwards with ω
  rw [Real.norm_eq_abs, abs_le]
  dsimp only [Function.comp_apply]
  have hl := hlower (trajectory f h a t ω)
  have hu := trajectory_sublevel f h a t ω
  constructor <;> linarith [neg_abs_le lower, le_abs_self (f.value 0), abs_nonneg lower,
    abs_nonneg (f.value 0)]

def uniformIndex (N : ℕ) [NeZero N] : Measure (Fin N) := (PMF.uniformOfFintype (Fin N)).toMeasure

instance uniformIndex_isProbability (N : ℕ) [NeZero N] : IsProbabilityMeasure (uniformIndex N) := by
  unfold uniformIndex
  infer_instance

theorem uniformIndex_singleton (N : ℕ) [NeZero N] (i : Fin N) :
    (uniformIndex N).real {i} = 1 / (N : ℝ) := by
  rw [measureReal_def, uniformIndex, PMF.toMeasure_apply_singleton _ _ (measurableSet_singleton i)]
  simp

/-- Independence of the output index from the entire direction seed is encoded
by this product measure. -/
def outputMeasure (μ : Measure Ω) (N : ℕ) [NeZero N] : Measure (Ω × Fin N) :=
  μ.prod (uniformIndex N)

instance outputMeasure_isProbability (μ : Measure Ω) [IsProbabilityMeasure μ]
    (N : ℕ) [NeZero N] : IsProbabilityMeasure (outputMeasure μ N) := by
  unfold outputMeasure
  infer_instance

def output (f : Objective d) (h : ℝ) (a : ℕ → Ω → X d) (N : ℕ)
    (p : Ω × Fin N) : X d := trajectory f h a p.2.val p.1

theorem uniform_failure_average (μ : Measure Ω) [IsProbabilityMeasure μ]
    (N : ℕ) [NeZero N] (bad : Fin N → Set Ω) (hb : ∀ i, MeasurableSet (bad i)) :
    (outputMeasure μ N).real {p | p.1 ∈ bad p.2} =
      (∑ i : Fin N, μ.real (bad i)) / (N : ℝ) := by
  have he : {p : Ω × Fin N | p.1 ∈ bad p.2} = ⋃ i : Fin N, bad i ×ˢ {i} := by
    ext p
    simp only [mem_setOf_eq, mem_iUnion, mem_prod, mem_singleton_iff]
    constructor
    · intro hp
      exact ⟨p.2, hp, rfl⟩
    · rintro ⟨i, hp, hi⟩
      simpa only [hi] using hp
  have hd : Pairwise (Disjoint on fun i : Fin N => bad i ×ˢ {i}) := by
    intro i j hij
    change Disjoint (bad i ×ˢ {i}) (bad j ×ˢ {j})
    rw [Set.disjoint_left]
    intro p hp hq
    exact hij (hp.2.symm.trans hq.2)
  rw [he, measureReal_iUnion_fintype hd (fun i => (hb i).prod (measurableSet_singleton i))]
  simp only [outputMeasure, measureReal_prod_prod, uniformIndex_singleton, mul_one_div]
  exact (Finset.sum_div _ _ _).symm

theorem output_failure_average (μ : Measure Ω) [IsProbabilityMeasure μ]
    (f : Objective d) (h ε : ℝ) (a : ℕ → Ω → X d)
    (ha : ∀ t, Measurable (a t)) (hg : Measurable f.grad) (N : ℕ) [NeZero N] :
    (outputMeasure μ N).real {p | ε < ‖f.grad (output f h a N p)‖} =
      (∑ i : Fin N, μ.real {ω | ε < ‖f.grad (trajectory f h a i ω)‖}) / (N : ℝ) := by
  exact uniform_failure_average μ N (fun i => {ω | ε < ‖f.grad (trajectory f h a i ω)‖})
    (fun i => measurableSet_lt measurable_const ((hg.comp (trajectory_measurable f h a ha i)).norm))

theorem sum_drift_le (V p : ℕ → ℝ) (δ : ℝ) (N : ℕ)
    (hdrift : ∀ t < N, δ * p t ≤ V t - V (t + 1)) :
    δ * (∑ t ∈ Finset.range N, p t) ≤ V 0 - V N := by
  induction N with
  | zero => simp
  | succ N ih =>
    have hi := ih (fun t ht => hdrift t (Nat.lt_succ_of_lt ht))
    have hn := hdrift N (Nat.lt_succ_self N)
    rw [Finset.sum_range_succ, mul_add]
    linarith

theorem average_drift_le (V p : ℕ → ℝ) {δ Δ : ℝ} (hδ : 0 < δ)
    (N : ℕ) [NeZero N] (hdrift : ∀ t < N, δ * p t ≤ V t - V (t + 1))
    (hgap : V 0 - V N ≤ Δ) :
    (∑ i : Fin N, p i.val) / (N : ℝ) ≤ Δ / ((N : ℝ) * δ) := by
  have hs := (sum_drift_le V p δ N hdrift).trans hgap
  have hN : (0 : ℝ) < N := Nat.cast_pos.mpr (NeZero.pos N)
  rw [Fin.sum_univ_eq_sum_range]
  apply (div_le_div_iff₀ hN (mul_pos hN hδ)).mpr
  nlinarith

theorem output_measurable (f : Objective d) (h : ℝ) (a : ℕ → Ω → X d)
    (ha : ∀ t, Measurable (a t)) (N : ℕ) : Measurable (output f h a N) := by
  exact measurable_from_prod_countable (fun i : Fin N => trajectory_measurable f h a ha i)

omit [MeasurableSpace Ω] in
theorem output_is_procedure_result (f : Objective d) (h : ℝ) (a : ℕ → Ω → X d)
    (N : ℕ) (p : Ω × Fin N) :
    (procedure h (fun t => a t p.1) N p.2.val).result f = output f h a N p := by
  exact procedure_result f h (fun t => a t p.1) N p.2.val p.2.isLt

omit [MeasurableSpace Ω] in
theorem output_procedure_cost (f : Objective d) (h : ℝ) (a : ℕ → Ω → X d)
    (N : ℕ) (p : Ω × Fin N) :
    (procedure h (fun t => a t p.1) N p.2.val).cost f = 1 + 2 * N :=
  procedure_cost f h (fun t => a t p.1) N p.2.val

theorem output_failure_le_of_drift (μ : Measure Ω) [IsProbabilityMeasure μ]
    (f : Objective d) (h ε : ℝ) (a : ℕ → Ω → X d)
    (ha : ∀ t, Measurable (a t)) (hg : Measurable f.grad) {Δ δ : ℝ}
    (hgap : HasGap f Δ) (hδ : 0 < δ) (N : ℕ) [NeZero N]
    (hdrift : ∀ t < N,
      δ * μ.real {ω | ε < ‖f.grad (trajectory f h a t ω)‖} ≤
        (∫ ω, f.value (trajectory f h a t ω) ∂μ) -
          ∫ ω, f.value (trajectory f h a (t + 1) ω) ∂μ) :
    (outputMeasure μ N).real {p | ε < ‖f.grad (output f h a N p)‖} ≤ Δ / ((N : ℝ) * δ) := by
  rw [output_failure_average μ f h ε a ha hg N]
  apply average_drift_le (fun t => ∫ ω, f.value (trajectory f h a t ω) ∂μ)
    (fun t => μ.real {ω | ε < ‖f.grad (trajectory f h a t ω)‖}) hδ N hdrift
  obtain ⟨lower, hlower, hstart⟩ := hgap
  have hlast := integral_mono (integrable_const lower)
    (trajectory_value_integrable μ f h a ha lower hlower N)
    (fun ω => hlower (trajectory f h a N ω))
  simp only [integral_const, measureReal_univ_eq_one, one_smul] at hlast
  simp only [trajectory_zero, integral_const, measureReal_univ_eq_one, one_smul]
  linarith

def horizon (M Δ ε : ℝ) : ℕ := ⌈10 * M * Δ / ε ^ 2⌉₊
def decrease (M ε : ℝ) : ℝ := (39 / 125 : ℝ) * ε ^ 2 / M

theorem horizon_pos {M Δ ε : ℝ} (hM : 0 < M) (hΔ : 0 < Δ) (hε : 0 < ε) :
    0 < horizon M Δ ε := by
  apply Nat.ceil_pos.mpr
  positivity

theorem decrease_pos {M ε : ℝ} (hM : 0 < M) (hε : 0 < ε) : 0 < decrease M ε := by
  unfold decrease
  positivity

theorem horizon_failure_bound {M Δ ε : ℝ} (hM : 0 < M) (hΔ : 0 < Δ) (hε : 0 < ε) :
    Δ / ((horizon M Δ ε : ℝ) * decrease M ε) ≤ 25 / 78 := by
  have hN := Nat.le_ceil (10 * M * Δ / ε ^ 2)
  change 10 * M * Δ / ε ^ 2 ≤ (horizon M Δ ε : ℝ) at hN
  have hNpos : (0 : ℝ) < horizon M Δ ε := Nat.cast_pos.mpr (horizon_pos hM hΔ hε)
  apply (div_le_iff₀ (mul_pos hNpos (decrease_pos hM hε))).mpr
  unfold decrease
  have he : 0 < ε ^ 2 := sq_pos_of_pos hε
  have hh := (div_le_iff₀ he).mp hN
  calc
    Δ ≤ (horizon M Δ ε : ℝ) * ε ^ 2 / (10 * M) := by
      apply (le_div_iff₀ (by positivity : 0 < 10 * M)).mpr
      nlinarith
    _ = 25 / 78 * ((horizon M Δ ε : ℝ) * ((39 / 125 : ℝ) * ε ^ 2 / M)) := by ring

theorem horizon_failure_lt_third {M Δ ε : ℝ} (hM : 0 < M) (hΔ : 0 < Δ) (hε : 0 < ε) :
    Δ / ((horizon M Δ ε : ℝ) * decrease M ε) < 1 / 3 :=
  (horizon_failure_bound hM hΔ hε).trans_lt (by norm_num)

theorem query_bound {E T : ℝ} (hE : 1 ≤ E) (hT : 1 ≤ T) :
    ((1 + 2 * ⌈10 * E * T⌉₊ : ℕ) : ℝ) ≤ 23 * E * T := by
  have hET : 1 ≤ E * T := by nlinarith
  have hn := Nat.ceil_lt_add_one (show 0 ≤ 10 * E * T by positivity)
  push_cast
  nlinarith

end ExactZO.STP


==> anc/ExactZO/STPProcedure.lean <==
import ExactZO.STPCore

noncomputable section
namespace ExactZO.STP
variable {d : ℕ}

/-- Execute every pair of proposals, remembering the requested pre-update
iterate. Only the three scalar replies are used to choose the next point. -/
def procedureLoop (h : ℝ) (a : ℕ → X d) (k : ℕ) :
    ℕ → ℕ → X d → ℝ → X d → ValueProcedure d
  | 0, _, _, _, remembered => .output remembered
  | n + 1, t, x, vx, remembered =>
      .query (x + h • a t) fun vp =>
        .query (x - h • a t) fun vm =>
          procedureLoop h a k n (t + 1)
            (choose x (x + h • a t) (x - h • a t) vx vp vm)
            (min vx (min vp vm)) (if t = k then x else remembered)

/-- Cache the center value once; every one of N updates still makes two
queries even if the center wins or the selected output is already known. -/
def procedure (h : ℝ) (a : ℕ → X d) (N k : ℕ) : ValueProcedure d :=
  .query 0 fun v => procedureLoop h a k N 0 0 v 0

theorem procedureLoop_cost (f : Objective d) (h : ℝ) (a : ℕ → X d)
    (k n t : ℕ) (x : X d) (vx : ℝ) (remembered : X d) :
    (procedureLoop h a k n t x vx remembered).cost f = 2 * n := by
  induction n generalizing t x vx remembered with
  | zero => rfl
  | succ n ih => simp only [procedureLoop, ValueProcedure.cost, ih]; omega

theorem procedure_cost (f : Objective d) (h : ℝ) (a : ℕ → X d) (N k : ℕ) :
    (procedure h a N k).cost f = 1 + 2 * N := by
  simp only [procedure, ValueProcedure.cost, procedureLoop_cost]

theorem procedureLoop_result (f : Objective d) (h : ℝ) (a : ℕ → X d)
    (k n t : ℕ) (remembered : X d) (hk : k < t + n)
    (hpast : k < t → remembered = iterates f h a k) :
    (procedureLoop h a k n t (iterates f h a t)
      (f.value (iterates f h a t)) remembered).result f = iterates f h a k := by
  induction n generalizing t remembered with
  | zero => exact hpast (by omega)
  | succ n ih =>
      simp only [procedureLoop, ValueProcedure.result]
      change (procedureLoop h a k n (t + 1) (step f h (iterates f h a t) (a t))
        (min (f.value (iterates f h a t))
          (min (f.value (iterates f h a t + h • a t))
            (f.value (iterates f h a t - h • a t))))
        (if t = k then iterates f h a t else remembered)).result f = _
      rw [← step_value]
      change (procedureLoop h a k n (t + 1) (iterates f h a (t + 1))
        (f.value (iterates f h a (t + 1))) _).result f = _
      apply ih (t := t + 1) _ (by omega)
      intro hkt
      split_ifs with he
      · subst t; rfl
      · exact hpast (by omega)

theorem procedure_result (f : Objective d) (h : ℝ) (a : ℕ → X d)
    (N k : ℕ) (hk : k < N) :
    (procedure h a N k).result f = iterates f h a k := by
  simp only [procedure, ValueProcedure.result]
  exact procedureLoop_result f h a k N 0 0 (by omega) (by omega)

/-- The policy is fixed by the seed and public parameters before choosing f. -/
theorem procedure_runs (f : Objective d) (h : ℝ) (a : ℕ → X d)
    (N k : ℕ) (hk : k < N) :
    (valueModel d).Runs (procedure h a N k).algorithm f
      (1 + 2 * N) (iterates f h a k) := by
  have hr := (procedure h a N k).runs f
  rwa [procedure_cost, procedure_result f h a N k hk] at hr

end ExactZO.STP


==> anc/ExactZO/STPUpper.lean <==
import ExactZO.CappedModel
import ExactZO.STPDescent
import ExactZO.STPProbability
import ExactZO.RandomModel
import ExactZO.RandomEmbedding
import ExactZO.STPJoint

noncomputable section
open MeasureTheory

namespace ExactZO.STP

variable {d : ℕ} {Ω : Type} [MeasurableSpace Ω]

/-- The seed law and direction stream are fixed before all objectives. This is
the precise fresh-direction joint law still required by the conditional bound. -/
def FreshForClass (μ : Measure Ω) (ν : Measure (X d)) (a : ℕ → Ω → X d)
    (h : ℝ) (C : Set (Objective d)) (N : ℕ) : Prop :=
  ∀ f ∈ C, ∀ t < N,
    Measure.map (fun ω => (trajectory f h a t ω, a t ω)) μ =
      Measure.map (fun p : Ω × X d => (trajectory f h a t p.1, p.2)) (μ.prod ν)

/-- A single measurable seed distribution and value-only history policy,
with an independent uniform pre-update output index. -/
def seedMethod (μ : Measure Ω) [IsProbabilityMeasure μ] (h : ℝ)
    (a : ℕ → Ω → X d) (ha : ∀ t, Measurable (a t)) (N : ℕ) [NeZero N] : RandomizedMethod (valueModel d) where
  Sample := Ω × Fin N
  measurableSpace := inferInstance
  law := outputMeasure μ N
  probability := inferInstance
  policy p := (procedure h (fun t => a t p.1) N p.2.val).algorithm
  policy_joint_measurable := procedure_jointlyMeasurable h a ha N

theorem seedMethod_runs (μ : Measure Ω) [IsProbabilityMeasure μ] (h : ℝ)
    (a : ℕ → Ω → X d) (ha : ∀ t, Measurable (a t)) (N : ℕ) [NeZero N] (f : Objective d) (p : Ω × Fin N) :
    (valueModel d).Runs ((seedMethod μ h a ha N).policy p) f (1 + 2 * N)
      (output f h a N p) :=
  procedure_runs f h (fun t => a t p.1) N p.2.val p.2.isLt

/-- The class itself supplies the capped model; only the direction moments and
freshness law remain external probability inputs. -/
theorem sublevel_output_failure
    {L Δ E ε α : ℝ} (hL : 0 < L) (hΔ : 0 < Δ) (hE : 0 < E) (hε : 0 < ε)
    (μ : Measure Ω) [IsProbabilityMeasure μ] (ν : Measure (X d))
    (a : ℕ → Ω → X d) (ha : ∀ t, Measurable (a t))
    (moments : DirectionMoments ν α) (hα : 79 / 100 ≤ α)
    (fresh : FreshForClass μ ν a (4 * ε / (5 * (L * E)))
      (SublevelClass L Δ E) (horizon (L * E) Δ ε))
    (f : Objective d) (hf : SublevelClass L Δ E f) :
    letI : NeZero (horizon (L * E) Δ ε) := ⟨ne_of_gt (horizon_pos (mul_pos hL hE) hΔ hε)⟩
    (outputMeasure μ (horizon (L * E) Δ ε)).real
      {p | ε < ‖f.grad (output f (4 * ε / (5 * (L * E))) a
        (horizon (L * E) Δ ε) p)‖} ≤ 25 / 78 := by
  letI : NeZero (horizon (L * E) Δ ε) := ⟨ne_of_gt (horizon_pos (mul_pos hL hE) hΔ hε)⟩
  have hg : Measurable f.grad := (hf.1.1.continuous_grad hL.le).measurable
  obtain ⟨H, hH, hcap⟩ := hf.exists_capped_model hL.le
  apply le_trans (output_failure_le_of_drift μ f _ ε a ha hg hf.1.2
    (decrease_pos (mul_pos hL hE) hε) (horizon (L * E) Δ ε) ?_)
    (horizon_failure_bound (mul_pos hL hE) hΔ hε)
  intro t ht
  exact expected_step_joint_drift f hf.1.2 H μ
    (trajectory f (4 * ε / (5 * (L * E))) a t) (a t)
    (trajectory_measurable f _ a ha t) (ha t) ν moments hε (mul_pos hL hE)
    hα hH.2.2.2 (trajectory_sublevel f _ a t)
    (fun ω v => hcap _ v (trajectory_sublevel f _ a t ω))
    (measurableSet_lt measurable_const ((hg.comp (trajectory_measurable f _ a ha t)).norm))
    (fresh f hf t ht)

theorem sublevel_random_costCap
    {L Δ E ε α : ℝ} (hL : 0 < L) (hΔ : 0 < Δ) (hE : 0 < E) (hε : 0 < ε)
    (μ : Measure Ω) [IsProbabilityMeasure μ] (ν : Measure (X d))
    (a : ℕ → Ω → X d) (ha : ∀ t, Measurable (a t))
    (moments : DirectionMoments ν α) (hα : 79 / 100 ≤ α)
    (fresh : FreshForClass μ ν a (4 * ε / (5 * (L * E)))
      (SublevelClass L Δ E) (horizon (L * E) Δ ε)) :
    letI : NeZero (horizon (L * E) Δ ε) := ⟨ne_of_gt (horizon_pos (mul_pos hL hE) hΔ hε)⟩
    (valueModel d).RandomCostCap
      (seedMethod μ (4 * ε / (5 * (L * E))) a ha (horizon (L * E) Δ ε))
      (SublevelClass L Δ E) ε (1 / 3) (1 + 2 * horizon (L * E) Δ ε) := by
  letI : NeZero (horizon (L * E) Δ ε) := ⟨ne_of_gt (horizon_pos (mul_pos hL hE) hΔ hε)⟩
  constructor
  · intro f _ p
    exact ⟨_, _, le_rfl, seedMethod_runs μ _ a ha _ f p⟩
  · intro f hf
    rw [(valueModel d).randomBad_eq_of_runs _ f ε
      (fun _ => 1 + 2 * horizon (L * E) Δ ε)
      (output f (4 * ε / (5 * (L * E))) a (horizon (L * E) Δ ε))
      (seedMethod_runs μ _ a ha _ f)]
    constructor
    · exact measurableSet_lt measurable_const
        (((hf.1.1.continuous_grad hL.le).measurable.comp
          (output_measurable f _ a ha _)).norm)
    · exact (sublevel_output_failure hL hΔ hE hε μ ν a ha moments hα fresh f hf).trans
        (by norm_num)

/-- Actual randomized value-query complexity, with explicit uninstantiated
direction moments and freshness. The method precedes every objective. -/
theorem sublevel_random_upper
    {L Δ E ε α : ℝ} (hL : 0 < L) (hΔ : 0 < Δ) (hE : 0 < E) (hε : 0 < ε)
    (μ : Measure Ω) [IsProbabilityMeasure μ] (ν : Measure (X d))
    (a : ℕ → Ω → X d) (ha : ∀ t, Measurable (a t))
    (moments : DirectionMoments ν α) (hα : 79 / 100 ≤ α)
    (fresh : FreshForClass μ ν a (4 * ε / (5 * (L * E)))
      (SublevelClass L Δ E) (horizon (L * E) Δ ε)) :
    (valueModel d).Nrand (SublevelClass L Δ E) ε (1 / 3) ≤
      (1 + 2 * horizon (L * E) Δ ε : ℕ) := by
  letI : NeZero (horizon (L * E) Δ ε) := ⟨ne_of_gt (horizon_pos (mul_pos hL hE) hΔ hε)⟩
  exact (valueModel d).Nrand_le_of_costCap _
    (sublevel_random_costCap hL hΔ hE hε μ ν a ha moments hα fresh)

theorem sublevel_query_bound {L Δ E ε : ℝ} (hE : 1 ≤ E)
    (hT : 1 ≤ L * Δ / ε ^ 2) :
    ((1 + 2 * horizon (L * E) Δ ε : ℕ) : ℝ) ≤ 23 * E * (L * Δ / ε ^ 2) := by
  have he : 10 * (L * E) * Δ / ε ^ 2 = 10 * E * (L * Δ / ε ^ 2) := by ring
  simpa only [horizon, he] using query_bound hE hT

end ExactZO.STP

namespace ExactZO

/-- Zero-rank embedding preserves the seed law and every run. -/
def embedRandomValue {d : ℕ} (A : RandomizedMethod (valueModel d)) :
    RandomizedMethod (linearModel d) where
  Sample := A.Sample
  measurableSpace := A.measurableSpace
  law := A.law
  probability := A.probability
  policy ω := embedValueAlgorithm (A.policy ω)
  policy_joint_measurable := by
    letI := A.measurableSpace
    exact jointlyMeasurable_embedValue A.policy A.policy_joint_measurable

theorem randomCostCap_embedValue {d : ℕ} (A : RandomizedMethod (valueModel d))
    {C : Set (Objective d)} {ε δ : ℝ} {N : ℕ}
    (hA : (valueModel d).RandomCostCap A C ε δ N) :
    (linearModel d).RandomCostCap (embedRandomValue A) C ε δ N := by
  constructor
  · intro f hf ω
    obtain ⟨n, x, hn, hr⟩ := hA.1 f hf ω
    exact ⟨n, x, hn, (runs_embedValue_iff _ _ _ _).mpr hr⟩
  · intro f hf
    have he : (linearModel d).randomBad (embedRandomValue A) f ε =
        (valueModel d).randomBad A f ε := by
      ext ω
      simp only [OracleModel.randomBad, Set.mem_setOf_eq, embedRandomValue, runs_embedValue_iff]
    simpa only [he] using hA.2 f hf

theorem Nrand_linear_le_value {d : ℕ} (C : Set (Objective d)) (ε δ : ℝ) :
    (linearModel d).Nrand C ε δ ≤ (valueModel d).Nrand C ε δ := by
  apply le_iInf
  intro N
  apply le_iInf
  rintro ⟨A, hA⟩
  exact (linearModel d).Nrand_le_of_costCap _ (randomCostCap_embedValue A hA)

end ExactZO


==> anc/ExactZO/ScalarChain.lean <==
import ExactZO.Model
import Mathlib.Analysis.Calculus.Deriv.Pow
import Mathlib.Analysis.Calculus.Deriv.MeanValue
import Mathlib.Analysis.Calculus.ContDiff.Basic
import Mathlib.Analysis.InnerProductSpace.Dual

/-! The explicit piecewise scalar functions of Appendix A, with their actual
first derivatives. The finite chain below uses these functions directly. -/

noncomputable section
open Set Filter
open scoped Topology BigOperators
set_option maxHeartbeats 2000000

namespace ExactZO.ScalarChain

def phi (t : ℝ) : ℝ :=
  if t ≤ -(5 / 4 : ℝ) then 0 else
  if t < -1 then 2 * (t + 5 / 4) ^ 2 else
  if t ≤ 1 then t + 9 / 8 else
  if t < 5 / 4 then 9 / 4 - 2 * (5 / 4 - t) ^ 2 else 9 / 4

def psi (t : ℝ) : ℝ :=
  if t ≤ (1 / 2 : ℝ) then 0 else
  if t ≤ 3 / 4 then 8 * (t - 1 / 2) ^ 2 else
  if t < 1 then 1 - 8 * (1 - t) ^ 2 else 1

def phiD (t : ℝ) : ℝ :=
  if t ≤ -(5 / 4 : ℝ) then 0 else
  if t < -1 then 4 * (t + 5 / 4) else
  if t ≤ 1 then 1 else
  if t < 5 / 4 then 4 * (5 / 4 - t) else 0

def psiD (t : ℝ) : ℝ :=
  if t ≤ (1 / 2 : ℝ) then 0 else
  if t ≤ 3 / 4 then 16 * (t - 1 / 2) else
  if t < 1 then 16 * (1 - t) else 0

private def hinge (t : ℝ) : ℝ := if t ≤ 0 then 0 else t ^ 2

private theorem hinge_hasDerivAt (t : ℝ) :
    HasDerivAt hinge (2 * max 0 t) t := by
  rcases lt_trichotomy t 0 with ht | rfl | ht
  · rw [max_eq_left ht.le, mul_zero]
    apply (hasDerivAt_const t (0 : ℝ)).congr_of_eventuallyEq
    filter_upwards [Iio_mem_nhds ht] with x hx
    simp [hinge, le_of_lt (show x < 0 from hx)]
  · have hleft : HasDerivWithinAt hinge 0 (Iic 0) 0 :=
      (hasDerivAt_const (0 : ℝ) (0 : ℝ)).hasDerivWithinAt.congr
        (fun x hx => by simp only [hinge, if_pos (show x ≤ 0 from hx)]) (by simp [hinge])
    have hright : HasDerivWithinAt hinge 0 (Ici 0) 0 := by
      have hs : HasDerivAt (fun x : ℝ => x ^ 2) 0 0 := by
        simpa using (hasDerivAt_id (0 : ℝ)).pow 2
      apply hs.hasDerivWithinAt.congr
      · intro x hx
        unfold hinge
        split_ifs with h
        · have : x = 0 := le_antisymm h hx
          simp [this]
        · rfl
      · simp [hinge]
    simpa only [Iic_union_Ici, hasDerivWithinAt_univ, max_self, mul_zero] using
      hleft.union hright
  · rw [max_eq_right ht.le]
    apply ((hasDerivAt_id t).pow 2).congr_deriv (by simp) |>.congr_of_eventuallyEq
    filter_upwards [Ioi_mem_nhds ht] with x hx
    simp [hinge, not_le.mpr (show 0 < x from hx)]

private theorem phi_hinge (t : ℝ) :
    phi t = 2 * (hinge (t + 5 / 4) - hinge (t + 1) -
      hinge (t - 1) + hinge (t - 5 / 4)) := by
  unfold phi hinge
  split_ifs <;> first | (exfalso; linarith) | (ring_nf <;> nlinarith)

private theorem psi_hinge (t : ℝ) :
    psi t = 8 * (hinge (t - 1 / 2) - 2 * hinge (t - 3 / 4) + hinge (t - 1)) := by
  unfold psi hinge
  split_ifs <;> first | (exfalso; linarith) | (ring_nf <;> nlinarith)

private theorem phiD_max (t : ℝ) :
    phiD t = 4 * (max 0 (t + 5 / 4) - max 0 (t + 1) -
      max 0 (t - 1) + max 0 (t - 5 / 4)) := by
  unfold phiD
  simp only [max_def]
  split_ifs <;> linarith

private theorem psiD_max (t : ℝ) :
    psiD t = 16 * (max 0 (t - 1 / 2) - 2 * max 0 (t - 3 / 4) + max 0 (t - 1)) := by
  unfold psiD
  simp only [max_def]
  split_ifs <;> linarith

theorem phi_hasDerivAt (t : ℝ) : HasDerivAt phi (phiD t) t := by
  have hc (a : ℝ) : HasDerivAt (fun x => hinge (x + a)) (2 * max 0 (t + a)) t := by
    simpa using (hinge_hasDerivAt (t + a)).comp t ((hasDerivAt_id t).add_const a)
  have hh := (((hc (5 / 4)).sub (hc 1)).sub (hc (-1))).add (hc (-(5 / 4)))
  convert hh.const_mul 2 using 1
  · ext x
    simpa only [sub_eq_add_neg] using phi_hinge x
  · rw [phiD_max]
    simp only [sub_eq_add_neg]
    ring

theorem psi_hasDerivAt (t : ℝ) : HasDerivAt psi (psiD t) t := by
  have hc (a : ℝ) : HasDerivAt (fun x => hinge (x - a)) (2 * max 0 (t - a)) t := by
    simpa using (hinge_hasDerivAt (t - a)).comp t ((hasDerivAt_id t).sub_const a)
  have hh := ((hc (1 / 2)).sub ((hc (3 / 4)).const_mul 2)).add (hc 1)
  convert hh.const_mul 8 using 1
  · ext x
    exact psi_hinge x
  · rw [psiD_max]
    ring

@[simp] theorem deriv_phi (t : ℝ) : deriv phi t = phiD t := (phi_hasDerivAt t).deriv
@[simp] theorem deriv_psi (t : ℝ) : deriv psi t = psiD t := (psi_hasDerivAt t).deriv

theorem phi_bounds (t : ℝ) : 0 ≤ phi t ∧ phi t ≤ 9 / 4 := by
  unfold phi
  split_ifs <;> constructor <;> nlinarith [sq_nonneg (t + 5 / 4), sq_nonneg (5 / 4 - t)]

theorem psi_bounds (t : ℝ) : 0 ≤ psi t ∧ psi t ≤ 1 := by
  unfold psi
  split_ifs <;> constructor <;> nlinarith [sq_nonneg (t - 1 / 2), sq_nonneg (1 - t)]

theorem phiD_bounds (t : ℝ) : 0 ≤ phiD t ∧ phiD t ≤ 1 := by
  unfold phiD
  split_ifs <;> constructor <;> linarith

theorem psiD_bounds (t : ℝ) : 0 ≤ psiD t ∧ psiD t ≤ 4 := by
  unfold psiD
  split_ifs <;> constructor <;> linarith

@[simp] theorem phi_zero : phi 0 = 9 / 8 := by norm_num [phi]
@[simp] theorem psi_zero : psi 0 = 0 := by norm_num [psi]
@[simp] theorem phiD_zero : phiD 0 = 1 := by norm_num [phiD]
@[simp] theorem psiD_zero : psiD 0 = 0 := by norm_num [psiD]

theorem phiD_even (t : ℝ) : phiD (-t) = phiD t := by
  unfold phiD
  split_ifs <;> linarith

theorem phiD_eq_one {t : ℝ} (ht : |t| ≤ 1) : phiD t = 1 := by
  obtain ⟨hl, hu⟩ := abs_le.mp ht
  simp [phiD, show ¬t ≤ -(5 / 4 : ℝ) by linarith, not_lt.mpr hl, hu]

theorem phiD_support {t : ℝ} (ht : 5 / 4 ≤ |t|) : phiD t = 0 := by
  rw [le_abs] at ht
  unfold phiD
  rcases ht with ht | ht <;> split_ifs <;> linarith

theorem psi_flat {t : ℝ} (ht : t ≤ 1 / 2) : psi t = 0 := by simp only [psi, if_pos ht]
theorem psiD_flat {t : ℝ} (ht : t ≤ 1 / 2) : psiD t = 0 := by simp only [psiD, if_pos ht]
theorem psi_one {t : ℝ} (ht : 1 ≤ t) : psi t = 1 := by
  rw [psi, if_neg (show ¬t ≤ (1 / 2 : ℝ) by linarith),
    if_neg (show ¬t ≤ (3 / 4 : ℝ) by linarith), if_neg (not_lt.mpr ht)]

theorem psiD_support {t : ℝ} (ht : 5 / 4 ≤ |t|) : psiD t = 0 ∧ psiD (-t) = 0 := by
  rw [le_abs] at ht
  unfold psiD
  rcases ht with ht | ht <;> split_ifs <;> constructor <;> linarith

theorem phiD_continuous : Continuous phiD := by
  simp_rw [funext phiD_max]
  fun_prop

theorem psiD_continuous : Continuous psiD := by
  simp_rw [funext psiD_max]
  fun_prop

theorem phi_contDiff : ContDiff ℝ 1 phi := by
  apply contDiff_one_iff_deriv.mpr
  exact ⟨fun t => (phi_hasDerivAt t).differentiableAt,
    by simpa only [show deriv phi = phiD from funext deriv_phi] using phiD_continuous⟩

theorem psi_contDiff : ContDiff ℝ 1 psi := by
  apply contDiff_one_iff_deriv.mpr
  exact ⟨fun t => (psi_hasDerivAt t).differentiableAt,
    by simpa only [show deriv psi = psiD from funext deriv_psi] using psiD_continuous⟩

theorem psi_signed_sum_bounds (t : ℝ) : 0 ≤ psi (-t) + psi t ∧ psi (-t) + psi t ≤ 1 := by
  have hp := psi_bounds t
  have hn := psi_bounds (-t)
  constructor
  · linarith
  · rcases le_total t 0 with ht | ht
    · rw [psi_flat (show t ≤ 1 / 2 by linarith)]
      linarith
    · rw [psi_flat (show -t ≤ 1 / 2 by linarith)]
      linarith

theorem psi_signed_sum_one {t : ℝ} (ht : 1 ≤ |t|) : psi (-t) + psi t = 1 := by
  rw [le_abs] at ht
  rcases ht with ht | ht
  · rw [psi_one ht, psi_flat (show -t ≤ 1 / 2 by linarith)]
    ring
  · rw [psi_one (show 1 ≤ -t by linarith), psi_flat (show t ≤ 1 / 2 by linarith)]
    ring

theorem psiD_signed_sum_bounds (t : ℝ) :
    0 ≤ psiD (-t) + psiD t ∧ psiD (-t) + psiD t ≤ 4 := by
  have hp := psiD_bounds t
  have hn := psiD_bounds (-t)
  constructor
  · linarith
  · rcases le_total t 0 with ht | ht
    · rw [psiD_flat (show t ≤ 1 / 2 by linarith)]
      linarith
    · rw [psiD_flat (show -t ≤ 1 / 2 by linarith)]
      linarith

theorem phiD_weighted (t : ℝ) : |t * phiD t| ≤ 1 := by
  unfold phiD
  split_ifs <;> rw [abs_le] <;> constructor <;> nlinarith

theorem psiD_weighted (t : ℝ) : |t * psiD t| ≤ 3 := by
  unfold psiD
  split_ifs <;> rw [abs_le] <;> constructor <;> nlinarith

def link (a b : ℝ) : ℝ := psi (-a) * phi (-b) - psi a * phi b

def outgoing (a b : ℝ) : ℝ := psiD (-a) * phi (-b) + psiD a * phi b

def incoming (a b : ℝ) : ℝ := (psi (-a) + psi a) * phiD b

theorem link_bounds (a b : ℝ) : -(9 / 4 : ℝ) ≤ link a b ∧ link a b ≤ 9 / 4 := by
  have h₁ := mul_nonneg (psi_bounds (-a)).1 (phi_bounds (-b)).1
  have h₂ := mul_nonneg (psi_bounds a).1 (phi_bounds b).1
  have h₃ := mul_le_mul (psi_bounds (-a)).2 (phi_bounds (-b)).2
    (phi_bounds (-b)).1 (by norm_num : (0 : ℝ) ≤ 1)
  have h₄ := mul_le_mul (psi_bounds a).2 (phi_bounds b).2
    (phi_bounds b).1 (by norm_num : (0 : ℝ) ≤ 1)
  unfold link
  constructor <;> nlinarith

theorem incoming_bounds (a b : ℝ) : 0 ≤ incoming a b ∧ incoming a b ≤ 1 := by
  exact ⟨mul_nonneg (psi_signed_sum_bounds a).1 (phiD_bounds b).1,
    by simpa [incoming] using (mul_le_mul (psi_signed_sum_bounds a).2 (phiD_bounds b).2
      (phiD_bounds b).1 (by norm_num : (0 : ℝ) ≤ 1))⟩

theorem outgoing_bounds (a b : ℝ) : 0 ≤ outgoing a b ∧ outgoing a b ≤ 9 := by
  have h₁ := mul_nonneg (psiD_bounds (-a)).1 (phi_bounds (-b)).1
  have h₂ := mul_nonneg (psiD_bounds a).1 (phi_bounds b).1
  have h₃ := mul_le_mul_of_nonneg_left (phi_bounds (-b)).2 (psiD_bounds (-a)).1
  have h₄ := mul_le_mul_of_nonneg_left (phi_bounds b).2 (psiD_bounds a).1
  have hs := (psiD_signed_sum_bounds a).2
  unfold outgoing
  constructor <;> nlinarith

theorem link_hasDerivAt_left (a b : ℝ) : HasDerivAt (fun x => link x b) (-outgoing a b) a := by
  have hn := ((psi_hasDerivAt (-a)).comp a (hasDerivAt_id a).neg).mul_const (phi (-b))
  have hp := (psi_hasDerivAt a).mul_const (phi b)
  convert hn.sub hp using 1
  simp only [outgoing, mul_neg, mul_one, neg_mul]
  ring

theorem link_hasDerivAt_right (a b : ℝ) : HasDerivAt (link a) (-incoming a b) b := by
  have hn := ((phi_hasDerivAt (-b)).comp b (hasDerivAt_id b).neg).const_mul (psi (-a))
  have hp := (phi_hasDerivAt b).const_mul (psi a)
  convert hn.sub hp using 1
  simp only [incoming, phiD_even, mul_neg, mul_one]
  ring

theorem phiD_lipschitz (x y : ℝ) : |phiD x - phiD y| ≤ 4 * |x - y| := by
  unfold phiD
  rcases le_total x y with hxy | hxy
  · rw [abs_of_nonpos (sub_nonpos.mpr hxy)]
    split_ifs <;> rw [abs_le] <;> constructor <;> linarith
  · rw [abs_of_nonneg (sub_nonneg.mpr hxy)]
    split_ifs <;> rw [abs_le] <;> constructor <;> linarith

theorem psiD_lipschitz (x y : ℝ) : |psiD x - psiD y| ≤ 16 * |x - y| := by
  unfold psiD
  rcases le_total x y with hxy | hxy
  · rw [abs_of_nonpos (sub_nonpos.mpr hxy)]
    split_ifs <;> rw [abs_le] <;> constructor <;> linarith
  · rw [abs_of_nonneg (sub_nonneg.mpr hxy)]
    split_ifs <;> rw [abs_le] <;> constructor <;> linarith

@[simp] theorem link_zero_left (b : ℝ) : link 0 b = 0 := by simp [link]
@[simp] theorem link_zero_right (a : ℝ) : link a 0 = 9 / 8 * (psi (-a) - psi a) := by
  simp [link]
  ring

theorem link_flat_left {a : ℝ} (ha : |a| ≤ 1 / 2) (b : ℝ) : link a b = 0 := by
  obtain ⟨hl, hu⟩ := abs_le.mp ha
  simp only [link, psi_flat hu, psi_flat (show -a ≤ 1 / 2 by linarith), zero_mul, sub_zero]

def links (a : ℝ) : List ℝ → ℝ
  | [] => 0
  | b :: tail => link a b + links b tail

def chain : List ℝ → ℝ
  | [] => 0
  | a :: tail => -phi a + links a tail

theorem links_lower (a : ℝ) (ys : List ℝ) : -(9 / 4 : ℝ) * ys.length ≤ links a ys := by
  induction ys generalizing a with
  | nil => simp [links]
  | cons b ys ih =>
    simp only [links, List.length_cons, Nat.cast_add, Nat.cast_one]
    have hb := (link_bounds a b).1
    have hi := ih b
    linarith

theorem links_upper (a : ℝ) (ys : List ℝ) : links a ys ≤ (9 / 4 : ℝ) * ys.length := by
  induction ys generalizing a with
  | nil => simp [links]
  | cons b ys ih =>
    simp only [links, List.length_cons, Nat.cast_add, Nat.cast_one]
    have hb := (link_bounds a b).2
    have hi := ih b
    linarith

theorem chain_lower (ys : List ℝ) : -(9 / 4 : ℝ) * ys.length ≤ chain ys := by
  cases ys with
  | nil => simp [chain]
  | cons a ys =>
    simp only [chain, List.length_cons, Nat.cast_add, Nat.cast_one]
    have hp := (phi_bounds a).2
    have hl := links_lower a ys
    linarith

theorem chain_upper (ys : List ℝ) : chain ys ≤ (9 / 4 : ℝ) * ys.length := by
  cases ys with
  | nil => simp [chain]
  | cons a ys =>
    simp only [chain, List.length_cons, Nat.cast_add, Nat.cast_one]
    have hp := (phi_bounds a).1
    have hl := links_upper a ys
    linarith

@[simp] theorem links_zero_replicate (n : ℕ) : links 0 (List.replicate n 0) = 0 := by
  induction n with
  | zero => simp [links]
  | succ n ih => simp [List.replicate_succ, links, ih]

@[simp] theorem chain_zero_replicate (n : ℕ) : chain (List.replicate (n + 1) 0) = -9 / 8 := by
  simp [List.replicate_succ, chain]
  ring

theorem chain_gap (n : ℕ) (ys : List ℝ) (hlen : ys.length = n + 1) :
    chain (List.replicate (n + 1) 0) - chain ys ≤ (9 / 4 : ℝ) * (n + 1 - 1 / 2) := by
  have hl := chain_lower ys
  rw [hlen] at hl
  simp only [chain_zero_replicate, Nat.cast_add, Nat.cast_one] at *
  linarith

theorem links_flat (a : ℝ) (ha : |a| ≤ 1 / 2) (ys : List ℝ)
    (hy : ∀ b ∈ ys, |b| ≤ 1 / 2) : links a ys = 0 := by
  induction ys generalizing a with
  | nil => rfl
  | cons b ys ih =>
    rw [links, link_flat_left ha, ih b (hy b (by simp))]
    · ring
    · intro c hc
      exact hy c (by simp [hc])

theorem links_prefix (a : ℝ) (pref tail : List ℝ)
    (htail : ∀ b ∈ tail, |b| ≤ 1 / 2) :
    links a (pref ++ 0 :: tail) = links a (pref ++ [0]) := by
  induction pref generalizing a with
  | nil => simp only [List.nil_append, links, links_flat 0 (by norm_num) tail htail, add_zero]
  | cons b pref ih => simp only [List.cons_append, links, ih]

theorem chain_prefix (pref tail : List ℝ)
    (htail : ∀ b ∈ tail, |b| ≤ 1 / 2) :
    chain (pref ++ 0 :: tail) = chain (pref ++ [0]) := by
  cases pref with
  | nil => simp only [List.nil_append, chain, links_flat 0 (by norm_num) tail htail, links, add_zero]
  | cons a pref => simp only [List.cons_append, chain, links_prefix a pref tail htail]

section Differential
variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]

theorem outgoing_flat {a : ℝ} (ha : |a| ≤ 1 / 2) (b : ℝ) : outgoing a b = 0 := by
  obtain ⟨hl, hu⟩ := abs_le.mp ha
  simp only [outgoing, psiD_flat hu, psiD_flat (show -a ≤ 1 / 2 by linarith),
    zero_mul, add_zero]

theorem incoming_flat {a : ℝ} (ha : |a| ≤ 1 / 2) (b : ℝ) : incoming a b = 0 := by
  obtain ⟨hl, hu⟩ := abs_le.mp ha
  simp only [incoming, psi_flat hu, psi_flat (show -a ≤ 1 / 2 by linarith),
    zero_add, zero_mul]

def linkDifferential (a b : E →L[ℝ] ℝ) (x : E) : E →L[ℝ] ℝ :=
  (-outgoing (a x) (b x)) • a + (-incoming (a x) (b x)) • b

theorem link_comp_hasFDerivAt (a b : E →L[ℝ] ℝ) (x : E) :
    HasFDerivAt (fun y => link (a y) (b y)) (linkDifferential a b x) x := by
  have pa := (psi_hasDerivAt (a x)).comp_hasFDerivAt x a.hasFDerivAt
  have na := (psi_hasDerivAt (-a x)).comp_hasFDerivAt x a.hasFDerivAt.neg
  have pb := (phi_hasDerivAt (b x)).comp_hasFDerivAt x b.hasFDerivAt
  have nb := (phi_hasDerivAt (-b x)).comp_hasFDerivAt x b.hasFDerivAt.neg
  convert (na.mul nb).sub (pa.mul pb) using 1
  ext v
  simp only [linkDifferential, outgoing, incoming, ContinuousLinearMap.add_apply,
      ContinuousLinearMap.smul_apply, ContinuousLinearMap.sub_apply,
      ContinuousLinearMap.neg_apply, ContinuousLinearMap.mulLeftRight_apply,
      Function.comp_apply, smul_eq_mul, phiD_even]
  ring

def linksDifferential (a : E →L[ℝ] ℝ) (coords : List (E →L[ℝ] ℝ)) (x : E) : E →L[ℝ] ℝ :=
  match coords with
  | [] => 0
  | b :: tail => linkDifferential a b x + linksDifferential b tail x

def chainDifferential (coords : List (E →L[ℝ] ℝ)) (x : E) : E →L[ℝ] ℝ :=
  match coords with
  | [] => 0
  | a :: tail => -(phiD (a x) • a) + linksDifferential a tail x

theorem links_comp_hasFDerivAt (a : E →L[ℝ] ℝ) (coords : List (E →L[ℝ] ℝ)) (x : E) :
    HasFDerivAt (fun y => links (a y) (coords.map (fun c => c y)))
      (linksDifferential a coords x) x := by
  induction coords generalizing a with
  | nil => exact hasFDerivAt_const 0 x
  | cons b tail ih => exact (link_comp_hasFDerivAt a b x).add (ih b)

theorem chain_comp_hasFDerivAt (coords : List (E →L[ℝ] ℝ)) (x : E) :
    HasFDerivAt (fun y => chain (coords.map (fun c => c y))) (chainDifferential coords x) x := by
  cases coords with
  | nil => exact hasFDerivAt_const 0 x
  | cons a tail =>
    exact ((phi_hasDerivAt (a x)).comp_hasFDerivAt x a.hasFDerivAt).neg.add
      (links_comp_hasFDerivAt a tail x)
theorem linkDifferential_flat (a b : E →L[ℝ] ℝ) (x : E) (ha : |a x| ≤ 1 / 2) :
    linkDifferential a b x = 0 := by
  simp only [linkDifferential, outgoing_flat ha, incoming_flat ha, neg_zero, zero_smul, add_zero]

theorem linksDifferential_flat (a : E →L[ℝ] ℝ) (coords : List (E →L[ℝ] ℝ)) (x : E)
    (ha : |a x| ≤ 1 / 2) (hc : ∀ c ∈ coords, |c x| ≤ 1 / 2) :
    linksDifferential a coords x = 0 := by
  induction coords generalizing a with
  | nil => rfl
  | cons b tail ih =>
    rw [linksDifferential, linkDifferential_flat a b x ha,
      ih b (hc b (by simp)) (fun c h => hc c (by simp [h])), zero_add]

theorem linksDifferential_prefix (a u : E →L[ℝ] ℝ)
    (pref tail : List (E →L[ℝ] ℝ)) (x : E) (hu : |u x| ≤ 1 / 2)
    (ht : ∀ c ∈ tail, |c x| ≤ 1 / 2) :
    linksDifferential a (pref ++ u :: tail) x = linksDifferential a (pref ++ [u]) x := by
  induction pref generalizing a with
  | nil => simp only [List.nil_append, linksDifferential,
      linksDifferential_flat u tail x hu ht, add_zero]
  | cons b pref ih => simp only [List.cons_append, linksDifferential, ih]

theorem chainDifferential_prefix (u : E →L[ℝ] ℝ)
    (pref tail : List (E →L[ℝ] ℝ)) (x : E) (hu : |u x| ≤ 1 / 2)
    (ht : ∀ c ∈ tail, |c x| ≤ 1 / 2) :
    chainDifferential (pref ++ u :: tail) x = chainDifferential (pref ++ [u]) x := by
  cases pref with
  | nil => simp only [List.nil_append, chainDifferential,
      linksDifferential_flat u tail x hu ht, linksDifferential, add_zero]
  | cons a pref => simp only [List.cons_append, chainDifferential,
      linksDifferential_prefix a u pref tail x hu ht]

theorem linksDifferential_nonpos (a : E →L[ℝ] ℝ) (coords : List (E →L[ℝ] ℝ)) (x v : E)
    (ha : 0 ≤ a v) (hc : ∀ c ∈ coords, 0 ≤ c v) : linksDifferential a coords x v ≤ 0 := by
  induction coords generalizing a with
  | nil => simp [linksDifferential]
  | cons b tail ih =>
    have h₁ := mul_nonpos_of_nonpos_of_nonneg (neg_nonpos.mpr (outgoing_bounds (a x) (b x)).1) ha
    have h₂ := mul_nonpos_of_nonpos_of_nonneg (neg_nonpos.mpr (incoming_bounds (a x) (b x)).1)
      (hc b (by simp))
    have hi := ih b (hc b (by simp)) (fun c h => hc c (by simp [h]))
    simp only [linksDifferential, linkDifferential, ContinuousLinearMap.add_apply,
      ContinuousLinearMap.smul_apply, smul_eq_mul]
    linarith

theorem chainDifferential_nonpos (coords : List (E →L[ℝ] ℝ)) (x v : E)
    (hc : ∀ c ∈ coords, 0 ≤ c v) : chainDifferential coords x v ≤ 0 := by
  cases coords with
  | nil => simp [chainDifferential]
  | cons a tail =>
    have h₁ := mul_nonneg (phiD_bounds (a x)).1 (hc a (by simp))
    have h₂ := linksDifferential_nonpos a tail x v (hc a (by simp))
      (fun c h => hc c (by simp [h]))
    simp only [chainDifferential, ContinuousLinearMap.add_apply,
      ContinuousLinearMap.neg_apply, ContinuousLinearMap.smul_apply, smul_eq_mul]
    linarith
theorem linksDifferential_support (a : E →L[ℝ] ℝ) (coords : List (E →L[ℝ] ℝ)) (x v : E)
    (ha : a v ≠ 0 → 5 / 4 ≤ |a x|)
    (hc : ∀ c ∈ coords, c v ≠ 0 → 5 / 4 ≤ |c x|) :
    linksDifferential a coords x v = 0 := by
  induction coords generalizing a with
  | nil => rfl
  | cons b tail ih =>
    have hb := hc b (by simp)
    have ho : outgoing (a x) (b x) * a v = 0 := by
      by_cases hz : a v = 0
      · simp [hz]
      · obtain ⟨hp, hn⟩ := psiD_support (ha hz)
        simp [outgoing, hp, hn]
    have hi : incoming (a x) (b x) * b v = 0 := by
      by_cases hz : b v = 0
      · simp [hz]
      · simp [incoming, phiD_support (hb hz)]
    have ht := ih b hb (fun c h => hc c (by simp [h]))
    simp only [linksDifferential, linkDifferential, ContinuousLinearMap.add_apply,
      ContinuousLinearMap.smul_apply, smul_eq_mul, neg_mul, ho, hi, neg_zero, ht, add_zero]

theorem chainDifferential_support (coords : List (E →L[ℝ] ℝ)) (x v : E)
    (hc : ∀ c ∈ coords, c v ≠ 0 → 5 / 4 ≤ |c x|) : chainDifferential coords x v = 0 := by
  cases coords with
  | nil => rfl
  | cons a tail =>
    have ha := hc a (by simp)
    have hh : phiD (a x) * a v = 0 := by
      by_cases hz : a v = 0
      · simp [hz]
      · simp [phiD_support (ha hz)]
    have ht := linksDifferential_support a tail x v ha (fun c h => hc c (by simp [h]))
    simp only [chainDifferential, ContinuousLinearMap.add_apply, ContinuousLinearMap.neg_apply,
      ContinuousLinearMap.smul_apply, smul_eq_mul, hh, neg_zero, ht, add_zero]
end Differential

def coordinateMaps (m : ℕ) : List (X m →L[ℝ] ℝ) := List.ofFn EuclideanSpace.proj

def value (m : ℕ) (x : X m) : ℝ := chain ((coordinateMaps m).map (fun c => c x))

def gradient (m : ℕ) (x : X m) : X m :=
  (InnerProductSpace.toDual ℝ (X m)).symm (chainDifferential (coordinateMaps m) x)

theorem value_hasFDerivAt (m : ℕ) (x : X m) :
    HasFDerivAt (value m) (innerSL ℝ (gradient m x)) x := by
  have he : innerSL ℝ (gradient m x) = chainDifferential (coordinateMaps m) x := by
    ext y
    exact InnerProductSpace.toDual_symm_apply (𝕜 := ℝ) (E := X m)
  rw [he]
  exact chain_comp_hasFDerivAt (coordinateMaps m) x

def objective (m : ℕ) : Objective m where
  value := value m
  grad := gradient m
  hasDeriv := value_hasFDerivAt m

theorem value_eq_chain (m : ℕ) (x : X m) : value m x = chain (List.ofFn (fun i => x i)) := by
  simp only [value, coordinateMaps, List.map_ofFn]
  rfl

theorem value_lower (m : ℕ) (x : X m) : -(9 / 4 : ℝ) * m ≤ value m x := by
  simpa only [value_eq_chain, List.length_ofFn] using chain_lower (List.ofFn (fun i => x i))

theorem value_zero (n : ℕ) : value (n + 1) 0 = -9 / 8 := by
  rw [value_eq_chain]
  simpa only [PiLp.zero_apply, List.ofFn_const] using chain_zero_replicate n

theorem objective_hasGap (n : ℕ) : HasGap (objective (n + 1))
    ((9 / 4 : ℝ) * (n + 1 - 1 / 2)) := by
  refine ⟨-(9 / 4 : ℝ) * (n + 1), ?_, ?_⟩
  · intro x
    simpa only [objective, Nat.cast_add, Nat.cast_one] using value_lower (n + 1) x
  · change value (n + 1) 0 - _ ≤ _
    rw [value_zero]
    ring_nf
    rfl

theorem gradient_coord (m : ℕ) (x : X m) (i : Fin m) :
    gradient m x i = chainDifferential (coordinateMaps m) x (EuclideanSpace.single i 1) := by
  have h := InnerProductSpace.toDual_symm_apply (𝕜 := ℝ) (E := X m)
    (y := chainDifferential (coordinateMaps m) x) (x := EuclideanSpace.single i 1)
  simpa only [gradient, EuclideanSpace.inner_single_right, RCLike.conj_to_real, one_mul] using h

theorem gradient_nonpos (m : ℕ) (x : X m) (i : Fin m) : gradient m x i ≤ 0 := by
  rw [gradient_coord]
  apply chainDifferential_nonpos
  intro c hc
  obtain ⟨j, rfl⟩ := List.mem_ofFn.mp hc
  change 0 ≤ (EuclideanSpace.single i (1 : ℝ)) j
  simp only [EuclideanSpace.single_apply]
  split_ifs <;> norm_num

theorem gradient_support (m : ℕ) (x : X m) (i : Fin m) (hi : 5 / 4 ≤ |x i|) :
    gradient m x i = 0 := by
  rw [gradient_coord]
  apply chainDifferential_support
  intro c hc hn
  obtain ⟨j, rfl⟩ := List.mem_ofFn.mp hc
  change (EuclideanSpace.single i (1 : ℝ)) j ≠ 0 at hn
  have hj : j = i := by
    by_contra h
    exact hn (by simp [EuclideanSpace.single_apply, h])
  subst j
  exact hi

end ExactZO.ScalarChain


==> anc/ExactZO/ScalarGluing.lean <==
/- Reused from lean-library Minimax/SmoothGluing.lean at a20965a; source SHA256 39293bc4505d2a1cd02a84c8042c92c04bcf73c87daa17b9365ef7248baa8f7e. Namespace/import adaptation only. -/
import Mathlib.Analysis.SpecialFunctions.SmoothTransition
import Mathlib.Analysis.Calculus.Deriv.Slope
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.FunProp

/-! Scalar gluing with actual matching jets. These general lemmas are used
below to prove the manuscript's piecewise functions smooth at their joins. -/
noncomputable section
open Filter
open scoped Topology
namespace ExactZO.ScalarGluing

theorem hasDerivAt_if_of_matching {f g : ℝ → ℝ} {a d : ℝ}
    (p : ℝ → Prop) [DecidablePred p] (hf : HasDerivAt f d a)
    (hg : HasDerivAt g d a) (hfg : f a = g a) :
    HasDerivAt (fun x => if p x then f x else g x) d a := by
  rw [hasDerivAt_iff_tendsto_slope] at hf hg ⊢
  convert hf.if' (p := p) hg using 1
  funext x
  simp only [slope_def_field]
  by_cases ha : p a <;> by_cases hx : p x <;> simp [ha, hx, hfg]

def join (c : ℝ) (f g : ℝ → ℝ) (x : ℝ) : ℝ := if x ≤ c then f x else g x

theorem hasDerivAt_join {f g f' g' : ℝ → ℝ} {c : ℝ}
    (hf : ∀ x, HasDerivAt f (f' x) x) (hg : ∀ x, HasDerivAt g (g' x) x)
    (hzero : f c = g c) (hfirst : f' c = g' c) (x : ℝ) :
    HasDerivAt (join c f g) (join c f' g' x) x := by
  rcases lt_trichotomy x c with hx | heq | hx
  · simp only [join, hx.le, if_true]
    apply (hf x).congr_of_eventuallyEq
    filter_upwards [gt_mem_nhds hx] with y hy
    exact if_pos hy.le
  · subst x
    simp only [join, le_refl, if_true]
    exact hasDerivAt_if_of_matching (fun x => x ≤ c) (hf c)
      (hfirst ▸ hg c) hzero
  · simp only [join, hx.not_le, if_false]
    apply (hg x).congr_of_eventuallyEq
    filter_upwards [lt_mem_nhds hx] with y hy
    exact if_neg hy.not_le

theorem continuous_join {f g : ℝ → ℝ} {c : ℝ}
    (hf : Continuous f) (hg : Continuous g) (hzero : f c = g c) :
    Continuous (join c f g) := by
  exact hf.if_le hg continuous_id continuous_const (fun x hx => hx ▸ hzero)

theorem contDiff_one_of_jets {f f' : ℝ → ℝ}
    (h : ∀ x, HasDerivAt f (f' x) x) (hc : Continuous f') :
    ContDiff ℝ 1 f := by
  rw [contDiff_one_iff_deriv]
  refine ⟨fun x => (h x).differentiableAt, ?_⟩
  have he : deriv f = f' := funext (fun x => (h x).deriv)
  rwa [he]

theorem contDiff_two_of_jets {f f' f'' : ℝ → ℝ}
    (h : ∀ x, HasDerivAt f (f' x) x)
    (h' : ∀ x, HasDerivAt f' (f'' x) x) (hc : Continuous f'') :
    ContDiff ℝ 2 f := by
  rw [show (2 : WithTop ℕ∞) = 1 + 1 from rfl, contDiff_succ_iff_deriv]
  refine ⟨fun x => (h x).differentiableAt, by simp, ?_⟩
  have he : deriv f = f' := funext (fun x => (h x).deriv)
  rw [he]
  exact contDiff_one_of_jets h' hc

/-- A global C² gluing theorem, including both boundary derivative matches. -/
theorem contDiff_two_join {f g f' g' f'' g'' : ℝ → ℝ} {c : ℝ}
    (hf : ∀ x, HasDerivAt f (f' x) x) (hg : ∀ x, HasDerivAt g (g' x) x)
    (hf' : ∀ x, HasDerivAt f' (f'' x) x) (hg' : ∀ x, HasDerivAt g' (g'' x) x)
    (hfc : Continuous f'') (hgc : Continuous g'')
    (hzero : f c = g c) (hfirst : f' c = g' c) (hsecond : f'' c = g'' c) :
    ContDiff ℝ 2 (join c f g) :=
  contDiff_two_of_jets (hasDerivAt_join hf hg hzero hfirst)
    (hasDerivAt_join hf' hg' hfirst hsecond) (continuous_join hfc hgc hsecond)

end ExactZO.ScalarGluing


==> anc/ExactZO/ScalingLemma.lean <==
import ExactZO.Transfer
import ExactZO.Oracle
import ExactZO.Normalization

noncomputable section

namespace ExactZO

variable {d e : ℕ}

/-- The normalized parameters give the exact fixed-class membership in the paper. -/
theorem normalized_fixedClass (J : X e →ₗᵢ[ℝ] X d) (F : Objective e)
    {L ε b Lbar D Δ E : ℝ}
    (hL : 0 < L) (hε : 0 < ε) (hb : 0 < b) (hbar : 0 < Lbar)
    (hF : FixedClass Lbar D E F)
    (hbudget : Lbar * D / b ^ 2 ≤ L * Δ / ε ^ 2) :
    let s := Lbar * ε / (L * b)
    let a := Lbar * ε ^ 2 / (L * b ^ 2)
    FixedClass L Δ E (embedObjective J a s F) := by
  dsimp
  obtain ⟨hs, ha, hratio, hscale, hgap⟩ :=
    normalization_parameters hL hε hb hbar hbudget
  have h := embedObjective_fixedClass J ha.le hs hbar.le F hF
  rw [hscale, div_mul_cancel₀ L (ne_of_gt hbar)] at h
  exact h.mono le_rfl hgap le_rfl

/-- A direct interface with the source smoothness and upper matrix separated. -/
theorem scaling_lemma_fixedClass (J : X e →ₗᵢ[ℝ] X d) (F : Objective e)
    {L ε b Lbar D Δ E lam : ℝ} (H : X e →L[ℝ] X e)
    (hL : 0 < L) (hε : 0 < ε) (hb : 0 < b) (hbar : 0 < Lbar)
    (hsmooth : Smooth F lam) (hlam : lam ≤ Lbar) (hgap : HasGap F D)
    (hH : UpperMatrix Lbar E H) (hmodel : ∀ x y, QuadraticUpper F H x y)
    (hbudget : Lbar * D / b ^ 2 ≤ L * Δ / ε ^ 2) :
    let s := Lbar * ε / (L * b)
    let a := Lbar * ε ^ 2 / (L * b ^ 2)
    FixedClass L Δ E (embedObjective J a s F) := by
  apply normalized_fixedClass J F hL hε hb hbar
  · exact ⟨⟨hsmooth.mono hlam, hgap⟩, H, hH, hmodel⟩
  · exact hbudget

theorem normalized_gradient_barrier (J : X e →ₗᵢ[ℝ] X d) (F : Objective e)
    {L ε b Lbar D Δ : ℝ}
    (hL : 0 < L) (hε : 0 < ε) (hb : 0 < b) (hbar : 0 < Lbar)
    (hbudget : Lbar * D / b ^ 2 ≤ L * Δ / ε ^ 2) (x : X d) :
    let s := Lbar * ε / (L * b)
    let a := Lbar * ε ^ 2 / (L * b ^ 2)
    ε < ‖(embedObjective J a s F).grad x‖ ↔ b < ‖F.grad (project J s x)‖ := by
  dsimp
  obtain ⟨hs, ha, hratio, hscale, hgap⟩ :=
    normalization_parameters hL hε hb hbar hbudget
  have h := embedObjective_gradient_barrier (b := b) J ha hs F x
  rwa [hratio, div_mul_cancel₀ ε (ne_of_gt hb)] at h

/-- Every reply of the embedded objective is obtained from one projected call. -/
theorem linearReply_embedObjective (J : X e →ₗᵢ[ℝ] X d) (a s : ℝ)
    (F : Objective e) (q : LinearQuery d) :
    linearReply (embedObjective J a s F) q =
      (a * (linearReply F (q.project J.toContinuousLinearMap.adjoint s)).1,
        (a / s) • (linearReply F (q.project J.toContinuousLinearMap.adjoint s)).2) := by
  apply linearReply_project
  · intro x
    rfl
  · intro x
    simp [embedObjective_grad, project_apply]

end ExactZO


==> anc/ExactZO/SelectionEntropy.lean <==
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Algebra.BigOperators.Ring.Finset
import Mathlib.Data.Finset.Max
import Mathlib.Algebra.BigOperators.Field

/-! Finite Gibbs inequality and a large fiber, for the S4 selection argument. -/

noncomputable section
open scoped BigOperators
open Finset

namespace ExactZO.SelectionEntropy

def entropy {α : Type*} [Fintype α] (p : α → ℝ) : ℝ :=
  - ∑ x, p x * Real.log (p x)

theorem entropy_le_crossEntropy {α : Type*} [Fintype α]
    (p q : α → ℝ) (hp : ∀ x, 0 ≤ p x) (hp1 : ∑ x, p x = 1)
    (hq : ∀ x, 0 < q x) (hq1 : ∑ x, q x ≤ 1) :
    entropy p ≤ ∑ x, p x * (-Real.log (q x)) := by
  have hpoint : ∀ x, p x * (Real.log (q x) - Real.log (p x)) ≤ q x - p x := by
    intro x
    by_cases hz : p x = 0
    · simp only [hz, zero_mul, sub_zero]
      exact (hq x).le
    · have hpx : 0 < p x := lt_of_le_of_ne (hp x) (Ne.symm hz)
      have h := mul_le_mul_of_nonneg_left
        (Real.log_le_sub_one_of_pos (div_pos (hq x) hpx)) hpx.le
      rw [Real.log_div (ne_of_gt (hq x)) hz] at h
      calc
        _ ≤ p x * (q x / p x - 1) := h
        _ = q x - p x := by field_simp
  have hs := Finset.sum_le_sum (fun x (_ : x ∈ (univ : Finset α)) => hpoint x)
  simp only [mul_sub, Finset.sum_sub_distrib, hp1] at hs
  unfold entropy
  simp only [mul_neg, Finset.sum_neg_distrib]
  linarith

theorem exists_atom_ge_exp_neg_entropy {α : Type*} [Fintype α] [Nonempty α]
    (p : α → ℝ) (hp : ∀ x, 0 ≤ p x) (hp1 : ∑ x, p x = 1) :
    ∃ x, Real.exp (-entropy p) ≤ p x := by
  classical
  obtain ⟨x, _, hx⟩ := Finset.exists_max_image (univ : Finset α) p univ_nonempty
  have hmax : ∀ y, p y ≤ p x := fun y => hx y (mem_univ y)
  have hxpos : 0 < p x := by
    by_contra hn
    have hz : ∀ y, p y = 0 := fun y => le_antisymm ((hmax y).trans (not_lt.mp hn)) (hp y)
    simp [hz] at hp1
  refine ⟨x, (Real.le_log_iff_exp_le hxpos).mp ?_⟩
  have hs : ∑ y, p y * Real.log (p y) ≤ ∑ y, p y * Real.log (p x) := by
    apply Finset.sum_le_sum
    intro y _
    by_cases hy : p y = 0
    · simp [hy]
    · apply mul_le_mul_of_nonneg_left _ (hp y)
      exact Real.log_le_log (lt_of_le_of_ne (hp y) (Ne.symm hy)) (hmax y)
  simpa [entropy, ← Finset.sum_mul, hp1] using hs

def fiberMass {α β : Type*} [Fintype α] [DecidableEq β]
    (f : α → β) (y : β) : ℝ :=
  ∑ x, if f x = y then (Fintype.card α : ℝ)⁻¹ else 0

theorem fiberMass_nonneg {α β : Type*} [Fintype α] [DecidableEq β]
    (f : α → β) (y : β) : 0 ≤ fiberMass f y := by
  unfold fiberMass
  exact Finset.sum_nonneg (fun x _ => by split_ifs <;> positivity)

theorem fiberMass_sum {α β : Type*} [Fintype α] [Nonempty α]
    [Fintype β] [DecidableEq β] (f : α → β) : ∑ y, fiberMass f y = 1 := by
  unfold fiberMass
  rw [Finset.sum_comm]
  simp [Fintype.card_ne_zero]

theorem fiberMass_eq_card {α β : Type*} [Fintype α] [DecidableEq β]
    (f : α → β) (y : β) :
    fiberMass f y = ((univ.filter fun x => f x = y).card : ℝ) / Fintype.card α := by
  simp [fiberMass, ← Finset.sum_filter, div_eq_mul_inv]

theorem fiberMass_expectation {α β : Type*} [Fintype α]
    [Fintype β] [DecidableEq β] (f : α → β) (g : β → ℝ) :
    ∑ y, fiberMass f y * g y = (∑ x, g (f x)) / Fintype.card α := by
  unfold fiberMass
  simp_rw [Finset.sum_mul, ite_mul, zero_mul]
  rw [Finset.sum_comm]
  simp only [Finset.sum_ite_eq, mem_univ, if_true]
  rw [← Finset.mul_sum]
  ring

theorem exists_large_fiber_of_reference {α β : Type*} [Fintype α] [Nonempty α]
    [Fintype β] [Nonempty β] [DecidableEq β]
    (f : α → β) (q : β → ℝ) (hq : ∀ y, 0 < q y) (hq1 : ∑ y, q y ≤ 1)
    {B : ℝ} (hB : (∑ x, -Real.log (q (f x))) / Fintype.card α ≤ B) :
    ∃ y, (Fintype.card α : ℝ) * Real.exp (-B) ≤
      ((univ.filter fun x => f x = y).card : ℝ) := by
  have hent : entropy (fiberMass f) ≤ B := by
    have h := entropy_le_crossEntropy (fiberMass f) q
      (fiberMass_nonneg f) (fiberMass_sum f) hq hq1
    rw [fiberMass_expectation] at h
    exact h.trans hB
  obtain ⟨y, hy⟩ := exists_atom_ge_exp_neg_entropy (fiberMass f)
    (fiberMass_nonneg f) (fiberMass_sum f)
  refine ⟨y, ?_⟩
  have hcard : (0 : ℝ) < Fintype.card α := by exact_mod_cast Fintype.card_pos
  rw [fiberMass_eq_card] at hy
  have hh : Real.exp (-B) ≤ Real.exp (-entropy (fiberMass f)) :=
    Real.exp_le_exp.mpr (neg_le_neg hent)
  have := (le_div_iff₀ hcard).mp (hh.trans hy)
  simpa [mul_comm] using this

theorem exists_large_fiber_product_reference {α ι β : Type*}
    [Fintype α] [Nonempty α] [Fintype ι] [Fintype β] [Nonempty β]
    [DecidableEq ι] [DecidableEq β]
    (f : α → ι → β) (q : ι → β → ℝ)
    (hq : ∀ i y, 0 < q i y) (hq1 : ∀ i, ∑ y, q i y ≤ 1)
    (B : ι → ℝ)
    (hB : ∀ i, (∑ x, -Real.log (q i (f x i))) / Fintype.card α ≤ B i) :
    ∃ y : ι → β, (Fintype.card α : ℝ) * Real.exp (-(∑ i, B i)) ≤
      ((univ.filter fun x => f x = y).card : ℝ) := by
  classical
  let qjoint : (ι → β) → ℝ := fun y => ∏ i, q i (y i)
  have hpos : ∀ y, 0 < qjoint y := fun y => Finset.prod_pos (fun i _ => hq i (y i))
  have hmass : ∑ y, qjoint y ≤ 1 := by
    dsimp [qjoint]
    rw [← Fintype.prod_sum q]
    calc
      _ ≤ ∏ _i : ι, (1 : ℝ) := by
        apply Finset.prod_le_prod
        · intro i _; exact Finset.sum_nonneg (fun y _ => (hq i y).le)
        · intro i _; exact hq1 i
      _ = 1 := by simp
  have hlog : ∀ x, -Real.log (qjoint (f x)) = ∑ i, -Real.log (q i (f x i)) := by
    intro x
    dsimp [qjoint]
    rw [Real.log_prod _ _ (fun i _ => ne_of_gt (hq i (f x i))), Finset.sum_neg_distrib]
  apply exists_large_fiber_of_reference f qjoint hpos hmass
  simp_rw [hlog]
  rw [Finset.sum_comm, Finset.sum_div]
  exact Finset.sum_le_sum (fun i _ => hB i)

end ExactZO.SelectionEntropy


==> anc/ExactZO/SelectionGeometry.lean <==
import ExactZO.SelectionHamming
import ExactZO.Transfer
import Mathlib.Data.Complex.ExponentialBounds

/-! The elementary constant bounds, orthogonal coordinates, and normalization
used to turn the finite sign-pair construction into a direction in a subspace. -/

noncomputable section
open scoped InnerProductSpace

namespace ExactZO.SelectionGeometry

open SelectionHamming

theorem log_exp_one_add_ge_one {r : ℝ} (hr : 0 ≤ r) :
    1 ≤ Real.log (Real.exp 1 + r) := by
  calc
    1 = Real.log (Real.exp 1) := (Real.log_exp 1).symm
    _ ≤ _ := Real.log_le_log (Real.exp_pos 1) (le_add_of_nonneg_right hr)

theorem log_128_lt_five : Real.log (128 : ℝ) < 5 := by
  have heq : Real.log (128 : ℝ) = 7 * Real.log 2 := by
    calc
      _ = Real.log ((2 : ℝ) ^ 7) := by norm_num
      _ = _ := by rw [Real.log_pow]; norm_num
  rw [heq]
  linarith [Real.log_two_lt_d9]

theorem log_128_lt_four_log_exp_one_add_one :
    Real.log (128 : ℝ) < 4 * Real.log (Real.exp 1 + 1) := by
  have he : (5 / 2 : ℝ) < Real.exp 1 := by linarith [Real.exp_one_gt_d9]
  have hpow : (128 : ℝ) < (Real.exp 1 + 1) ^ 4 := by
    calc
      _ < (7 / 2 : ℝ) ^ 4 := by norm_num
      _ ≤ _ := by gcongr; linarith
  have hh := Real.log_lt_log (by norm_num : (0 : ℝ) < 128) hpow
  rw [Real.log_pow] at hh
  norm_num at hh
  exact hh

theorem log_quantization_bound {r : ℝ} (hr : 0 ≤ r) :
    Real.log (128 * max 1 r) ≤ 5 * Real.log (Real.exp 1 + r) := by
  by_cases hsmall : r ≤ 1
  · rw [max_eq_left hsmall, mul_one]
    linarith [log_128_lt_five, log_exp_one_add_ge_one hr]
  · have hlarge : 1 ≤ r := le_of_lt (lt_of_not_ge hsmall)
    have hrpos : 0 < r := by linarith
    rw [max_eq_right hlarge, Real.log_mul (by norm_num) (ne_of_gt hrpos)]
    have hbase : Real.log (Real.exp 1 + 1) ≤ Real.log (Real.exp 1 + r) :=
      Real.log_le_log (by positivity) (by linarith)
    have hrlog : Real.log r ≤ Real.log (Real.exp 1 + r) :=
      Real.log_le_log hrpos (by linarith [Real.exp_pos (1 : ℝ)])
    linarith [log_128_lt_four_log_exp_one_add_one]

theorem four_sqrt_five_lt_nine : 4 * Real.sqrt (5 : ℝ) < 9 := by
  have hh := Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 5)
  nlinarith [Real.sqrt_nonneg (5 : ℝ)]

theorem quantization_constant_bound {R r p : ℝ}
    (hR : 0 ≤ R) (hr : 0 ≤ r) (hp : 0 < p) :
    4 * R * Real.sqrt (Real.log (128 * max 1 r)) / Real.sqrt p ≤
      9 * R * Real.sqrt (Real.log (Real.exp 1 + r) / p) := by
  have hlog : 0 ≤ Real.log (Real.exp 1 + r) := by
    linarith [log_exp_one_add_ge_one hr]
  have hs := Real.sqrt_le_sqrt (log_quantization_bound hr)
  rw [Real.sqrt_mul (by norm_num : (0 : ℝ) ≤ 5)] at hs
  rw [Real.sqrt_div hlog, ← mul_div_assoc]
  apply div_le_div_of_nonneg_right _ (Real.sqrt_pos.mpr hp).le
  calc
    _ ≤ 4 * R * (Real.sqrt 5 * Real.sqrt (Real.log (Real.exp 1 + r))) :=
      mul_le_mul_of_nonneg_left hs (by positivity)
    _ ≤ _ := by
      have hh := mul_le_mul_of_nonneg_right four_sqrt_five_lt_nine.le
        (mul_nonneg hR (Real.sqrt_nonneg (Real.log (Real.exp 1 + r))))
      nlinarith

/-- The selection threshold improves with larger dimension and fewer points. -/
theorem selection_threshold_mono {R M Q p s : ℝ}
    (hR : 0 ≤ R) (hM : 0 ≤ M) (hMQ : M ≤ Q) (hp : 0 < p) (hps : p ≤ s) :
    9 * R * Real.sqrt (Real.log (Real.exp 1 + M / s) / s) ≤
      9 * R * Real.sqrt (Real.log (Real.exp 1 + Q / p) / p) := by
  have hs : 0 < s := hp.trans_le hps
  have hQ : 0 ≤ Q := hM.trans hMQ
  have hratio : M / s ≤ Q / p := div_le_div₀ hQ hMQ hp hps
  have hlog : Real.log (Real.exp 1 + M / s) ≤ Real.log (Real.exp 1 + Q / p) :=
    Real.log_le_log (by positivity) (by linarith)
  have hlogQ : 0 ≤ Real.log (Real.exp 1 + Q / p) := by
    linarith [log_exp_one_add_ge_one (div_nonneg hQ hp.le)]
  exact mul_le_mul_of_nonneg_left
    (Real.sqrt_le_sqrt (div_le_div₀ hlogQ hlog hp hps)) (by positivity)

/-- Coordinates are obtained from a genuine linear isometric embedding. -/
def subspaceEmbedding {d : ℕ} (S : Submodule ℝ (X d)) :
    X (Module.finrank ℝ S) →ₗᵢ[ℝ] X d :=
  S.subtypeₗᵢ.comp (stdOrthonormalBasis ℝ S).repr.symm.toLinearIsometry

theorem subspaceEmbedding_mem {d : ℕ} (S : Submodule ℝ (X d))
    (v : X (Module.finrank ℝ S)) : subspaceEmbedding S v ∈ S :=
  ((stdOrthonormalBasis ℝ S).repr.symm v).property

theorem exists_unit_mem {d : ℕ} (S : Submodule ℝ (X d))
    (hp : 0 < Module.finrank ℝ S) : ∃ u : X d, ‖u‖ = 1 ∧ u ∈ S := by
  let i : Fin (Module.finrank ℝ S) := ⟨0, hp⟩
  let v := (stdOrthonormalBasis ℝ S) i
  exact ⟨(v : X d), (stdOrthonormalBasis ℝ S).orthonormal.norm_eq_one i, v.property⟩

def coordinates {d : ℕ} (S : Submodule ℝ (X d)) (a : X d) : X (Module.finrank ℝ S) :=
  (subspaceEmbedding S).toContinuousLinearMap.adjoint a

theorem coordinates_norm_le {d : ℕ} (S : Submodule ℝ (X d)) (a : X d) :
    ‖coordinates S a‖ ≤ ‖a‖ := norm_adjoint_embedding_le (subspaceEmbedding S) a

theorem coordinates_inner {d : ℕ} (S : Submodule ℝ (X d))
    (a : X d) (v : X (Module.finrank ℝ S)) :
    ⟪coordinates S a, v⟫_ℝ = ⟪a, subspaceEmbedding S v⟫_ℝ :=
  (subspaceEmbedding S).toContinuousLinearMap.adjoint_inner_left v a

/-- A nonzero sign difference with the quantization projection bounds yields
the advertised unit direction. The difference is an actual vector, not a
postulated direction with the conclusion already assumed. -/
theorem normalize_in_subspace {d M : ℕ} (S : Submodule ℝ (X d))
    (a : Fin M → X d) {R : ℝ} (hR : 0 ≤ R)
    (hp : 0 < Module.finrank ℝ S) (v : X (Module.finrank ℝ S))
    (hfar : Real.sqrt (Module.finrank ℝ S : ℝ) < ‖v‖)
    (hsmall : ∀ i, |⟪coordinates S (a i), v⟫_ℝ| <
      4 * R * Real.sqrt (Real.log (128 * max 1 ((M : ℝ) / Module.finrank ℝ S)))) :
    ∃ u : X d, ‖u‖ = 1 ∧ u ∈ S ∧ ∀ i,
      |⟪u, a i⟫_ℝ| ≤ 9 * R * Real.sqrt
        (Real.log (Real.exp 1 + (M : ℝ) / Module.finrank ℝ S) / Module.finrank ℝ S) := by
  have hpR : (0 : ℝ) < Module.finrank ℝ S := by exact_mod_cast hp
  have hsqrt : 0 < Real.sqrt (Module.finrank ℝ S : ℝ) := Real.sqrt_pos.mpr hpR
  have hvpos : 0 < ‖v‖ := hsqrt.trans hfar
  let u := subspaceEmbedding S (‖v‖⁻¹ • v)
  refine ⟨u, ?_, subspaceEmbedding_mem _ _, ?_⟩
  · dsimp [u]
    rw [(subspaceEmbedding S).norm_map, norm_smul, Real.norm_eq_abs,
      abs_of_pos (inv_pos.mpr hvpos), inv_mul_cancel₀ (ne_of_gt hvpos)]
  · intro i
    have heq : |⟪u, a i⟫_ℝ| = |⟪coordinates S (a i), v⟫_ℝ| / ‖v‖ := by
      rw [real_inner_comm]
      change |⟪a i, subspaceEmbedding S (‖v‖⁻¹ • v)⟫_ℝ| = _
      rw [← coordinates_inner, real_inner_smul_right, abs_mul,
        abs_of_pos (inv_pos.mpr hvpos)]
      ring
    rw [heq]
    calc
      _ ≤ (4 * R * Real.sqrt (Real.log (128 * max 1 ((M : ℝ) / Module.finrank ℝ S)))) /
          Real.sqrt (Module.finrank ℝ S : ℝ) :=
        div_le_div₀ (by positivity) (hsmall i).le hsqrt hfar.le
      _ ≤ _ := quantization_constant_bound hR (by positivity) hpR

end ExactZO.SelectionGeometry


==> anc/ExactZO/SelectionHamming.lean <==
import ExactZO.Model
import Mathlib.InformationTheory.Hamming
import Mathlib.Algebra.BigOperators.Ring.Finset
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Tactic

/-! The finite Hamming-ball step of S4's dimension-sensitive strip selection.
The weighted sign-cube sum is the binomial generating function, without any
probability or asymptotic counting premise. -/

noncomputable section
open scoped BigOperators

namespace ExactZO.SelectionHamming

abbrev SignCube (p : ℕ) := Fin p → Bool

def sign (b : Bool) : ℝ := if b then 1 else -1

def signVector {p : ℕ} (x : SignCube p) : X p := (WithLp.equiv 2 (Fin p → ℝ)).symm (fun i => sign (x i))

theorem hamming_weight_product {p : ℕ} (x y : SignCube p) (q : ℝ) :
    q ^ hammingDist x y = ∏ i, if x i ≠ y i then q else 1 := by
  classical
  rw [hammingDist, ← Finset.prod_const, Finset.prod_filter]

theorem hamming_weight_sum {p : ℕ} (x : SignCube p) (q : ℝ) :
    ∑ y : SignCube p, q ^ hammingDist x y = (1 + q) ^ p := by
  classical
  simp_rw [hamming_weight_product]
  rw [← Fintype.prod_sum (fun (i : Fin p) (b : Bool) => if x i ≠ b then q else 1)]
  have hb : ∀ i : Fin p, (∑ b : Bool, if x i ≠ b then q else 1) = 1 + q := by
    intro i
    cases x i <;> simp [Fintype.sum_bool, add_comm]
  simp_rw [hb]
  simp

theorem third_pow_eq_exp (n : ℕ) :
    (1 / 3 : ℝ) ^ n = Real.exp (-(n : ℝ) * Real.log 3) := by
  rw [neg_mul, Real.exp_neg, Real.exp_nat_mul, Real.exp_log (by norm_num : (0 : ℝ) < 3)]
  simp [one_div]

theorem log_hamming_constant :
    Real.log (4 / 3 : ℝ) < (7 / 8 : ℝ) * Real.log 2 - (1 / 4 : ℝ) * Real.log 3 := by
  have hpow : Real.log ((2 : ℝ) ^ 9) < Real.log ((3 : ℝ) ^ 6) :=
    Real.log_lt_log (by norm_num) (by norm_num)
  rw [Real.log_pow, Real.log_pow] at hpow
  have hfour : Real.log (4 : ℝ) = 2 * Real.log 2 := by
    calc
      _ = Real.log ((2 : ℝ) ^ 2) := by norm_num
      _ = _ := by rw [Real.log_pow]; norm_num
  rw [Real.log_div (by norm_num) (by norm_num), hfour]
  norm_num at hpow
  linarith

/-- Every subset of a Hamming ball of radius `p/4` has fewer than
`exp ((7/8) p log 2)` elements. -/
theorem hamming_ball_card_lt {p : ℕ} (hp : 0 < p) (x : SignCube p)
    (A : Finset (SignCube p))
    (hA : ∀ y ∈ A, (hammingDist x y : ℝ) ≤ (p : ℝ) / 4) :
    (A.card : ℝ) < Real.exp ((7 / 8 : ℝ) * p * Real.log 2) := by
  classical
  have hlog3 : 0 ≤ Real.log (3 : ℝ) := Real.log_nonneg (by norm_num)
  have hpoint : ∀ y ∈ A,
      Real.exp (-(p : ℝ) / 4 * Real.log 3) ≤ (1 / 3 : ℝ) ^ hammingDist x y := by
    intro y hy
    rw [third_pow_eq_exp]
    apply Real.exp_le_exp.mpr
    nlinarith [mul_le_mul_of_nonneg_right (hA y hy) hlog3]
  have hweighted : (A.card : ℝ) * Real.exp (-(p : ℝ) / 4 * Real.log 3) ≤
      (4 / 3 : ℝ) ^ p := by
    calc
      _ = ∑ _y ∈ A, Real.exp (-(p : ℝ) / 4 * Real.log 3) := by simp
      _ ≤ ∑ y ∈ A, (1 / 3 : ℝ) ^ hammingDist x y := Finset.sum_le_sum hpoint
      _ ≤ ∑ y : SignCube p, (1 / 3 : ℝ) ^ hammingDist x y :=
        Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ A) (by intros; positivity)
      _ = _ := by rw [hamming_weight_sum]; norm_num
  have hpR : (0 : ℝ) < p := by exact_mod_cast hp
  have hstrict : (4 / 3 : ℝ) ^ p <
      Real.exp ((7 / 8 : ℝ) * p * Real.log 2) * Real.exp (-(p : ℝ) / 4 * Real.log 3) := by
    rw [← Real.exp_add, ← Real.exp_log (by norm_num : (0 : ℝ) < 4 / 3), ← Real.exp_nat_mul]
    apply Real.exp_lt_exp.mpr
    nlinarith [mul_lt_mul_of_pos_left log_hamming_constant hpR]
  exact (mul_lt_mul_iff_of_pos_right (Real.exp_pos _)).mp (hweighted.trans_lt hstrict)

/-- The large common fiber used in finite partial coloring contains two
sign vectors farther apart than one quarter of the coordinates. -/
theorem exists_far_pair {p : ℕ} (hp : 0 < p) (A : Finset (SignCube p))
    (hlarge : Real.exp ((7 / 8 : ℝ) * p * Real.log 2) < (A.card : ℝ)) :
    ∃ x ∈ A, ∃ y ∈ A, (p : ℝ) / 4 < (hammingDist x y : ℝ) := by
  classical
  have hcard : 0 < A.card := by
    have hh := (Real.exp_pos ((7 / 8 : ℝ) * p * Real.log 2)).trans hlarge
    exact_mod_cast hh
  obtain ⟨x, hx⟩ := Finset.card_pos.mp hcard
  by_contra hn
  push_neg at hn
  have hsmall := hamming_ball_card_lt hp x A (hn x hx)
  exact (not_lt_of_ge hsmall.le) hlarge

theorem signVector_sub_norm_sq {p : ℕ} (x y : SignCube p) :
    ‖signVector x - signVector y‖ ^ 2 = 4 * (hammingDist x y : ℝ) := by
  classical
  rw [PiLp.norm_sq_eq_of_L2]
  change (∑ i, ‖sign (x i) - sign (y i)‖ ^ 2) = _
  simp only [Real.norm_eq_abs, sq_abs]
  have hpoint : ∀ i, (sign (x i) - sign (y i)) ^ 2 = if x i ≠ y i then (4 : ℝ) else 0 := by
    intro i
    cases x i <;> cases y i <;> norm_num [sign]
  simp_rw [hpoint]
  rw [← Finset.sum_filter]
  simp [hammingDist, mul_comm]


theorem signVector_sub_norm_gt_sqrt {p : ℕ} (x y : SignCube p)
    (hfar : (p : ℝ) / 4 < (hammingDist x y : ℝ)) :
    Real.sqrt p < ‖signVector x - signVector y‖ := by
  have hnorm := signVector_sub_norm_sq x y
  have hsqrt := Real.sq_sqrt (Nat.cast_nonneg (α := ℝ) p)
  nlinarith [norm_nonneg (signVector x - signVector y), Real.sqrt_nonneg (p : ℝ)]

end ExactZO.SelectionHamming


==> anc/ExactZO/Simulation.lean <==
import ExactZO.ScalingLemma

noncomputable section

namespace ExactZO

variable {d e : ℕ}

/-- Reconstruct one high-dimensional entry by replaying the target algorithm.
Malformed widths and entries supplied after an output use the total fallback
of retaining the reconstructed history. The genuine-run lemmas below always
use the matching-width query branch. -/
def replayStep (A : (linearModel d).Algorithm) (a b : ℝ)
    (h : (linearModel d).History) (entry : (linearModel e).Entry) :
    (linearModel d).History :=
  match A h with
  | .output _ => h
  | .query q =>
      if hw : entry.1.width = q.width then
        h ++ [⟨q, (a * entry.2.1, b • cast (congrArg X hw) entry.2.2)⟩]
      else h

/-- Decode an entire low-dimensional history without recovering a query from
its projection: every high-dimensional query is generated anew by `A`. -/
def replayHistory (A : (linearModel d).Algorithm) (a b : ℝ)
    (h : (linearModel e).History) : (linearModel d).History :=
  h.foldl (replayStep A a b) []

/-- The simulated algorithm depends only on the original algorithm and public
scaling/embedding parameters, never on the unknown source objective. -/
def simulateAlgorithm (J : X e →ₗᵢ[ℝ] X d) (a s : ℝ)
    (A : (linearModel d).Algorithm) : (linearModel e).Algorithm := fun h =>
  match A (replayHistory A a (a / s) h) with
  | .query q => .query (q.project J.toContinuousLinearMap.adjoint s)
  | .output x => .output (project J s x)

theorem replayHistory_nil (A : (linearModel d).Algorithm) (a b : ℝ) :
    replayHistory (e := e) A a b [] = [] := rfl

theorem replayHistory_append_answer (J : X e →ₗᵢ[ℝ] X d) (a s : ℝ)
    (A : (linearModel d).Algorithm) (F : Objective e)
    (h : (linearModel e).History) (q : LinearQuery d)
    (hq : A (replayHistory A a (a / s) h) = .query q) :
    replayHistory A a (a / s)
      (h ++ [⟨q.project J.toContinuousLinearMap.adjoint s,
        linearReply F (q.project J.toContinuousLinearMap.adjoint s)⟩]) =
      replayHistory A a (a / s) h ++ [⟨q, linearReply (embedObjective J a s F) q⟩] := by
  rw [linearReply_embedObjective]
  simp only [replayHistory, List.foldl_append, List.foldl_cons, List.foldl_nil]
  change replayStep A a (a / s) (replayHistory A a (a / s) h) _ = _
  simp [replayStep, hq, LinearQuery.project]
  rfl

/-- Every finite adaptive target run has a source run with no greater total
rank-based cost. The output is projected even when it was never queried. -/
theorem runFrom_simulateAlgorithm (J : X e →ₗᵢ[ℝ] X d) (a s : ℝ)
    (A : (linearModel d).Algorithm) (F : Objective e)
    {h : (linearModel d).History} {n : ℕ} {x : X d}
    (hr : (linearModel d).RunFrom A (embedObjective J a s F) h n x) :
    ∀ h' : (linearModel e).History,
      replayHistory A a (a / s) h' = h →
      ∃ m, m ≤ n ∧ (linearModel e).RunFrom (simulateAlgorithm J a s A) F h' m
        (project J s x) := by
  induction hr with
  | output ha =>
      intro h' hh
      refine ⟨0, le_rfl, OracleModel.RunFrom.output ?_⟩
      simp [simulateAlgorithm, hh, ha]
  | @query h q n x ha ht ih =>
      intro h' hh
      have haction : A (replayHistory A a (a / s) h') = .query q := by
        simpa [hh] using ha
      have hdecode : replayHistory A a (a / s)
          (h' ++ [⟨q.project J.toContinuousLinearMap.adjoint s,
            (linearModel e).answer F (q.project J.toContinuousLinearMap.adjoint s)⟩]) =
          h ++ [⟨q, (linearModel d).answer (embedObjective J a s F) q⟩] := by
        simpa [linearModel, hh] using replayHistory_append_answer J a s A F h' q haction
      obtain ⟨m, hm, hrun⟩ := ih _ hdecode
      refine ⟨(q.project J.toContinuousLinearMap.adjoint s).cost + m,
        Nat.add_le_add (q.project_cost_le _ _) hm, ?_⟩
      have hsquery : simulateAlgorithm J a s A h' =
          .query (q.project J.toContinuousLinearMap.adjoint s) := by
        simp [simulateAlgorithm, haction]
      exact OracleModel.RunFrom.query hsquery hrun

theorem runs_simulateAlgorithm (J : X e →ₗᵢ[ℝ] X d) (a s : ℝ)
    (A : (linearModel d).Algorithm) (F : Objective e) {n : ℕ} {x : X d}
    (hr : (linearModel d).Runs A (embedObjective J a s F) n x) :
    ∃ m, m ≤ n ∧ (linearModel e).Runs (simulateAlgorithm J a s A) F m
      (project J s x) :=
  runFrom_simulateAlgorithm J a s A F hr [] rfl

/-- Simulation cannot increase actual run cost, including nontermination
(represented by infinity). -/
theorem runCost_simulateAlgorithm_le (J : X e →ₗᵢ[ℝ] X d) (a s : ℝ)
    (A : (linearModel d).Algorithm) (F : Objective e) :
    (linearModel e).runCost (simulateAlgorithm J a s A) F ≤
      (linearModel d).runCost A (embedObjective J a s F) := by
  by_cases hex : ∃ n x, (linearModel d).Runs A (embedObjective J a s F) n x
  · obtain ⟨n, x, hn⟩ := hex
    obtain ⟨m, hm, hrun⟩ := runs_simulateAlgorithm J a s A F hn
    rw [OracleModel.runCost_eq_of_runs _ hn, OracleModel.runCost_eq_of_runs _ hrun]
    exact_mod_cast hm
  · rw [(OracleModel.runCost_eq_top_iff _).mpr hex]
    exact le_top

/-- A successful algorithm on a class containing the embedded objectives
induces a successful algorithm on the source class at the unscaled accuracy. -/
theorem succeeds_simulateAlgorithm (J : X e →ₗᵢ[ℝ] X d) {a s ε : ℝ}
    (ha : 0 < a) (hs : 0 < s) (A : (linearModel d).Algorithm)
    {C : Set (Objective e)} {D : Set (Objective d)}
    (hclass : ∀ F ∈ C, embedObjective J a s F ∈ D)
    (hA : (linearModel d).Succeeds A D ((a / s) * ε)) :
    (linearModel e).Succeeds (simulateAlgorithm J a s A) C ε := by
  intro F hF
  obtain ⟨n, x, hrun, hgrad⟩ := hA _ (hclass F hF)
  obtain ⟨m, _, hm⟩ := runs_simulateAlgorithm J a s A F hrun
  refine ⟨m, project J s x, hm, ?_⟩
  rw [embedObjective_grad_norm J ha.le hs] at hgrad
  exact (mul_le_mul_left (div_pos ha hs)).mp hgrad

theorem terminatesOn_simulateAlgorithm (J : X e →ₗᵢ[ℝ] X d) (a s : ℝ)
    (A : (linearModel d).Algorithm) {C : Set (Objective e)} {D : Set (Objective d)}
    (hclass : ∀ F ∈ C, embedObjective J a s F ∈ D)
    (hA : (linearModel d).TerminatesOn A D) :
    (linearModel e).TerminatesOn (simulateAlgorithm J a s A) C := by
  intro F hF
  obtain ⟨n, x, hn⟩ := hA _ (hclass F hF)
  obtain ⟨m, _, hm⟩ := runs_simulateAlgorithm J a s A F hn
  exact ⟨m, project J s x, hm⟩

theorem worstCost_simulateAlgorithm_le (J : X e →ₗᵢ[ℝ] X d) (a s : ℝ)
    (A : (linearModel d).Algorithm) {C : Set (Objective e)} {D : Set (Objective d)}
    (hclass : ∀ F ∈ C, embedObjective J a s F ∈ D) :
    (linearModel e).worstCost (simulateAlgorithm J a s A) C ≤
      (linearModel d).worstCost A D := by
  refine iSup_le fun F => iSup_le fun hF => ?_
  exact (runCost_simulateAlgorithm_le J a s A F).trans
    (le_iSup_of_le (embedObjective J a s F) (le_iSup_of_le (hclass F hF) le_rfl))

/-- The algorithm-level reduction yields the deterministic lower-bound
transfer for arbitrary source/target classes with proved embedding inclusion. -/
theorem Ndet_le_of_embedding (J : X e →ₗᵢ[ℝ] X d) {a s ε : ℝ}
    (ha : 0 < a) (hs : 0 < s) {C : Set (Objective e)} {D : Set (Objective d)}
    (hclass : ∀ F ∈ C, embedObjective J a s F ∈ D) :
    (linearModel e).Ndet C ε ≤ (linearModel d).Ndet D ((a / s) * ε) := by
  apply OracleModel.le_Ndet
  intro A hA
  exact (OracleModel.Ndet_le_of_success _
    (succeeds_simulateAlgorithm J ha hs A hclass hA)).trans
      (worstCost_simulateAlgorithm_le J a s A hclass)

end ExactZO


==> anc/ExactZO/SphereFoundation.lean <==
import ExactZO.GaussianProjection
import Mathlib.Analysis.InnerProductSpace.LinearMap

/-!
M7 sphere foundation and coordinate second moments.

The law below is explicitly the normalized genuine standard Gaussian.  This file
proves rotation invariance, concentration on the unit sphere, and coordinate
second moments.  It does
not claim the independent radial factor or the coordinate product split from
`s4:lem:sphere-split`.
-/

noncomputable section

open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace

namespace ExactZO.Gaussian

variable {d : ℕ}

/-- A scalar projection evaluates the vector characteristic function. -/
theorem charFun_standardGaussian_projection (t : X d) :
    charFun (standardGaussian d) t =
      charFun (gaussianReal 0 ⟨‖t‖ ^ 2, sq_nonneg ‖t‖⟩) 1 := by
  rw [← projection_law t, charFun_apply_real,
    integral_map (by fun_prop : Measurable (fun x : X d => ⟪t, x⟫_ℝ)).aemeasurable
      (by fun_prop : Continuous (fun x : ℝ => Complex.exp (↑(1 : ℝ) * ↑x * Complex.I))).aestronglyMeasurable]
  simp only [charFun_apply, Complex.ofReal_one, one_mul, real_inner_comm t]

/-- The genuine standard Gaussian is invariant under every orthogonal map. -/
theorem standardGaussian_map_linearIsometryEquiv (e : X d ≃ₗᵢ[ℝ] X d) :
    Measure.map e (standardGaussian d) = standardGaussian d := by
  apply Measure.ext_of_charFun
  funext t
  rw [charFun_apply, integral_map e.continuous.measurable.aemeasurable
    (by fun_prop : Continuous (fun x : X d => Complex.exp (↑⟪x, t⟫_ℝ * Complex.I))).aestronglyMeasurable]
  simp_rw [e.inner_map_eq_flip]
  change charFun (standardGaussian d) (e.symm t) = charFun (standardGaussian d) t
  simp only [charFun_standardGaussian_projection, e.symm.norm_map]

/-- Totalized normalization sends zero to zero; zero has probability zero for `d > 0`. -/
def normalizedDirection (x : X d) : X d := ‖x‖⁻¹ • x

theorem normalizedDirection_measurable : Measurable (@normalizedDirection d) := by
  exact measurable_id.norm.inv.smul measurable_id

theorem normalizedDirection_linearIsometryEquiv
    (e : X d ≃ₗᵢ[ℝ] X d) (x : X d) :
    normalizedDirection (e x) = e (normalizedDirection x) := by
  simp only [normalizedDirection, e.norm_map, e.map_smul]

theorem norm_normalizedDirection {x : X d} (hx : x ≠ 0) :
    ‖normalizedDirection x‖ = 1 := by
  rw [normalizedDirection, norm_smul, norm_inv, norm_norm,
    inv_mul_cancel₀ (norm_ne_zero_iff.mpr hx)]

/-- An explicit Euclidean-valued sphere law, defined from Gaussian normalization. -/
def sphereGaussian (d : ℕ) : Measure (X d) :=
  Measure.map normalizedDirection (standardGaussian d)

instance sphereGaussian_probability (d : ℕ) : IsProbabilityMeasure (sphereGaussian d) := by
  exact isProbabilityMeasure_map normalizedDirection_measurable.aemeasurable

/-- Rotation invariance holds as an equality of actual pushed-forward measures. -/
theorem sphereGaussian_map_linearIsometryEquiv (e : X d ≃ₗᵢ[ℝ] X d) :
    Measure.map e (sphereGaussian d) = sphereGaussian d := by
  unfold sphereGaussian
  rw [Measure.map_map e.continuous.measurable normalizedDirection_measurable]
  have heq : (e ∘ normalizedDirection) = (normalizedDirection ∘ e) := by
    funext x
    exact (normalizedDirection_linearIsometryEquiv e x).symm
  rw [heq, ← Measure.map_map normalizedDirection_measurable e.continuous.measurable,
    standardGaussian_map_linearIsometryEquiv]

/-- Positive-dimensional Gaussian vectors are almost surely nonzero. -/
theorem standardGaussian_ae_ne_zero (hd : 0 < d) :
    ∀ᵐ x ∂standardGaussian d, x ≠ 0 := by
  let i : Fin d := ⟨0, hd⟩
  let g : X d := EuclideanSpace.single i 1
  have hg : ‖g‖ = 1 := by simp [g]
  have hprojection :
      Measure.map (fun x : X d => ⟪g, x⟫_ℝ) (standardGaussian d) = gaussianReal 0 1 := by
    simpa only [hg, one_pow, NNReal.mk_one] using projection_law g
  have hscalar : gaussianReal 0 1 ({0} : Set ℝ) = 0 :=
    gaussianReal_absolutelyContinuous 0 (by norm_num) (measure_singleton (0 : ℝ))
  have hpreimage : standardGaussian d ((fun x : X d => ⟪g, x⟫_ℝ) ⁻¹' {0}) = 0 := by
    rw [← Measure.map_apply (by fun_prop : Measurable (fun x : X d => ⟪g, x⟫_ℝ))
      (measurableSet_singleton 0), hprojection]
    exact hscalar
  have hzero : standardGaussian d ({0} : Set (X d)) = 0 := by
    refine measure_mono_null ?_ hpreimage
    intro x hx
    simp only [Set.mem_singleton_iff] at hx
    subst x
    simp
  simpa only [ae_iff, Classical.not_not] using hzero

/-- For positive dimension the normalized law is concentrated on the unit sphere. -/
theorem sphereGaussian_ae_norm (hd : 0 < d) :
    ∀ᵐ x ∂sphereGaussian d, ‖x‖ = 1 := by
  rw [sphereGaussian, ae_map_iff normalizedDirection_measurable.aemeasurable
    (isClosed_eq continuous_norm continuous_const).measurableSet]
  filter_upwards [standardGaussian_ae_ne_zero hd] with x hx
  exact norm_normalizedDirection hx

theorem sphereGaussian_ae_mem_sphere (hd : 0 < d) :
    ∀ᵐ x ∂sphereGaussian d, x ∈ Metric.sphere (0 : X d) 1 := by
  simpa only [mem_sphere_zero_iff_norm] using sphereGaussian_ae_norm hd

end ExactZO.Gaussian



/-! Coordinate square moments of the actual normalized Gaussian law. -/
namespace ExactZO.Gaussian
open scoped BigOperators
variable {d : ℕ}

theorem coordinate_sq_sum (x : X d) :
    (∑ i, (x i) ^ 2) = ‖x‖ ^ 2 := by
  rw [PiLp.norm_sq_eq_of_L2]
  simp only [Real.norm_eq_abs, sq_abs]

theorem coordinate_sq_le_norm_sq (x : X d) (i : Fin d) :
    (x i) ^ 2 ≤ ‖x‖ ^ 2 := by
  rw [← coordinate_sq_sum]
  exact Finset.single_le_sum (fun j _ => sq_nonneg (x j)) (Finset.mem_univ i)

theorem sphereGaussian_coordinate_sq_integrable (hd : 0 < d) (i : Fin d) :
    Integrable (fun x : X d => (x i) ^ 2) (sphereGaussian d) := by
  refine (integrable_const (1 : ℝ)).mono'
    (by fun_prop : Measurable (fun x : X d => (x i) ^ 2)).aestronglyMeasurable ?_
  filter_upwards [sphereGaussian_ae_norm hd] with x hx
  rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
  simpa only [hx, one_pow] using coordinate_sq_le_norm_sq x i

theorem sphereGaussian_coordinate_sq_integral_eq (i j : Fin d) :
    (∫ x, (x i) ^ 2 ∂sphereGaussian d) =
      ∫ x, (x j) ^ 2 ∂sphereGaussian d := by
  let e : X d ≃ₗᵢ[ℝ] X d :=
    LinearIsometryEquiv.piLpCongrLeft 2 ℝ ℝ (Equiv.swap i j)
  have he (x : X d) : (e x) i = x j := by
    change x ((Equiv.swap i j).symm i) = x j
    exact congrArg (fun k : Fin d => x k) (Equiv.swap_apply_left i j)
  have h := congrArg (fun ν : Measure (X d) => ∫ x, (x i) ^ 2 ∂ν)
    (sphereGaussian_map_linearIsometryEquiv e)
  dsimp only at h
  rw [integral_map e.continuous.measurable.aemeasurable
    (by fun_prop : Continuous (fun x : X d => (x i) ^ 2)).aestronglyMeasurable] at h
  simpa only [he] using h.symm

theorem sphereGaussian_coordinate_sq_integral (hd : 0 < d) (i : Fin d) :
    (∫ x, (x i) ^ 2 ∂sphereGaussian d) = 1 / (d : ℝ) := by
  have hsum : (∑ j : Fin d, ∫ x, (x j) ^ 2 ∂sphereGaussian d) = 1 := by
    rw [← integral_finset_sum _ (fun j _ => sphereGaussian_coordinate_sq_integrable hd j)]
    calc
      (∫ x, ∑ j : Fin d, (x j) ^ 2 ∂sphereGaussian d) =
          ∫ _x : X d, (1 : ℝ) ∂sphereGaussian d := by
        apply integral_congr_ae
        filter_upwards [sphereGaussian_ae_norm hd] with x hx
        rw [coordinate_sq_sum, hx, one_pow]
      _ = 1 := by simp
  have heq : (d : ℝ) * (∫ x, (x i) ^ 2 ∂sphereGaussian d) = 1 := by
    calc
      (d : ℝ) * (∫ x, (x i) ^ 2 ∂sphereGaussian d) =
          ∑ _j : Fin d, ∫ x, (x i) ^ 2 ∂sphereGaussian d := by simp
      _ = ∑ j : Fin d, ∫ x, (x j) ^ 2 ∂sphereGaussian d := by
        apply Finset.sum_congr rfl
        intro j _
        exact sphereGaussian_coordinate_sq_integral_eq i j
      _ = 1 := hsum
  apply (eq_div_iff (by exact_mod_cast Nat.ne_zero_of_lt hd : (d : ℝ) ≠ 0)).2
  nlinarith

end ExactZO.Gaussian



==> anc/ExactZO/SphereSign.lean <==
import ExactZO.SphereFoundation

noncomputable section
open MeasureTheory ProbabilityTheory
open scoped InnerProductSpace ENNReal

/-! One-dimensional fair sign law. No Haar identification or radial independence. -/
namespace ExactZO.Gaussian
open scoped ENNReal

/-- The positive unit coordinate vector in one-dimensional Euclidean space. -/
def unitAxisOne : X 1 := EuclideanSpace.single (0 : Fin 1) 1

theorem norm_one_eq_unitAxisOne_or_neg {x : X 1} (hx : ‖x‖ = 1) :
    x = unitAxisOne ∨ x = -unitAxisOne := by
  have hsq : (x 0) ^ 2 = 1 := by
    simpa only [Fin.sum_univ_one, hx, one_pow] using coordinate_sq_sum x
  rcases sq_eq_one_iff.mp hsq with hp | hn
  · left
    ext i
    have hi : i = (0 : Fin 1) := Subsingleton.elim _ _
    subst i
    simpa only [unitAxisOne, EuclideanSpace.single_apply, if_pos rfl] using hp
  · right
    ext i
    have hi : i = (0 : Fin 1) := Subsingleton.elim _ _
    subst i
    change x 0 = -1
    exact hn

theorem sphereGaussian_one_ae_sign :
    ∀ᵐ x ∂sphereGaussian 1, x = unitAxisOne ∨ x = -unitAxisOne := by
  filter_upwards [sphereGaussian_ae_norm (by norm_num : 0 < 1)] with x hx
  exact norm_one_eq_unitAxisOne_or_neg hx

theorem sphereGaussian_one_sign_masses_eq :
    sphereGaussian 1 ({unitAxisOne} : Set (X 1)) =
      sphereGaussian 1 ({-unitAxisOne} : Set (X 1)) := by
  have hi := sphereGaussian_map_linearIsometryEquiv
    (d := 1) (LinearIsometryEquiv.neg ℝ)
  have h := Measure.measure_preimage_of_map_eq_self hi
    (measurableSet_singleton unitAxisOne).nullMeasurableSet
  have hp : (fun x : X 1 => -x) ⁻¹' {unitAxisOne} = {-unitAxisOne} := by
    ext x
    simp only [Set.mem_preimage, Set.mem_singleton_iff]
    exact neg_eq_iff_eq_neg
  simpa only [LinearIsometryEquiv.coe_neg, hp] using h.symm

/-- The actual normalized Gaussian in dimension one is exactly a fair sign:
its two unit endpoints have probability `1/2`, with no mass elsewhere. -/
theorem sphereGaussian_one_fair_sign :
    (∀ᵐ x ∂sphereGaussian 1, x = unitAxisOne ∨ x = -unitAxisOne) ∧
    sphereGaussian 1 ({unitAxisOne} : Set (X 1)) = (1 / 2 : ℝ≥0∞) ∧
    sphereGaussian 1 ({-unitAxisOne} : Set (X 1)) = (1 / 2 : ℝ≥0∞) := by
  have hne : unitAxisOne ≠ -unitAxisOne := by
    intro h
    have hv := congrArg (fun x : X 1 => x 0) h
    change (1 : ℝ) = -1 at hv
    norm_num at hv
  have hsum : sphereGaussian 1 ({unitAxisOne} : Set (X 1)) +
      sphereGaussian 1 ({-unitAxisOne} : Set (X 1)) = 1 := by
    rw [← measure_union (Set.disjoint_singleton.mpr hne) (measurableSet_singleton _)]
    apply (mem_ae_iff_prob_eq_one
      ((measurableSet_singleton unitAxisOne).union (measurableSet_singleton (-unitAxisOne)))).mp
    simpa only [Set.mem_union, Set.mem_singleton_iff] using sphereGaussian_one_ae_sign
  have htotal := congrArg ENNReal.toReal hsum
  rw [ENNReal.toReal_add (measure_ne_top _ _) (measure_ne_top _ _)] at htotal
  have heq := congrArg ENNReal.toReal sphereGaussian_one_sign_masses_eq
  have hm : sphereGaussian 1 ({unitAxisOne} : Set (X 1)) = (1 / 2 : ℝ≥0∞) := by
    apply (ENNReal.toReal_eq_toReal (measure_ne_top _ _) (by norm_num)).mp
    norm_num at htotal ⊢
    linarith
  exact ⟨sphereGaussian_one_ae_sign, hm, sphereGaussian_one_sign_masses_eq.symm.trans hm⟩

end ExactZO.Gaussian



==> anc/ExactZO/SphereSplit.lean <==
import ExactZO.GaussianPolar

noncomputable section
open MeasureTheory ProbabilityTheory Set
open scoped BigOperators InnerProductSpace ENNReal NNReal

namespace ExactZO.Gaussian

/-- Insert a real first coordinate before a Euclidean tail vector. -/
def prependCoordinate (d : ℕ) (p : ℝ × X d) : X (d + 1) :=
  vectorOfCoordinates (d + 1) (Fin.cons p.1 (fun i => p.2 i))

theorem fin_cons_measurable (d : ℕ) :
    Measurable (fun p : ℝ × (Fin d → ℝ) => (Fin.cons p.1 p.2 : Fin (d + 1) → ℝ)) := by
  apply measurable_pi_iff.mpr
  intro i
  refine Fin.cases ?_ (fun j => ?_) i
  · simpa only [Fin.cons_zero] using (measurable_fst : Measurable (Prod.fst : ℝ × (Fin d → ℝ) → ℝ))
  · simpa only [Fin.cons_succ] using (measurable_pi_apply j).comp measurable_snd

theorem prependCoordinate_measurable (d : ℕ) : Measurable (prependCoordinate d) := by
  exact (vectorOfCoordinates_continuous (d + 1)).measurable.comp
    ((fin_cons_measurable d).comp
      (measurable_fst.prodMk ((EuclideanSpace.measurableEquiv (Fin d)).measurable.comp measurable_snd)))

theorem map_fin_cons_gaussian (d : ℕ) :
    Measure.map (fun p : ℝ × (Fin d → ℝ) => Fin.cons p.1 p.2)
      ((gaussianReal 0 1).prod (coordinateGaussian d)) = coordinateGaussian (d + 1) := by
  have h := (MeasurePreserving.symm
    (MeasurableEquiv.piFinSuccAbove (fun _ : Fin (d + 1) => ℝ) 0)
    (measurePreserving_piFinSuccAbove (fun _ : Fin (d + 1) => gaussianReal 0 1) 0)).map_eq
  simpa [MeasurableEquiv.piFinSuccAbove_symm_apply, Fin.insertNthEquiv,
    Fin.insertNth_zero, coordinateGaussian] using h

theorem map_prependCoordinate_gaussian (d : ℕ) :
    Measure.map (prependCoordinate d) ((gaussianReal 0 1).prod (standardGaussian d)) =
      standardGaussian (d + 1) := by
  have hp : (gaussianReal 0 1).prod (standardGaussian d) =
      Measure.map (Prod.map id (vectorOfCoordinates d))
        ((gaussianReal 0 1).prod (coordinateGaussian d)) := by
    simpa only [Measure.map_id, standardGaussian] using
      (Measure.map_prod_map (gaussianReal 0 1) (coordinateGaussian d)
        measurable_id (vectorOfCoordinates_continuous d).measurable)
  rw [hp, Measure.map_map (prependCoordinate_measurable d)
    (measurable_id.prodMap (vectorOfCoordinates_continuous d).measurable)]
  have hcomp : prependCoordinate d ∘ Prod.map id (vectorOfCoordinates d) =
      vectorOfCoordinates (d + 1) ∘ (fun p : ℝ × (Fin d → ℝ) => Fin.cons p.1 p.2) := rfl
  rw [hcomp, ← Measure.map_map (vectorOfCoordinates_continuous (d + 1)).measurable
    (fin_cons_measurable d), map_fin_cons_gaussian]
  rfl

/-- The first-coordinate marginal of the actual sphere law. -/
def sphereFirstCoordinateLaw (d : ℕ) : Measure ℝ :=
  Measure.map (fun u : X (d + 1) => u 0) (sphereGaussian (d + 1))

/-- The classical sphere reconstruction map, with a total square root. -/
def sphereSplitMap (d : ℕ) (p : ℝ × X d) : X (d + 1) :=
  prependCoordinate d (p.1, Real.sqrt (1 - p.1 ^ 2) • p.2)

theorem sphereSplitMap_measurable (d : ℕ) : Measurable (sphereSplitMap d) := by
  unfold sphereSplitMap
  apply (prependCoordinate_measurable d).comp
  fun_prop

theorem prependCoordinate_sq_norm (d : ℕ) (a : ℝ) (x : X d) :
    ‖prependCoordinate d (a, x)‖ ^ 2 = a ^ 2 + ‖x‖ ^ 2 := by
  rw [← coordinate_sq_sum, Fin.sum_univ_succ]
  change a ^ 2 + ∑ i : Fin d, (x i) ^ 2 = _
  rw [coordinate_sq_sum]

theorem normalized_prepend_eq_split (d : ℕ) (a : ℝ) (x : X d) (hx : x ≠ 0) :
    normalizedDirection (prependCoordinate d (a, x)) =
      sphereSplitMap d (a / Real.sqrt (a ^ 2 + ‖x‖ ^ 2), normalizedDirection x) := by
  let s := Real.sqrt (a ^ 2 + ‖x‖ ^ 2)
  have hr : 0 < ‖x‖ := norm_pos_iff.mpr hx
  have ht : 0 ≤ a ^ 2 + ‖x‖ ^ 2 := add_nonneg (sq_nonneg _) (sq_nonneg _)
  have hs : 0 < s := Real.sqrt_pos.mpr (by nlinarith [sq_nonneg a])
  have hsq : s ^ 2 = a ^ 2 + ‖x‖ ^ 2 := Real.sq_sqrt ht
  have hn : ‖prependCoordinate d (a, x)‖ = s := by
    have hp := prependCoordinate_sq_norm d a x
    nlinarith [norm_nonneg (prependCoordinate d (a, x))]
  have hratio : 1 - (a / s) ^ 2 = (‖x‖ / s) ^ 2 := by
    field_simp
    nlinarith
  have hroot : Real.sqrt (1 - (a / s) ^ 2) = ‖x‖ / s := by
    rw [hratio, Real.sqrt_sq (div_nonneg hr.le hs.le)]
  apply PiLp.ext
  intro i
  refine Fin.cases ?_ (fun j => ?_) i
  · change ‖prependCoordinate d (a, x)‖⁻¹ * a = a / s
    rw [hn]
    ring
  · change ‖prependCoordinate d (a, x)‖⁻¹ * x j =
      Real.sqrt (1 - (a / s) ^ 2) * (‖x‖⁻¹ * x j)
    rw [hn, hroot]
    field_simp
    ring


end ExactZO.Gaussian

namespace ExactZO.Gaussian

/-- The actual Gaussian norm marginal. -/
def gaussianRadiusLaw (d : ℕ) : Measure ℝ :=
  Measure.map (fun x : X d => ‖x‖) (standardGaussian d)

instance gaussianRadiusLaw_probability (d : ℕ) : IsProbabilityMeasure (gaussianRadiusLaw d) := by
  exact isProbabilityMeasure_map measurable_norm.aemeasurable

/-- Scalar coordinate as a ratio of one coordinate and a tail radius. -/
def gaussianCoordinateRatio (p : ℝ × ℝ) : ℝ :=
  p.1 / Real.sqrt (p.1 ^ 2 + p.2 ^ 2)

theorem gaussianCoordinateRatio_measurable : Measurable gaussianCoordinateRatio := by
  unfold gaussianCoordinateRatio
  fun_prop

/-- An intermediate law; later identified with the actual sphere coordinate. -/
def gaussianRatioLaw (d : ℕ) : Measure ℝ :=
  Measure.map gaussianCoordinateRatio ((gaussianReal 0 1).prod (gaussianRadiusLaw d))

/-- Joint first Gaussian coordinate, tail radius, and tail direction. -/
def gaussianTriple (d : ℕ) (z : ℝ × X d) : (ℝ × ℝ) × X d :=
  ((z.1, ‖z.2‖), normalizedDirection z.2)

theorem gaussianTriple_measurable (d : ℕ) : Measurable (gaussianTriple d) := by
  exact (measurable_fst.prodMk (measurable_norm.comp measurable_snd)).prodMk
    (normalizedDirection_measurable.comp measurable_snd)

def gaussianRatioDirection (d : ℕ) (z : ℝ × X d) : ℝ × X d :=
  (gaussianCoordinateRatio (z.1, ‖z.2‖), normalizedDirection z.2)

theorem gaussianRatioDirection_measurable (d : ℕ) : Measurable (gaussianRatioDirection d) := by
  exact (gaussianCoordinateRatio_measurable.comp
    (measurable_fst.prodMk (measurable_norm.comp measurable_snd))).prodMk
    (normalizedDirection_measurable.comp measurable_snd)

theorem radius_direction_law (d : ℕ) (hd : 0 < d) :
    Measure.map (fun x : X d => (‖x‖, normalizedDirection x)) (standardGaussian d) =
      (gaussianRadiusLaw d).prod (sphereGaussian d) := by
  have h := congrArg (Measure.map Prod.swap) (direction_radius_product d hd)
  rw [Measure.map_map measurable_swap
    (normalizedDirection_measurable.prodMk measurable_norm), Measure.prod_swap] at h
  exact h

theorem gaussianTriple_law (d : ℕ) (hd : 0 < d) :
    Measure.map (gaussianTriple d) ((gaussianReal 0 1).prod (standardGaussian d)) =
      ((gaussianReal 0 1).prod (gaussianRadiusLaw d)).prod (sphereGaussian d) := by
  have hp : Measure.map
      (fun z : ℝ × X d => (z.1, (‖z.2‖, normalizedDirection z.2)))
      ((gaussianReal 0 1).prod (standardGaussian d)) =
        (gaussianReal 0 1).prod ((gaussianRadiusLaw d).prod (sphereGaussian d)) := by
    simpa only [Measure.map_id, radius_direction_law d hd] using
      (Measure.map_prod_map (gaussianReal 0 1) (standardGaussian d) measurable_id
        (measurable_norm.prodMk normalizedDirection_measurable)).symm
  let e : (ℝ × ℝ) × X d ≃ᵐ ℝ × (ℝ × X d) := MeasurableEquiv.prodAssoc
  calc
    Measure.map (gaussianTriple d) ((gaussianReal 0 1).prod (standardGaussian d)) =
        Measure.map e.symm (Measure.map
          (fun z : ℝ × X d => (z.1, (‖z.2‖, normalizedDirection z.2)))
          ((gaussianReal 0 1).prod (standardGaussian d))) := by
      rw [Measure.map_map (f := fun z : ℝ × X d => (z.1, (‖z.2‖, normalizedDirection z.2)))
        e.symm.measurable
        (measurable_fst.prodMk ((measurable_norm.comp measurable_snd).prodMk
          (normalizedDirection_measurable.comp measurable_snd)))]
      rfl
    _ = Measure.map e.symm
        ((gaussianReal 0 1).prod ((gaussianRadiusLaw d).prod (sphereGaussian d))) := by rw [hp]
    _ = _ := (MeasurePreserving.symm e
      (measurePreserving_prodAssoc (gaussianReal 0 1) (gaussianRadiusLaw d) (sphereGaussian d))).map_eq

theorem gaussianRatioDirection_law (d : ℕ) (hd : 0 < d) :
    Measure.map (gaussianRatioDirection d) ((gaussianReal 0 1).prod (standardGaussian d)) =
      (gaussianRatioLaw d).prod (sphereGaussian d) := by
  calc
    Measure.map (gaussianRatioDirection d) ((gaussianReal 0 1).prod (standardGaussian d)) =
        Measure.map (Prod.map gaussianCoordinateRatio id)
          (Measure.map (gaussianTriple d) ((gaussianReal 0 1).prod (standardGaussian d))) := by
      rw [Measure.map_map (gaussianCoordinateRatio_measurable.prodMap measurable_id)
        (gaussianTriple_measurable d)]
      rfl
    _ = Measure.map (Prod.map gaussianCoordinateRatio id)
        (((gaussianReal 0 1).prod (gaussianRadiusLaw d)).prod (sphereGaussian d)) := by
      rw [gaussianTriple_law d hd]
    _ = _ := by
      simpa only [Measure.map_id, gaussianRatioLaw] using
        (Measure.map_prod_map ((gaussianReal 0 1).prod (gaussianRadiusLaw d)) (sphereGaussian d)
          gaussianCoordinateRatio_measurable measurable_id).symm

theorem sphereGaussian_succ_ratio_reconstruction (d : ℕ) (hd : 0 < d) :
    sphereGaussian (d + 1) =
      Measure.map (sphereSplitMap d) ((gaussianRatioLaw d).prod (sphereGaussian d)) := by
  have hne : ∀ᵐ z ∂((gaussianReal 0 1).prod (standardGaussian d)), z.2 ≠ 0 :=
    Measure.quasiMeasurePreserving_snd.ae (standardGaussian_ae_ne_zero hd)
  have hae : (normalizedDirection ∘ prependCoordinate d) =ᵐ[
      (gaussianReal 0 1).prod (standardGaussian d)]
        (sphereSplitMap d ∘ gaussianRatioDirection d) := by
    filter_upwards [hne] with z hz
    exact normalized_prepend_eq_split d z.1 z.2 hz
  rw [sphereGaussian, ← map_prependCoordinate_gaussian,
    Measure.map_map normalizedDirection_measurable (prependCoordinate_measurable d),
    Measure.map_congr hae,
    ← Measure.map_map (sphereSplitMap_measurable d) (gaussianRatioDirection_measurable d),
    gaussianRatioDirection_law d hd]

theorem sphereFirstCoordinateLaw_eq_ratio (d : ℕ) (hd : 0 < d) :
    sphereFirstCoordinateLaw d = gaussianRatioLaw d := by
  rw [sphereFirstCoordinateLaw, sphereGaussian_succ_ratio_reconstruction d hd,
    Measure.map_map (by fun_prop : Measurable (fun u : X (d + 1) => u 0))
      (sphereSplitMap_measurable d)]
  change Measure.map Prod.fst ((gaussianRatioLaw d).prod (sphereGaussian d)) = _
  rw [Measure.map_fst_prod, measure_univ, one_smul]

/-- The sphere law splits into its actual first coordinate and an independent
lower-dimensional sphere direction, with the exact square-root reconstruction. -/
theorem sphereGaussian_succ_split (d : ℕ) (hd : 0 < d) :
    sphereGaussian (d + 1) =
      Measure.map (sphereSplitMap d) ((sphereFirstCoordinateLaw d).prod (sphereGaussian d)) := by
  rw [sphereFirstCoordinateLaw_eq_ratio d hd]
  exact sphereGaussian_succ_ratio_reconstruction d hd

/-- The actual Gaussian ratio and tail direction have the required product law. -/
theorem ratio_direction_law (d : ℕ) (hd : 0 < d) :
    Measure.map
      (fun z : ℝ × X d =>
        (z.1 / Real.sqrt (z.1 ^ 2 + ‖z.2‖ ^ 2), normalizedDirection z.2))
      ((gaussianReal 0 1).prod (standardGaussian d)) =
        (sphereFirstCoordinateLaw d).prod (sphereGaussian d) := by
  rw [sphereFirstCoordinateLaw_eq_ratio d hd]
  exact gaussianRatioDirection_law d hd


end ExactZO.Gaussian


==> anc/ExactZO/SphereSplitExtras.lean <==
import ExactZO.SphereSplit

noncomputable section
open MeasureTheory ProbabilityTheory Set
open scoped BigOperators InnerProductSpace ENNReal NNReal

namespace ExactZO.Gaussian

instance sphereFirstCoordinateLaw_probability (d : ℕ) :
    IsProbabilityMeasure (sphereFirstCoordinateLaw d) := by
  unfold sphereFirstCoordinateLaw
  exact isProbabilityMeasure_map
    (by fun_prop : Measurable (fun u : X (d + 1) => u 0)).aemeasurable

/-- The actual sphere first coordinate has the dimension-exact second moment. -/
theorem sphereFirstCoordinateLaw_second_moment (d : ℕ) :
    (∫ c : ℝ, c ^ 2 ∂sphereFirstCoordinateLaw d) = 1 / ((d : ℝ) + 1) := by
  rw [sphereFirstCoordinateLaw,
    integral_map (by fun_prop : Measurable (fun u : X (d + 1) => u 0)).aemeasurable
      (by fun_prop : Measurable (fun c : ℝ => c ^ 2)).aestronglyMeasurable]
  simpa only [Nat.cast_add, Nat.cast_one, Nat.cast_succ] using
    sphereGaussian_coordinate_sq_integral (Nat.succ_pos d) (0 : Fin (d + 1))

/-- The actual first coordinate is supported on the interval [-1,1], in square form. -/
theorem sphereFirstCoordinateLaw_ae_sq_le_one (d : ℕ) :
    ∀ᵐ c : ℝ ∂sphereFirstCoordinateLaw d, c ^ 2 ≤ 1 := by
  rw [sphereFirstCoordinateLaw,
    ae_map_iff (by fun_prop : Measurable (fun u : X (d + 1) => u 0)).aemeasurable
      (p := fun c : ℝ => c ^ 2 ≤ 1)
      (isClosed_le (continuous_id.pow 2) continuous_const).measurableSet]
  filter_upwards [sphereGaussian_ae_norm (Nat.succ_pos d)] with u hu
  simpa only [hu, one_pow] using coordinate_sq_le_norm_sq u (0 : Fin (d + 1))

/-- Every fixed orthogonal image has the same sphere decomposition. -/
theorem sphereGaussian_succ_split_linearIsometryEquiv (d : ℕ) (hd : 0 < d)
    (e : X (d + 1) ≃ₗᵢ[ℝ] X (d + 1)) :
    sphereGaussian (d + 1) =
      Measure.map (e ∘ sphereSplitMap d)
        ((sphereFirstCoordinateLaw d).prod (sphereGaussian d)) := by
  have h := congrArg (Measure.map e) (sphereGaussian_succ_split d hd)
  rw [sphereGaussian_map_linearIsometryEquiv,
    Measure.map_map e.continuous.measurable (sphereSplitMap_measurable d)] at h
  exact h

/-- The Gaussian direction law is exactly normalized Euclidean sphere volume. -/
theorem sphereGaussian_eq_normalized_sphere_volume (d : ℕ) (hd : 0 < d) :
    sphereGaussian d = ((polarAngularMeasure d) Set.univ)⁻¹ • polarAngularMeasure d := by
  have hf : sphereGaussian d = (polarRadiusMeasure d Set.univ) • polarAngularMeasure d := by
    have h := congrArg (Measure.map Prod.fst) (direction_radius_polar_product d hd)
    rw [Measure.map_map measurable_fst
      (normalizedDirection_measurable.prodMk measurable_norm), Measure.map_fst_prod] at h
    exact h
  have hmass : polarRadiusMeasure d Set.univ * polarAngularMeasure d Set.univ = 1 := by
    have h := congrArg (fun μ : Measure (X d) => μ Set.univ) hf
    simpa only [measure_univ, Measure.smul_apply, smul_eq_mul] using h.symm
  rw [ENNReal.eq_inv_of_mul_eq_one_left hmass] at hf
  exact hf

end ExactZO.Gaussian


==> anc/ExactZO/Stage.lean <==
import ExactZO.StageGeometry
import ExactZO.TranscriptCap

/-!
The stage argument with explicit geometric selection and prefix-family
assumptions. The adaptive transcript, closing-call replies, and final fixed
function are constructed rather than assumed as a realizability certificate.
-/

noncomputable section
open scoped InnerProductSpace

namespace ExactZO
namespace Stage

open StageGeometry

abbrev History (d : ℕ) := (linearModel d).History

/-- The analytic family assumptions in Appendix A, `lem:stage`. -/
structure Family (d m : ℕ) (R τ b : ℝ) where
  objective : List (X d) → Objective d
  z : X d → X d
  prefixObjective : List (X d) → Objective d
  coefficient : List (X d) → X d → ℝ
  z_bound : ∀ x, ‖z x‖ ≤ R
  prefix_formula : ∀ pre u tail x, OrthoList (pre ++ u :: tail) →
    (pre ++ u :: tail).length = m → ⟪u, z x⟫_ℝ = 0 →
    (∀ v ∈ tail, |⟪v, z x⟫_ℝ| ≤ τ) →
    (objective (pre ++ u :: tail)).value x = (prefixObjective pre).value x ∧
    (objective (pre ++ u :: tail)).grad x =
      (prefixObjective pre).grad x - coefficient pre x • u
  barrier : ∀ U x, OrthoList U → U.length = m →
    (∃ u ∈ U, ⟪u, z x⟫_ℝ = 0) → b < ‖(objective U).grad x‖

variable {d m : ℕ} {R τ b : ℝ}

def Small (fam : Family d m R τ b) (U : List (X d)) (hist : History d) : Prop :=
  ∀ u ∈ U, ∀ entry ∈ hist, |⟪u, fam.z entry.1.point⟫_ℝ| ≤ τ

theorem Small.mono_history {fam : Family d m R τ b} {U : List (X d)}
    {hist hist' : History d} (hs : Small fam U hist)
    (hsub : ∀ e ∈ hist', e ∈ hist) : Small fam U hist' := by
  intro u hu e he
  exact hs u hu e (hsub e he)

theorem Small.cons {fam : Family d m R τ b} {U : List (X d)} {u : X d}
    {hist : History d} (hu : ∀ e ∈ hist, |⟪u, fam.z e.1.point⟫_ℝ| ≤ τ)
    (hs : Small fam U hist) : Small fam (u :: U) hist := by
  intro v hv e he
  rcases List.mem_cons.mp hv with hv | hv
  · subst v
    exact hu e he
  · exact hs v hv e he

def closingReply (fam : Family d m R τ b) (pre : List (X d))
    (u : X d) (q : LinearQuery d) : LinearReply q :=
  ((fam.prefixObjective pre).value q.point,
    q.directions.adjoint ((fam.prefixObjective pre).grad q.point - fam.coefficient pre q.point • u))

theorem trueReply_closing (fam : Family d m R τ b) (pre tail : List (X d))
    (u : X d) (q : LinearQuery d) (ho : OrthoList (pre ++ u :: tail))
    (hl : (pre ++ u :: tail).length = m) (hz : ⟪u, fam.z q.point⟫_ℝ = 0)
    (hs : ∀ v ∈ tail, |⟪v, fam.z q.point⟫_ℝ| ≤ τ) :
    linearReply (fam.objective (pre ++ u :: tail)) q = closingReply fam pre u q := by
  obtain ⟨hv, hg⟩ := fam.prefix_formula pre u tail q.point ho hl hz hs
  simp only [linearReply, closingReply, hv, hg]

theorem trueReply_pending (fam : Family d m R τ b) (pre tail : List (X d))
    (u : X d) (q : LinearQuery d) (ho : OrthoList (pre ++ u :: tail))
    (hl : (pre ++ u :: tail).length = m) (hz : ⟪u, fam.z q.point⟫_ℝ = 0)
    (hs : ∀ v ∈ tail, |⟪v, fam.z q.point⟫_ℝ| ≤ τ)
    (hV : q.directions.adjoint u = 0) :
    linearReply (fam.objective (pre ++ u :: tail)) q = linearReply (fam.prefixObjective pre) q := by
  rw [trueReply_closing fam pre tail u q ho hl hz hs]
  simp only [closingReply, linearReply, map_sub, map_smul, hV, smul_zero, sub_zero]

/-- Closed replies are valid for every later strip-small completion. Pending
replies are the current prefix, and each completed stage has paid at least `h`. -/
structure Invariant (fam : Family d m R τ b) (h : ℕ) (hist : History d) where
  frame : List (X d)
  closed : History d
  pending : History d
  ortho : OrthoList frame
  split : hist = closed ++ pending
  load : (linearModel d).historyCost pending < h
  paid : h * frame.length + (linearModel d).historyCost pending ≤
    (linearModel d).historyCost hist
  closed_correct : ∀ tail, OrthoList (frame ++ tail) → (frame ++ tail).length = m →
    Small fam tail closed → (linearModel d).ReplyConsistent (fam.objective (frame ++ tail)) closed
  pending_correct : ∀ entry ∈ pending, entry.2 = linearReply (fam.prefixObjective frame) entry.1

theorem initial (fam : Family d m R τ b) {h : ℕ} (hh : 0 < h) :
    Nonempty (Invariant fam h []) := by
  refine ⟨⟨[], [], [], ?_, rfl, hh, by simp, ?_, ?_⟩⟩
  · simp [OrthoList]
  · intro tail ho hl hs e he
    simp at he
  · intro e he
    simp at he

theorem Invariant.frame_length_lt {fam : Family d m R τ b} {h : ℕ} {hist : History d}
    (s : Invariant fam h hist) (hb : (linearModel d).historyCost hist < h * m) :
    s.frame.length < m := by
  by_contra hn
  have hm : m ≤ s.frame.length := Nat.le_of_not_gt hn
  have hm' := Nat.mul_le_mul_left h hm
  have hp := s.paid
  omega

theorem Invariant.closed_length_le {fam : Family d m R τ b} {h : ℕ}
    {hist : History d} (s : Invariant fam h hist) : s.closed.length ≤ hist.length := by
  have heq := congrArg List.length s.split
  simp only [List.length_append] at heq
  omega

def Invariant.append_pending {fam : Family d m R τ b} {h : ℕ} {hist : History d}
    (s : Invariant fam h hist) (q : LinearQuery d)
    (hq : (linearModel d).historyCost s.pending + q.cost < h) :
    Invariant fam h (hist ++ [⟨q, linearReply (fam.prefixObjective s.frame) q⟩]) where
  frame := s.frame
  closed := s.closed
  pending := s.pending ++ [⟨q, linearReply (fam.prefixObjective s.frame) q⟩]
  ortho := s.ortho
  split := by simp only [s.split, List.append_assoc]
  load := by simpa only [OracleModel.historyCost_append, OracleModel.historyCost_singleton] using hq
  paid := by
    simpa only [OracleModel.historyCost_append, OracleModel.historyCost_singleton, Nat.add_assoc]
      using Nat.add_le_add_right s.paid q.cost
  closed_correct := s.closed_correct
  pending_correct := by
    intro entry he
    rcases List.mem_append.mp he with he | he
    · exact s.pending_correct entry he
    · have he' : entry = ⟨q, linearReply (fam.prefixObjective s.frame) q⟩ := by simpa using he
      subst entry
      rfl

theorem Invariant.consistent_completion {fam : Family d m R τ b} {h : ℕ}
    {hist : History d} (s : Invariant fam h hist) (u : X d) (tail : List (X d))
    (ho : OrthoList (s.frame ++ u :: tail)) (hl : (s.frame ++ u :: tail).length = m)
    (hu : ∀ e ∈ s.closed, |⟪u, fam.z e.1.point⟫_ℝ| ≤ τ)
    (ht : Small fam tail hist)
    (hp : ∀ e ∈ s.pending, ⟪u, fam.z e.1.point⟫_ℝ = 0 ∧ e.1.directions.adjoint u = 0) :
    (linearModel d).ReplyConsistent (fam.objective (s.frame ++ u :: tail)) hist := by
  have hcsub : ∀ e ∈ s.closed, e ∈ hist := by
    intro e he
    rw [s.split]
    exact List.mem_append_left _ he
  have hpsub : ∀ e ∈ s.pending, e ∈ hist := by
    intro e he
    rw [s.split]
    exact List.mem_append_right _ he
  have hclosed := s.closed_correct (u :: tail) ho hl
    (Small.cons hu (ht.mono_history hcsub))
  intro e he
  rw [s.split] at he
  rcases List.mem_append.mp he with he | he
  · exact hclosed e he
  · calc
      e.2 = linearReply (fam.prefixObjective s.frame) e.1 := s.pending_correct e he
      _ = linearReply (fam.objective (s.frame ++ u :: tail)) e.1 :=
        (trueReply_pending fam s.frame tail u e.1 ho hl (hp e he).1
          (fun v hv => ht v hv e (hpsub e he)) (hp e he).2).symm

def Invariant.close {fam : Family d m R τ b} {h : ℕ} {hist : History d}
    (s : Invariant fam h hist) (hh : 0 < h) (q : LinearQuery d) (u : X d)
    (hclose : h ≤ (linearModel d).historyCost s.pending + q.cost)
    (hframe : OrthoList (s.frame ++ [u]))
    (hp : ∀ e ∈ s.pending, ⟪u, fam.z e.1.point⟫_ℝ = 0 ∧ e.1.directions.adjoint u = 0)
    (hx : ⟪u, fam.z q.point⟫_ℝ = 0)
    (hu : ∀ e ∈ s.closed, |⟪u, fam.z e.1.point⟫_ℝ| ≤ τ) :
    Invariant fam h (hist ++ [⟨q, closingReply fam s.frame u q⟩]) where
  frame := s.frame ++ [u]
  closed := hist ++ [⟨q, closingReply fam s.frame u q⟩]
  pending := []
  ortho := hframe
  split := by simp
  load := hh
  paid := by
    simp only [OracleModel.historyCost_nil, Nat.add_zero, OracleModel.historyCost_append,
      OracleModel.historyCost_singleton, List.length_append, List.length_singleton]
    have hpaid := s.paid
    change h * (s.frame.length + 1) ≤ (linearModel d).historyCost hist + q.cost
    nlinarith
  closed_correct := by
    intro tail ho hl hs
    have ho' : OrthoList (s.frame ++ u :: tail) := by
      simpa only [List.append_assoc, List.singleton_append] using ho
    have hl' : (s.frame ++ u :: tail).length = m := by
      simpa only [List.append_assoc, List.singleton_append] using hl
    have hc := s.consistent_completion u tail ho' hl' hu
      (hs.mono_history (fun e he => List.mem_append_left _ he)) hp
    have hcq : linearReply (fam.objective (s.frame ++ u :: tail)) q =
        closingReply fam s.frame u q :=
      trueReply_closing fam s.frame tail u q ho' hl' hx
        (fun v hv => hs v hv ⟨q, closingReply fam s.frame u q⟩ (by simp))
    intro e he
    change e.2 = linearReply (fam.objective ((s.frame ++ [u]) ++ tail)) e.1
    simp only [List.append_assoc, List.singleton_append]
    rcases List.mem_append.mp he with he | he
    · exact hc e he
    · have he' : e = ⟨q, closingReply fam s.frame u q⟩ := by simpa using he
      subst e
      exact hcq.symm
  pending_correct := by simp

theorem Invariant.advance {fam : Family d m R τ b} {h Q : ℕ} {hist : History d}
    (s : Invariant fam h hist) (hh : 0 < h)
    (selector : StripSelector (d := d) R τ (d - m - h + 1) Q) (hmhd : m + h ≤ d)
    (q : LinearQuery d) (hbudget : (linearModel d).historyCost hist + q.cost < h * m)
    (hQ : hist.length ≤ Q) :
    ∃ reply : LinearReply q, Nonempty (Invariant fam h (hist ++ [⟨q, reply⟩])) := by
  by_cases hpend : (linearModel d).historyCost s.pending + q.cost < h
  · exact ⟨linearReply (fam.prefixObjective s.frame) q, ⟨s.append_pending q hpend⟩⟩
  · have hlen : s.frame.length < m := s.frame_length_lt (by omega)
    obtain ⟨u, hunit, horth, hp, hx, hu, hframe⟩ :=
      select_closing_direction selector hmhd fam.z fam.z_bound s.frame s.ortho hlen
        s.pending s.closed s.load (s.closed_length_le.trans hQ) q.point
    exact ⟨closingReply fam s.frame u q,
      ⟨s.close hh q u (Nat.le_of_not_gt hpend) hframe hp hx hu⟩⟩

theorem Invariant.finish {fam : Family d m R τ b} {h Q : ℕ} {hist : History d}
    (s : Invariant fam h hist)
    (selector : StripSelector (d := d) R τ (d - m - h + 1) Q) (hmhd : m + h ≤ d)
    (hbudget : (linearModel d).historyCost hist < h * m) (hQ : hist.length ≤ Q)
    (x : X d) :
    ∃ U, OrthoList U ∧ U.length = m ∧
      (linearModel d).ReplyConsistent (fam.objective U) hist ∧ b < ‖(fam.objective U).grad x‖ := by
  have hlen := s.frame_length_lt hbudget
  obtain ⟨u, hunit, horth, hp, hx, hu, hframe⟩ :=
    select_closing_direction selector hmhd fam.z fam.z_bound s.frame s.ortho hlen
      s.pending s.closed s.load (s.closed_length_le.trans hQ) x
  have hlen' : (s.frame ++ [u]).length ≤ m := by simpa using Nat.succ_le_of_lt hlen
  obtain ⟨tail, htlen, htframe, hsmall⟩ :=
    complete_frame selector hmhd fam.z fam.z_bound (s.frame ++ [u]) hframe hlen' hist hQ
  have hU : OrthoList (s.frame ++ u :: tail) := by
    simpa only [List.append_assoc, List.singleton_append] using htframe
  have hlength : (s.frame ++ u :: tail).length = m := by
    simpa only [List.append_assoc, List.singleton_append] using htlen
  refine ⟨s.frame ++ u :: tail, hU, hlength,
    s.consistent_completion u tail hU hlength hu hsmall hp, ?_⟩
  exact fam.barrier _ x hU hlength ⟨u, by simp, hx⟩

def BadRun (fam : Family d m R τ b) (A : (linearModel d).Algorithm) : Prop :=
  ∃ U n x, OrthoList U ∧ U.length = m ∧
    (linearModel d).Runs A (fam.objective U) n x ∧ b < ‖(fam.objective U).grad x‖

/-- Finite induction constructs the adaptive transcript. No realizability
statement or completed-frame witness is assumed in this induction. -/
theorem simulate (fam : Family d m R τ b) {h Q : ℕ} (hh : 0 < h)
    (selector : StripSelector (d := d) R τ (d - m - h + 1) Q) (hmhd : m + h ≤ d)
    (A : (linearModel d).Algorithm) (hcap : (linearModel d).UniversalCap A Q (h * m))
    (fuel : ℕ) {hist : History d} (hlen : hist.length + fuel = Q)
    (hreach : (linearModel d).Reachable A hist) (s : Invariant fam h hist) : BadRun fam A := by
  induction fuel generalizing hist with
  | zero =>
      cases ha : A hist with
      | query q =>
          have hq := (hcap.query_bounds hist q hreach ha).2
          omega
      | output x =>
          obtain ⟨U, ho, hm, hc, hb⟩ := s.finish selector hmhd (hcap.prefix_cost hist hreach)
            (by omega) x
          exact ⟨U, (linearModel d).historyCost hist, x, ho, hm,
            OracleModel.Reachable.runs _ hreach hc ha, hb⟩
  | succ fuel ih =>
      cases ha : A hist with
      | output x =>
          obtain ⟨U, ho, hm, hc, hb⟩ := s.finish selector hmhd (hcap.prefix_cost hist hreach)
            (by omega) x
          exact ⟨U, (linearModel d).historyCost hist, x, ho, hm,
            OracleModel.Reachable.runs _ hreach hc ha, hb⟩
      | query q =>
          obtain ⟨hcost, hcalls⟩ := hcap.query_bounds hist q hreach ha
          obtain ⟨reply, ⟨s'⟩⟩ := s.advance hh selector hmhd q hcost (by omega)
          apply ih (hist := hist ++ [⟨q, reply⟩])
          · simp only [List.length_append, List.length_singleton]
            omega
          · exact OracleModel.Reachable.query hreach ha reply
          · exact s'

/-- Appendix A's transcript-wide stage argument, including closing calls and
an arbitrary unqueried output. -/
theorem stage_failure (fam : Family d m R τ b) {h Q : ℕ} (hh : 0 < h)
    (selector : StripSelector (d := d) R τ (d - m - h + 1) Q) (hmhd : m + h ≤ d)
    (A : (linearModel d).Algorithm) (hcap : (linearModel d).UniversalCap A Q (h * m)) :
    BadRun fam A := by
  obtain ⟨s⟩ := initial fam hh
  exact simulate fam hh selector hmhd A hcap Q (by simp) OracleModel.Reachable.nil s

/-- Only full orthonormal frames index the legal family. -/
def familyClass (fam : Family d m R τ b) : Set (Objective d) :=
  {f | ∃ U, OrthoList U ∧ U.length = m ∧ f = fam.objective U}

/-- The stage lower bound with a budget promise only on the legal family,
as in `wk:lem:stage`. Its sole external mathematical assumptions are the
geometric selector and the explicitly stated analytic family properties. -/
theorem stage_lower_bound (fam : Family d m R τ b) {h : ℕ} (hm : 0 < m) (hh : 0 < h)
    (selector : StripSelector (d := d) R τ (d - m - h + 1) (h * m))
    (hmhd : m + h ≤ d) :
    ((h * m : ℕ) : ℕ∞) ≤ (linearModel d).Ndet (familyClass fam) b := by
  let M := linearModel d
  apply OracleModel.le_Ndet
  intro A hA
  by_contra hnot
  have hc : M.worstCost A (familyClass fam) < ((h * m : ℕ) : ℕ∞) := lt_of_not_ge hnot
  have hpos : 0 < h * m := Nat.mul_pos hh hm
  let N := h * m - 1
  have hN : N + 1 = h * m := by omega
  have hbudget : M.worstCost A (familyClass fam) ≤ (N : ℕ∞) := by
    apply (ENat.lt_add_one_iff (ENat.coe_ne_top N)).mp
    have heq : (N : ℕ∞) + 1 = ((h * m : ℕ) : ℕ∞) := by exact_mod_cast hN
    rw [heq]
    exact hc
  have hs := OracleModel.Succeeds.cap_of_worstCost M hA hbudget
  have hcap : M.UniversalCap (M.capAlgorithm A N) (h * m) (h * m) := by
    have hbase := M.capAlgorithm_universalCap A N
    apply OracleModel.UniversalCap.mono M hbase
    · omega
    · omega
  obtain ⟨U, n, x, hU, hlen, hrun, hbad⟩ := stage_failure fam hh selector hmhd
    (M.capAlgorithm A N) hcap
  obtain ⟨n', y, hyrun, hgood⟩ := hs (fam.objective U) ⟨U, hU, hlen, rfl⟩
  have heq : y = x := (OracleModel.RunFrom.unique M hyrun hrun).2
  subst y
  exact (not_lt_of_ge hgood) hbad

end Stage
end ExactZO


==> anc/ExactZO/StageGeometry.lean <==
import ExactZO.HistorySpace
import Mathlib.Data.List.Pairwise

/-!
Geometry used in `lem:stage` of `appendices/A_tools.tex` and `wk:lem:stage`.
The selector below is precisely the geometric premise: it does not contain
an algorithm, an oracle reply, or the stage lower bound. Pending constraints
reuse the rank-priced subspace estimate from `ExactZO.HistorySpace` after
replacing query points by their images under `z`.
-/

noncomputable section
open scoped InnerProductSpace

namespace ExactZO.StageGeometry

def OrthoList {d : ℕ} (U : List (X d)) : Prop :=
  U.Pairwise (fun u v => ⟪u, v⟫_ℝ = 0) ∧ ∀ u ∈ U, ‖u‖ = 1

def StripSelector {d : ℕ} (R τ : ℝ) (p Q : ℕ) : Prop :=
  ∀ S : Submodule ℝ (X d), p ≤ Module.finrank ℝ S →
    ∀ points : List (X d), points.length ≤ Q →
      (∀ a ∈ points, ‖a‖ ≤ R) →
      ∃ u : X d, ‖u‖ = 1 ∧ u ∈ S ∧ ∀ a ∈ points, |⟪u, a⟫_ℝ| ≤ τ

@[simp] theorem orthoList_nil (d : ℕ) : OrthoList ([] : List (X d)) := by
  simp [OrthoList]

theorem OrthoList.append_unit {d : ℕ} {U : List (X d)} (hU : OrthoList U)
    {u : X d} (hu : ‖u‖ = 1) (ho : ∀ v ∈ U, ⟪u, v⟫_ℝ = 0) :
    OrthoList (U ++ [u]) := by
  constructor
  · apply List.pairwise_append.mpr
    refine ⟨hU.1, by simp, ?_⟩
    intro v hv w hw
    simp only [List.mem_singleton] at hw
    subst w
    simpa only [real_inner_comm] using ho v hv
  · intro v hv
    rcases List.mem_append.mp hv with hv | hv
    · exact hU.2 v hv
    · simpa using (List.mem_singleton.mp hv) ▸ hu

def frameSpace {d : ℕ} : List (X d) → Submodule ℝ (X d)
  | [] => ⊥
  | u :: U => Submodule.span ℝ ({u} : Set (X d)) ⊔ frameSpace U

theorem frameSpace_finrank_le_length {d : ℕ} (U : List (X d)) :
    Module.finrank ℝ (frameSpace U) ≤ U.length := by
  classical
  induction U with
  | nil => simp [frameSpace]
  | cons u U ih =>
      have hp : Module.finrank ℝ (Submodule.span ℝ ({u} : Set (X d))) ≤ 1 := by
        simpa using finrank_span_le_card (R := ℝ) ({u} : Set (X d))
      have hh := (Submodule.finrank_add_le_finrank_add_finrank
        (Submodule.span ℝ ({u} : Set (X d))) (frameSpace U)).trans (Nat.add_le_add hp ih)
      simpa [frameSpace, Nat.add_comm] using hh

theorem mem_frameSpace {d : ℕ} {U : List (X d)} {u : X d} (hu : u ∈ U) :
    u ∈ frameSpace U := by
  induction U with
  | nil => simp at hu
  | cons v U ih =>
      rcases List.mem_cons.mp hu with hv | ht
      · subst u
        exact (show Submodule.span ℝ ({v} : Set (X d)) ≤ frameSpace (v :: U) from
          le_sup_left) (Submodule.subset_span (by simp))
      · exact (show frameSpace U ≤ frameSpace (v :: U) from le_sup_right) (ih ht)

def replaceQueryPoint {d : ℕ} (z : X d → X d) (q : LinearQuery d) : LinearQuery d :=
  ⟨q.width, z q.point, q.directions⟩

def compressedHistory {d : ℕ} (z : X d → X d)
    (hist : (linearModel d).History) : (linearModel d).History :=
  hist.map fun entry => ⟨replaceQueryPoint z entry.1, entry.2⟩

theorem compressedHistory_cost {d : ℕ} (z : X d → X d)
    (hist : (linearModel d).History) :
    (linearModel d).historyCost (compressedHistory z hist) =
      (linearModel d).historyCost hist := by
  simp [compressedHistory, OracleModel.historyCost, List.map_map, linearModel,
    LinearQuery.cost, LinearQuery.rank, replaceQueryPoint, Function.comp_def]

def pendingSpace {d : ℕ} (z : X d → X d)
    (hist : (linearModel d).History) : Submodule ℝ (X d) :=
  historySpace (compressedHistory z hist)

theorem pendingSpace_finrank_le_cost {d : ℕ} (z : X d → X d)
    (hist : (linearModel d).History) :
    Module.finrank ℝ (pendingSpace z hist) ≤ (linearModel d).historyCost hist := by
  simpa [pendingSpace, compressedHistory_cost] using
    historySpace_finrank_le_cost (compressedHistory z hist)

theorem compressedPoint_mem_pendingSpace {d : ℕ} (z : X d → X d)
    {hist : (linearModel d).History} {entry : (linearModel d).Entry} (he : entry ∈ hist) :
    z entry.1.point ∈ pendingSpace z hist := by
  exact queryPoint_mem_historySpace
    (List.mem_map.mpr ⟨entry, he, rfl⟩ :
      ⟨replaceQueryPoint z entry.1, entry.2⟩ ∈ compressedHistory z hist)

theorem direction_mem_pendingSpace {d : ℕ} (z : X d → X d)
    {hist : (linearModel d).History} {entry : (linearModel d).Entry} (he : entry ∈ hist)
    (v : X entry.1.width) : entry.1.directions v ∈ pendingSpace z hist := by
  exact queryDirection_mem_historySpace
    (List.mem_map.mpr ⟨entry, he, rfl⟩ :
      ⟨replaceQueryPoint z entry.1, entry.2⟩ ∈ compressedHistory z hist) v

def historyPoints {d : ℕ} (z : X d → X d) (hist : (linearModel d).History) :
    List (X d) := hist.map fun entry => z entry.1.point

theorem select_on_history {d p Q : ℕ} {R τ : ℝ}
    (selector : StripSelector (d := d) R τ p Q)
    (z : X d → X d) (hz : ∀ x, ‖z x‖ ≤ R)
    (S : Submodule ℝ (X d)) (hS : p ≤ Module.finrank ℝ S)
    (hist : (linearModel d).History) (hQ : hist.length ≤ Q) :
    ∃ u : X d, ‖u‖ = 1 ∧ u ∈ S ∧
      ∀ entry ∈ hist, |⟪u, z entry.1.point⟫_ℝ| ≤ τ := by
  have hlen : (historyPoints z hist).length ≤ Q := by simpa [historyPoints] using hQ
  have hnorm : ∀ a ∈ historyPoints z hist, ‖a‖ ≤ R := by
    intro a ha
    obtain ⟨entry, _, rfl⟩ := List.mem_map.mp ha
    exact hz entry.1.point
  obtain ⟨u, hu, hmem, hstrip⟩ := selector S hS (historyPoints z hist) hlen hnorm
  exact ⟨u, hu, hmem, fun entry he => hstrip _ (List.mem_map.mpr ⟨entry, he, rfl⟩)⟩

/-- The current direction map is not included: its reply is formed after selection. -/
def closingSpace {d : ℕ} (z : X d → X d) (U : List (X d))
    (pending : (linearModel d).History) (current : X d) : Submodule ℝ (X d) :=
  (frameSpace U ⊔ pendingSpace z pending) ⊔
    Submodule.span ℝ ({z current} : Set (X d))

theorem closingSpace_finrank_le {d : ℕ} (z : X d → X d) (U : List (X d))
    (pending : (linearModel d).History) (current : X d) :
    Module.finrank ℝ (closingSpace z U pending current) ≤
      U.length + (linearModel d).historyCost pending + 1 := by
  classical
  have hp : Module.finrank ℝ (Submodule.span ℝ ({z current} : Set (X d))) ≤ 1 := by
    simpa using finrank_span_le_card (R := ℝ) ({z current} : Set (X d))
  have hbase := (Submodule.finrank_add_le_finrank_add_finrank
    (frameSpace U) (pendingSpace z pending)).trans
    (Nat.add_le_add (frameSpace_finrank_le_length U) (pendingSpace_finrank_le_cost z pending))
  exact (Submodule.finrank_add_le_finrank_add_finrank _ _).trans (Nat.add_le_add hbase hp)

theorem select_closing_direction {d m h Q : ℕ} {R τ : ℝ}
    (selector : StripSelector (d := d) R τ (d - m - h + 1) Q)
    (hmhd : m + h ≤ d) (z : X d → X d) (hz : ∀ x, ‖z x‖ ≤ R)
    (U : List (X d)) (hU : OrthoList U) (hlen : U.length < m)
    (pending closed : (linearModel d).History)
    (hpend : (linearModel d).historyCost pending < h) (hclosed : closed.length ≤ Q)
    (current : X d) :
    ∃ u : X d, ‖u‖ = 1 ∧
      (∀ v ∈ U, ⟪u, v⟫_ℝ = 0) ∧
      (∀ entry ∈ pending, ⟪u, z entry.1.point⟫_ℝ = 0 ∧ entry.1.directions.adjoint u = 0) ∧
      ⟪u, z current⟫_ℝ = 0 ∧
      (∀ entry ∈ closed, |⟪u, z entry.1.point⟫_ℝ| ≤ τ) ∧
      OrthoList (U ++ [u]) := by
  let S := closingSpace z U pending current
  have hdim : d - m - h + 1 ≤ Module.finrank ℝ Sᗮ := by
    have hb := closingSpace_finrank_le z U pending current
    have hd : Module.finrank ℝ S + Module.finrank ℝ Sᗮ = d := by
      simpa [X] using S.finrank_add_finrank_orthogonal
    change Module.finrank ℝ S ≤ _ at hb
    omega
  obtain ⟨u, hu, horth, hstrip⟩ := select_on_history selector z hz Sᗮ hdim closed hclosed
  have hframe : ∀ v ∈ U, ⟪u, v⟫_ℝ = 0 := by
    intro v hv
    apply (Submodule.mem_orthogonal' S u).mp horth
    exact (show frameSpace U ≤ S from le_sup_left.trans le_sup_left) (mem_frameSpace hv)
  have hpending : ∀ entry ∈ pending,
      ⟪u, z entry.1.point⟫_ℝ = 0 ∧ entry.1.directions.adjoint u = 0 := by
    intro entry he
    have hdir : ∀ v : X entry.1.width, ⟪u, entry.1.directions v⟫_ℝ = 0 := by
      intro v
      apply (Submodule.mem_orthogonal' S u).mp horth
      exact (show pendingSpace z pending ≤ S from le_sup_right.trans le_sup_left)
        (direction_mem_pendingSpace z he v)
    constructor
    · apply (Submodule.mem_orthogonal' S u).mp horth
      exact (show pendingSpace z pending ≤ S from le_sup_right.trans le_sup_left)
        (compressedPoint_mem_pendingSpace z he)
    · apply (inner_self_eq_zero (𝕜 := ℝ)).mp
      rw [entry.1.directions.adjoint_inner_left]
      exact hdir _
  have hcurrent : ⟪u, z current⟫_ℝ = 0 := by
    apply (Submodule.mem_orthogonal' S u).mp horth
    exact (show Submodule.span ℝ ({z current} : Set (X d)) ≤ S from le_sup_right)
      (Submodule.subset_span (by simp))
  exact ⟨u, hu, hframe, hpending, hcurrent, hstrip, hU.append_unit hu hframe⟩

/-- Complete a partial frame; every added direction obeys the strips on all
past points. Existing frame vectors are preserved in their original order. -/
theorem complete_frame {d m h Q : ℕ} {R τ : ℝ}
    (selector : StripSelector (d := d) R τ (d - m - h + 1) Q)
    (hmhd : m + h ≤ d) (z : X d → X d) (hz : ∀ x, ‖z x‖ ≤ R)
    (U : List (X d)) (hU : OrthoList U) (hlen : U.length ≤ m)
    (hist : (linearModel d).History) (hQ : hist.length ≤ Q) :
    ∃ tail : List (X d), (U ++ tail).length = m ∧ OrthoList (U ++ tail) ∧
      ∀ u ∈ tail, ∀ entry ∈ hist, |⟪u, z entry.1.point⟫_ℝ| ≤ τ := by
  have aux : ∀ n : ℕ, ∀ V : List (X d), OrthoList V → V.length + n = m →
      ∃ tail : List (X d), (V ++ tail).length = m ∧ OrthoList (V ++ tail) ∧
        ∀ u ∈ tail, ∀ entry ∈ hist, |⟪u, z entry.1.point⟫_ℝ| ≤ τ := by
    intro n
    induction n with
    | zero =>
        intro V hV hvlen
        refine ⟨[], ?_, ?_, ?_⟩
        · simpa using hvlen
        · simpa using hV
        · simp
    | succ n ih =>
        intro V hV hvlen
        have hvlt : V.length < m := by omega
        have hdim : d - m - h + 1 ≤ Module.finrank ℝ (frameSpace V)ᗮ := by
          have hb := frameSpace_finrank_le_length V
          have hd : Module.finrank ℝ (frameSpace V) +
              Module.finrank ℝ (frameSpace V)ᗮ = d := by
            simpa [X] using (frameSpace V).finrank_add_finrank_orthogonal
          omega
        obtain ⟨u, hu, horth, hstrip⟩ :=
          select_on_history selector z hz (frameSpace V)ᗮ hdim hist hQ
        have hperp : ∀ v ∈ V, ⟪u, v⟫_ℝ = 0 := by
          intro v hv
          exact (Submodule.mem_orthogonal' _ _).mp horth v (mem_frameSpace hv)
        have hnext : (V ++ [u]).length + n = m := by
          simp only [List.length_append, List.length_singleton]
          omega
        obtain ⟨tail, hlength, hfull, htail⟩ := ih (V ++ [u]) (hV.append_unit hu hperp) hnext
        refine ⟨u :: tail, ?_, ?_, ?_⟩
        · simpa only [List.append_assoc, List.singleton_append] using hlength
        · simpa only [List.append_assoc, List.singleton_append] using hfull
        · intro v hv entry he
          rcases List.mem_cons.mp hv with hv | hv
          · subst v
            exact hstrip entry he
          · exact htail v hv entry he
  exact aux (m - U.length) U hU (by omega)

end ExactZO.StageGeometry


==> anc/ExactZO/SublevelBarrier.lean <==
import ExactZO.RadialSecond
import ExactZO.SublevelPotential
import ExactZO.FrameGeometry
import ExactZO.ChainBarrier
import ExactZO.SublevelWrapper

/-! Full-space gradient barrier for the actual sublevel wrapper. The exterior
estimate uses a slightly coarser radial chain bound than the manuscript; it
still gives a gradient norm at least two, exceeding the required 5/8. -/
noncomputable section
open scoped InnerProductSpace
namespace ExactZO.SublevelBarrier
open RadialCompression FrameGeometry StageGeometry
variable {d : ℕ}

private theorem radius_ge_32 {m : ℕ} {R : ℝ} (hm : 1 ≤ m) (hR : 0 < R)
    (hsize : 1024 * (m : ℝ) ≤ R ^ 2) : 32 ≤ R := by
  have hm' : (1 : ℝ) ≤ m := by exact_mod_cast hm
  nlinarith

private theorem mu_bounds {m : ℕ} {R : ℝ} (hR : 0 < R)
    (hsize : 1024 * (m : ℝ) ≤ R ^ 2) :
    0 ≤ 64 * (m : ℝ) / R ^ 2 ∧ 64 * (m : ℝ) / R ^ 2 ≤ 1 / 16 := by
  constructor
  · positivity
  · apply (div_le_iff₀ (sq_pos_of_pos hR)).2
    nlinarith

private theorem near_factor {m : ℕ} {R : ℝ} (hm : 1 ≤ m) (hR : 0 < R)
    (hsize : 1024 * (m : ℝ) ≤ R ^ 2) (x : X d) (hx : ‖x‖ ≤ R / 2 + 2) :
    (6 / 7 : ℝ) ≤ factor R x := by
  have h32 := radius_ge_32 hm hR hsize
  have hr : ‖x‖ ≤ 9 * R / 16 := by linarith
  have hr2 : ‖x‖ ^ 2 / R ^ 2 ≤ 81 / 256 := by
    apply (div_le_iff₀ (sq_pos_of_pos hR)).2
    nlinarith [norm_nonneg x]
  have ha := factor_pos R x
  have hi := factor_identity hR x
  have hh := mul_le_mul_of_nonneg_left hr2 (sq_nonneg (factor R x))
  have ha2 : (36 / 49 : ℝ) < factor R x ^ 2 := by nlinarith
  nlinarith

private theorem near_slope_ratio {m : ℕ} {R : ℝ} (hm : 1 ≤ m) (hR : 0 < R)
    (hsize : 1024 * (m : ℝ) ≤ R ^ 2) (x : X d) :
    0 ≤ SublevelPotential.slope (64 * (m : ℝ) / R ^ 2) (R / 2) ‖x‖ / ‖x‖ ∧
    SublevelPotential.slope (64 * (m : ℝ) / R ^ 2) (R / 2) ‖x‖ / ‖x‖ ≤ 3 / 16 := by
  obtain ⟨hμ, hμ₁⟩ := mu_bounds hR hsize
  have h32 := radius_ge_32 hm hR hsize
  have hs := SublevelPotential.slope_bounds hμ (show 64 * (m:ℝ) / R^2 ≤ 1 by linarith)
    (show 0 ≤ R/2 by positivity) (norm_nonneg x)
  refine ⟨div_nonneg hs.1 (norm_nonneg x), ?_⟩
  have hrat := SublevelPotential.slope_ratio_bound hμ (show 0 < R/2 by positivity) (norm_nonneg x)
  have h4 : 2 / (R/2) ≤ 1/8 := by
    apply (div_le_iff₀ (show 0 < R/2 by positivity)).2
    linarith
  linarith

private theorem near_scalar {a p y c q : ℝ} (ha : 6/7 ≤ a) (hp : p ≤ -1)
    (hy : |y| ≤ 1) (hc : |c| ≤ 25/2048) (hq : 0 ≤ q) (hq' : q ≤ 3/16) :
    a * (p-y*c) + q*(y/a) ≤ -(643/1024 : ℝ) := by
  have ha0 : 0 < a := by linarith
  have hyc : |y*c| ≤ 25/2048 := by
    rw [abs_mul]
    nlinarith [mul_le_mul hy hc (abs_nonneg c) (by norm_num : (0:ℝ) ≤ 1)]
  have hpc : p-y*c ≤ -(1-25/2048 : ℝ) := by
    have h := (abs_le.mp hyc).1
    linarith
  have hmain := mul_le_mul_of_nonneg_left hpc ha0.le
  have hmain' := mul_le_mul_of_nonpos_right ha (show -(1-25/2048 : ℝ) ≤ 0 by norm_num)
  have hya : y/a ≤ 7/6 := by
    apply (div_le_iff₀ ha0).2
    have h := (abs_le.mp hy).2
    linarith
  have hqya := mul_le_mul_of_nonneg_left hya hq
  have hqbound := mul_le_mul_of_nonneg_right hq' (show (0:ℝ) ≤ 7/6 by norm_num)
  nlinarith

/-- The frame scalar product corresponding to the weighted chain gradient. -/
theorem compressed_inner_frame (R : ℝ) (U : List (X d)) (x : X d) (p : X U.length) :
    ⟪coordinateMap U (compression R x), p⟫_ℝ = factor R x * ⟪x, frameMap U p⟫_ℝ := by
  rw [coordinateMap]
  rw [(frameMap U).adjoint_inner_left]
  rw [compression, real_inner_smul_left]

/-- The radial component of the derivative is its radial eigenvalue. -/
theorem inner_derivative_radial {R : ℝ} (hR : 0 < R) (x w : X d) :
    ⟪x, derivative R x w⟫_ℝ = factor R x ^ 3 * ⟪x, w⟫_ℝ := by
  simp only [derivative, ContinuousLinearMap.sub_apply, ContinuousLinearMap.smul_apply,
    ContinuousLinearMap.id_apply, ContinuousLinearMap.smulRight_apply, innerSL_apply,
    inner_sub_right, real_inner_smul_right, real_inner_self_eq_norm_sq]
  have hi := factor_identity hR x
  have hh := congrArg (fun t : ℝ => t * factor R x * ⟪x,w⟫_ℝ) hi
  dsimp only at hh
  field_simp at hh ⊢
  nlinarith only [hh]

private theorem gradient_coordinate_formula {R : ℝ} (hR : 0 < R)
    {U : List (X d)} (hU : OrthoList U) (x : X d) (p : X U.length) (q : ℝ)
    (j : Fin U.length) :
    ⟪U.get j, derivative R x (frameMap U p) + q • x⟫_ℝ =
      factor R x * (p j - coordinateMap U (compression R x) j *
        (⟪coordinateMap U (compression R x), p⟫_ℝ / R^2)) +
      q * (coordinateMap U (compression R x) j / factor R x) := by
  have hj : ⟪U.get j, frameMap U p⟫_ℝ = p j := by
    rw [← coordinateMap_apply, coordinateMap_frameMap_apply hU]
  rw [compressed_inner_frame, coordinateMap_apply, compression, real_inner_smul_right]
  simp only [derivative, ContinuousLinearMap.sub_apply, ContinuousLinearMap.smul_apply,
    ContinuousLinearMap.id_apply, ContinuousLinearMap.smulRight_apply, innerSL_apply,
    inner_add_right, inner_sub_right, real_inner_smul_right, hj]
  field_simp [(factor_pos R x).ne']
  ring

/-- Near the center an actual unfinished chain coordinate forces a negative
frame component below minus 5/8. -/
theorem near_barrier {m : ℕ} {R : ℝ} (hm : 1 ≤ m) (hR : 0 < R)
    (hsize : 1024 * (m : ℝ) ≤ R ^ 2) {U : List (X d)} (hU : OrthoList U)
    (x : X d) (p : X U.length)
    (hw : |⟪coordinateMap U (compression R x), p⟫_ℝ| ≤ (25/2 : ℝ)*m)
    (hj : ∃ j : Fin U.length, |coordinateMap U (compression R x) j| < 1 ∧ p j ≤ -1)
    (hx : ‖x‖ ≤ R/2+2) :
    (5/8 : ℝ) < ‖derivative R x (frameMap U p) +
      SublevelPotential.gradient (64*(m:ℝ)/R^2) (R/2) x‖ := by
  obtain ⟨j, hy, hp⟩ := hj
  have ha := near_factor hm hR hsize x hx
  obtain ⟨hq, hq'⟩ := near_slope_ratio hm hR hsize x
  have hc : |⟪coordinateMap U (compression R x), p⟫_ℝ / R^2| ≤ 25/2048 := by
    rw [abs_div, abs_of_pos (sq_pos_of_pos hR)]
    apply (div_le_iff₀ (sq_pos_of_pos hR)).2
    nlinarith
  have hn := near_scalar ha hp hy.le hc hq hq'
  rw [← gradient_coordinate_formula hR hU x p
    (SublevelPotential.slope (64*(m:ℝ)/R^2) (R/2) ‖x‖ / ‖x‖) j] at hn
  change ⟪U.get j, derivative R x (frameMap U p) +
    SublevelPotential.gradient (64*(m:ℝ)/R^2) (R/2) x⟫_ℝ ≤ _ at hn
  have hu : ‖U.get j‖ = 1 := hU.2 _ (List.get_mem U j)
  have habs := abs_real_inner_le_norm (U.get j)
    (derivative R x (frameMap U p) + SublevelPotential.gradient (64*(m:ℝ)/R^2) (R/2) x)
  rw [hu, one_mul] at habs
  have hneg := neg_le_abs ⟪U.get j, derivative R x (frameMap U p) +
    SublevelPotential.gradient (64*(m:ℝ)/R^2) (R/2) x⟫_ℝ
  linarith

/-- The exterior radial potential dominates the chain radial component even
with the coarser bound a²≤1; no unfinished-coordinate premise is needed. -/
theorem far_barrier {m : ℕ} {R : ℝ} (hR : 0 < R) (U : List (X d))
    (x : X d) (p : X U.length)
    (hw : |⟪coordinateMap U (compression R x), p⟫_ℝ| ≤ (25/2 : ℝ)*m)
    (hx : R/2+2 ≤ ‖x‖) :
    (2 : ℝ) ≤ ‖derivative R x (frameMap U p) +
      SublevelPotential.gradient (64*(m:ℝ)/R^2) (R/2) x‖ := by
  have hr : 0 < ‖x‖ := by linarith
  have hμ : 0 ≤ 64*(m:ℝ)/R^2 := by positivity
  have ha := factor_pos R x
  have ha₁ := factor_le_one R x
  have ha₂ : factor R x ^ 2 ≤ 1 := by nlinarith
  have hw' : -(25/2 : ℝ)*m ≤ factor R x ^ 2 *
      ⟪coordinateMap U (compression R x), p⟫_ℝ := by
    have hh : |factor R x ^ 2 * ⟪coordinateMap U (compression R x), p⟫_ℝ| ≤ (25/2 : ℝ)*m := by
      rw [abs_mul, abs_of_nonneg (sq_nonneg _)]
      have hm0 : (0 : ℝ) ≤ (25/2 : ℝ)*m := by positivity
      exact (mul_le_mul_of_nonneg_left hw (sq_nonneg _)).trans
        (by simpa only [one_mul] using mul_le_mul_of_nonneg_right ha₂ hm0)
    simpa only [neg_mul] using (abs_le.mp hh).1
  have he : ⟪x, derivative R x (frameMap U p) +
      SublevelPotential.gradient (64*(m:ℝ)/R^2) (R/2) x⟫_ℝ =
      factor R x ^ 2 * ⟪coordinateMap U (compression R x), p⟫_ℝ +
        ((64*(m:ℝ)/R^2)*(R/2)+2)*‖x‖ := by
    rw [inner_add_right, inner_derivative_radial hR, compressed_inner_frame]
    simp only [SublevelPotential.gradient, RadialLift.lift, real_inner_smul_right,
      real_inner_self_eq_norm_sq, SublevelPotential.slope_outer hx]
    field_simp
    ring
  have hrr : R/2 ≤ ‖x‖ := by linarith
  have hm := mul_le_mul_of_nonneg_left hrr (mul_nonneg hμ (show 0 ≤ R/2 by positivity))
  have heμ : (64*(m:ℝ)/R^2)*(R/2)*(R/2) = 16*(m:ℝ) := by field_simp; ring
  rw [heμ] at hm
  have hinner := real_inner_le_norm x (derivative R x (frameMap U p) +
      SublevelPotential.gradient (64*(m:ℝ)/R^2) (R/2) x)
  rw [he] at hinner
  have hm0 : (0 : ℝ) ≤ m := Nat.cast_nonneg m
  nlinarith

/-- The actual wrapper has a strict full-space gradient barrier whenever any
compressed coordinate is unfinished. -/
theorem gradient_barrier {m : ℕ} {R : ℝ} (hm : 1 ≤ m) (hR : 0 < R)
    (hsize : 1024 * (m : ℝ) ≤ R ^ 2) {U : List (X d)} (hU : OrthoList U)
    (hlen : U.length = m) (x : X d)
    (hx : ∃ i : Fin U.length, |SublevelWrapper.chainPoint R U x i| < 1) :
    (5/8 : ℝ) < ‖SublevelWrapper.gradient m R U x‖ := by
  have hw : |⟪coordinateMap U (compression R x),
      ScalarChain.gradient U.length (SublevelWrapper.chainPoint R U x)⟫_ℝ| ≤ (25/2 : ℝ)*m := by
    calc
      _ ≤ (25/2 : ℝ)*U.length :=
        ScalarChain.gradient_weighted_coarse U.length (SublevelWrapper.chainPoint R U x)
      _ = _ := by rw [hlen]
  have hj := ScalarChain.gradient_exists_barrier U.length (SublevelWrapper.chainPoint R U x) hx
  change (5/8 : ℝ) < ‖derivative R x (frameMap U
    (ScalarChain.gradient U.length (SublevelWrapper.chainPoint R U x))) +
    SublevelPotential.gradient (64*(m:ℝ)/R^2) (R/2) x‖
  by_cases hn : ‖x‖ ≤ R/2+2
  · exact near_barrier hm hR hsize hU x _ hw hj hn
  · have h := far_barrier hR U x (ScalarChain.gradient U.length (SublevelWrapper.chainPoint R U x))
      hw (le_of_lt (lt_of_not_ge hn))
    linarith

/-- The exact zero-coordinate condition used by the resisting-oracle stage. -/
theorem gradient_barrier_of_zero {m : ℕ} {R : ℝ} (hm : 1 ≤ m) (hR : 0 < R)
    (hsize : 1024 * (m : ℝ) ≤ R ^ 2) {U : List (X d)} (hU : OrthoList U)
    (hlen : U.length = m) (x : X d) (hx : ∃ u ∈ U, ⟪u,x⟫_ℝ = 0) :
    (5/8 : ℝ) < ‖(SublevelWrapper.objective m R U hR).grad x‖ := by
  apply gradient_barrier hm hR hsize hU hlen x
  obtain ⟨u, hu, hz⟩ := hx
  obtain ⟨i, rfl⟩ := List.mem_iff_get.mp hu
  refine ⟨i, ?_⟩
  simp only [SublevelWrapper.chainPoint, coordinateMap_apply, compression,
    real_inner_smul_right, hz, mul_zero, abs_zero]
  norm_num

end ExactZO.SublevelBarrier


==> anc/ExactZO/SublevelFamily.lean <==
import ExactZO.SublevelWrapper
import ExactZO.SublevelBarrier
import ExactZO.Stage

/-! The concrete family for the adaptive stage argument. Every field of
`Stage.Family`, including prefix consistency and the zero-coordinate gradient
barrier, is discharged from the explicit sublevel wrapper. -/

noncomputable section
open scoped InnerProductSpace

namespace ExactZO.SublevelFamily
open StageGeometry

/-- The actual sublevel-localized chain family, with fixed `m` and `R` in every
full and prefix objective. No analytic family property is an input. -/
def family (d m : ℕ) (R : ℝ) (hm : 1 ≤ m) (hR : 0 < R)
    (hscale : 1024 * (m : ℝ) ≤ R ^ 2) : Stage.Family d m R (1 / 2) (5 / 8) where
  objective := fun U => SublevelWrapper.objective m R U hR
  z := RadialCompression.compression R
  prefixObjective := fun pre => SublevelWrapper.objective m R (pre ++ [0]) hR
  coefficient := SublevelWrapper.coefficient R
  z_bound := fun x => (RadialCompression.compression_norm_lt hR x).le
  prefix_formula := fun pre u tail x _ _ hu ht =>
    SublevelWrapper.prefix_formula m R pre tail u x hu ht
  barrier := by
    intro U x hU hlen hx
    apply SublevelBarrier.gradient_barrier_of_zero hm hR hscale hU hlen x
    obtain ⟨u, hu, hz⟩ := hx
    exact ⟨u, hu, (RadialCompression.compressed_inner_eq_zero_iff R x u).mp hz⟩

variable {d m : ℕ} {R : ℝ} (hm : 1 ≤ m) (hR : 0 < R)
  (hscale : 1024 * (m : ℝ) ≤ R ^ 2)

@[simp] theorem family_objective (U : List (X d)) :
    (family d m R hm hR hscale).objective U = SublevelWrapper.objective m R U hR := rfl

@[simp] theorem family_prefixObjective (pre : List (X d)) :
    (family d m R hm hR hscale).prefixObjective pre =
      SublevelWrapper.objective m R (pre ++ [0]) hR := rfl

@[simp] theorem family_z (x : X d) :
    (family d m R hm hR hscale).z x = RadialCompression.compression R x := rfl

@[simp] theorem family_coefficient (pre : List (X d)) (x : X d) :
    (family d m R hm hR hscale).coefficient pre x =
      SublevelWrapper.coefficient R pre x := rfl

theorem family_objective_smoothClass (U : List (X d)) (hU : OrthoList U)
    (hlen : U.length = m) :
    SmoothClass 50 ((9 / 4 : ℝ) * ((m : ℝ) - 1 / 2))
      ((family d m R hm hR hscale).objective U) :=
  SublevelWrapper.objective_smoothClass m hR hm hscale hU hlen

end ExactZO.SublevelFamily


==> anc/ExactZO/SublevelHessian.lean <==
import ExactZO.SublevelWrapper
import ExactZO.CompressedLinePieces

/-! Actual Hessian and directional chain rule for the sublevel wrapper.
Regularity is proved from the actual scalar pieces, and the radial penalty is
quadratic throughout the open inner ball. No a.e. statement is restricted to
an arbitrary line.
-/
noncomputable section
open scoped InnerProductSpace
namespace ExactZO.SublevelHessian
open RadialCompression FrameGeometry SublevelWrapper CompressedLinePieces
variable {d : ℕ}

/-- The actual chain Hessian, used only at regular points by the derivative theorems. -/
def chainHessian (R : ℝ) (U : List (X d)) (x : X d) : X U.length →L[ℝ] X U.length :=
  fderiv ℝ (ScalarChain.gradient U.length) (chainPoint R U x)

/-- The chain-rule operator for the actual wrapper gradient in the inner ball. -/
def hessian (m : ℕ) (R : ℝ) (U : List (X d)) (x : X d) : X d →L[ℝ] X d :=
  (derivative R x).comp ((frameMap U).comp
    ((chainHessian R U x).comp ((coordinateMap U).comp (derivative R x)))) +
  (fderiv ℝ (derivative R) x).flip (chainGradient R U x) +
  mu m R • ContinuousLinearMap.id ℝ (X d)

theorem chainPoint_hasFDerivAt {R : ℝ} (hR : 0 < R) (U : List (X d)) (x : X d) :
    HasFDerivAt (chainPoint R U) ((coordinateMap U).comp (derivative R x)) x :=
  (coordinateMap U).hasFDerivAt.comp x (compression_hasFDerivAt hR x)

theorem chainGradient_hasFDerivAt {R : ℝ} (hR : 0 < R) (U : List (X d)) (x : X d)
    (hx : ∀ i : Fin U.length, chainPoint R U x i ∉ scalarJunctions) :
    HasFDerivAt (chainGradient R U)
      ((frameMap U).comp ((chainHessian R U x).comp
        ((coordinateMap U).comp (derivative R x)))) x :=
  (frameMap U).hasFDerivAt.comp x
    ((hessian_exists U.length (chainPoint R U x) hx).comp x (chainPoint_hasFDerivAt hR U x))

/-- Actual Fréchet differentiability of the full wrapper gradient at regular
points of the open inner ball. -/
theorem gradient_hasFDerivAt (m : ℕ) {R : ℝ} (hR : 0 < R) (U : List (X d)) (x : X d)
    (hr : ‖x‖ < R/2)
    (hx : ∀ i : Fin U.length, chainPoint R U x i ∉ scalarJunctions) :
    HasFDerivAt (gradient m R U) (hessian m R U x) x := by
  have hd := ((derivative_contDiff hR).differentiable (by norm_num) x).hasFDerivAt
  exact (hd.clm_apply (chainGradient_hasFDerivAt hR U x hx)).add
    (SublevelPotential.gradient_hasFDerivAt_inner hr)

/-- Complete trilinear symmetry of the explicitly differentiated radial map. -/
theorem secondApply_inner_swap (R : ℝ) (x u v w : X d) :
    ⟪u, secondApply R x v w⟫_ℝ = ⟪v, secondApply R x u w⟫_ℝ := by
  simp only [secondApply_apply, inner_add_right, real_inner_smul_right,
    real_inner_comm x u, real_inner_comm x v, real_inner_comm x w,
    real_inner_comm u v, real_inner_comm u w, real_inner_comm v w]
  ring

/-- The exact directional quadratic chain rule used for the fixed upper model. -/
theorem hessian_quadratic (m : ℕ) {R : ℝ} (hR : 0 < R) (U : List (X d)) (x v : X d) :
    ⟪v, hessian m R U x v⟫_ℝ =
      ⟪coordinateMap U (derivative R x v),
        chainHessian R U x (coordinateMap U (derivative R x v))⟫_ℝ +
      ⟪chainGradient R U x, secondApply R x v v⟫_ℝ + mu m R * ‖v‖^2 := by
  simp only [hessian, ContinuousLinearMap.add_apply, ContinuousLinearMap.comp_apply,
    ContinuousLinearMap.smul_apply, ContinuousLinearMap.id_apply,
    ContinuousLinearMap.flip_apply, inner_add_right, real_inner_smul_right,
    real_inner_self_eq_norm_sq]
  rw [second_fderiv_apply hR, secondApply_inner_swap]
  congr 2
  rw [← derivative_symmetric]
  exact ((frameMap U).adjoint_inner_left _ _).symm

/-- The genuine Hessian at a regular inner point equals the explicit operator. -/
theorem fderiv_gradient_eq (m : ℕ) {R : ℝ} (hR : 0 < R) (U : List (X d)) (x : X d)
    (hr : ‖x‖ < R/2)
    (hx : ∀ i : Fin U.length, chainPoint R U x i ∉ scalarJunctions) :
    fderiv ℝ (gradient m R U) x = hessian m R U x :=
  (gradient_hasFDerivAt m hR U x hr hx).fderiv

/-- Every line segment contained in the inner ball admits the actual wrapper
Hessian chain rule away from one finite exceptional set. Zero directions are
handled directly; nonzero directions use the proved polynomial-root result. -/
theorem exists_inner_line_hessian (m : ℕ) {R : ℝ} (hR : 0 < R) (U : List (X d))
    (x v : X d) (hinner : ∀ t ∈ Set.Ioo (0 : ℝ) 1, ‖x+t•v‖ < R/2) :
    ∃ S : Finset ℝ, ∀ t ∈ Set.Ioo (0 : ℝ) 1, t ∉ S →
      HasDerivAt (fun s : ℝ => gradient m R U (x+s•v))
        (hessian m R U (x+t•v) v) t := by
  by_cases hv : v = 0
  · subst v
    refine ⟨∅, ?_⟩
    intro t _ _
    simp only [smul_zero, add_zero, map_zero]
    exact hasDerivAt_const t _
  obtain ⟨S, hS⟩ := exists_finite_scalar_junctions hR U x hv
  refine ⟨S, ?_⟩
  intro t ht htS
  have hregular : ∀ i : Fin U.length, chainPoint R U (x+t•v) i ∉ scalarJunctions := by
    intro i
    simpa only [chainPoint, coordinateMap_apply] using hS t htS (U.get i) (List.get_mem U i)
  have hg := gradient_hasFDerivAt m hR U (x+t•v) (hinner t ht) hregular
  have hl : HasDerivAt (fun s : ℝ => x+s•v) v t := by
    simpa only [one_smul, zero_add] using
      (hasDerivAt_const t x).add ((hasDerivAt_id t).smul_const v)
  exact hg.comp_hasDerivAt t hl

/-- The nonzero-direction form retains regularity explicitly for the separate
Hessian norm and fixed-matrix comparisons used by finite-piece integration. -/
theorem exists_regular_inner_line_hessian (m : ℕ) {R : ℝ} (hR : 0 < R) (U : List (X d))
    (x v : X d) (hv : v ≠ 0) (hinner : ∀ t ∈ Set.Ioo (0 : ℝ) 1, ‖x+t•v‖ < R/2) :
    ∃ S : Finset ℝ, ∀ t ∈ Set.Ioo (0 : ℝ) 1, t ∉ S →
      (∀ i : Fin U.length, chainPoint R U (x+t•v) i ∉ scalarJunctions) ∧
      HasDerivAt (fun s : ℝ => gradient m R U (x+s•v))
        (hessian m R U (x+t•v) v) t := by
  obtain ⟨S, hS⟩ := exists_finite_scalar_junctions hR U x hv
  refine ⟨S, ?_⟩
  intro t ht htS
  have hregular : ∀ i : Fin U.length, chainPoint R U (x+t•v) i ∉ scalarJunctions := by
    intro i
    simpa only [chainPoint, coordinateMap_apply] using hS t htS (U.get i) (List.get_mem U i)
  refine ⟨hregular, ?_⟩
  have hg := gradient_hasFDerivAt m hR U (x+t•v) (hinner t ht) hregular
  have hl : HasDerivAt (fun s : ℝ => x+s•v) v t := by
    simpa only [one_smul, zero_add] using
      (hasDerivAt_const t x).add ((hasDerivAt_id t).smul_const v)
  exact hg.comp_hasDerivAt t hl

end ExactZO.SublevelHessian


==> anc/ExactZO/SublevelMatrix.lean <==
import ExactZO.ChainBounds
import ExactZO.ChainBarrier
import ExactZO.FrameGeometry
import ExactZO.RadialSecond
import ExactZO.FinitePiece

/-! The fixed matrix and quantitative quadratic estimates of Appendix L. -/
noncomputable section
open scoped InnerProductSpace
namespace ExactZO.SublevelMatrix
open StageGeometry FrameGeometry RadialCompression
variable {d : ℕ}

def matrix (m : ℕ) (R : ℝ) (U : List (X d)) : X d →L[ℝ] X d :=
  (106 : ℝ) • frameProjection U +
    (1007 * (m : ℝ) / (8 * R^2)) • ContinuousLinearMap.id ℝ (X d)

theorem matrix_quadratic (m : ℕ) (R : ℝ) (U : List (X d)) (v : X d) :
    ⟪v, matrix m R U v⟫_ℝ = 106 * ‖coordinateMap U v‖^2 +
      (1007 * (m : ℝ) / (8 * R^2)) * ‖v‖^2 := by
  simp only [matrix, ContinuousLinearMap.add_apply, ContinuousLinearMap.smul_apply,
    ContinuousLinearMap.id_apply, inner_add_right, real_inner_smul_right,
    frameProjection_quadratic, real_inner_self_eq_norm_sq]

theorem matrix_symmetric (m : ℕ) (R : ℝ) (U : List (X d)) (x y : X d) :
    ⟪matrix m R U x, y⟫_ℝ = ⟪x, matrix m R U y⟫_ℝ := by
  simp only [matrix, ContinuousLinearMap.add_apply, ContinuousLinearMap.smul_apply,
    ContinuousLinearMap.id_apply, inner_add_left, inner_add_right,
    real_inner_smul_left, real_inner_smul_right, frameProjection_symmetric]

theorem matrix_positive (m : ℕ) (R : ℝ) (U : List (X d)) (x : X d) :
    0 ≤ ⟪x, matrix m R U x⟫_ℝ := by rw [matrix_quadratic]; positivity

theorem matrix_norm (m : ℕ) (R : ℝ) {U : List (X d)} (hU : OrthoList U) :
    ‖matrix m R U‖ ≤ 106 + 1007 * (m : ℝ) / (8*R^2) := by
  have hc : 0 ≤ 1007 * (m : ℝ) / (8*R^2) := by positivity
  apply ContinuousLinearMap.opNorm_le_bound _ (by positivity)
  intro v
  simp only [matrix, ContinuousLinearMap.add_apply, ContinuousLinearMap.smul_apply,
    ContinuousLinearMap.id_apply]
  calc
    _ ≤ ‖(106:ℝ) • frameProjection U v‖ + ‖(1007*(m:ℝ)/(8*R^2)) • v‖ := norm_add_le _ _
    _ = 106*‖frameProjection U v‖ + (1007*(m:ℝ)/(8*R^2))*‖v‖ := by
      rw [norm_smul, norm_smul, Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg hc]
      norm_num
    _ ≤ 106*‖v‖ + (1007*(m:ℝ)/(8*R^2))*‖v‖ := by
      gcongr
      exact frameProjection_norm_le hU v
    _ = _ := by ring

theorem matrix_trace (m : ℕ) (R : ℝ) {U : List (X d)} (hU : OrthoList U)
    (hlen : U.length = m) :
    LinearMap.trace ℝ (X d) (matrix m R U).toLinearMap =
      106*(m:ℝ) + 1007*(d:ℝ)*(m:ℝ)/(8*R^2) := by
  change LinearMap.trace ℝ (X d) ((106:ℝ) • (frameProjection U).toLinearMap +
    (1007*(m:ℝ)/(8*R^2)) • LinearMap.id) = _
  rw [map_add, map_smul, map_smul, frameProjection_trace hU, hlen, LinearMap.trace_id]
  simp only [smul_eq_mul]
  have hd : Module.finrank ℝ (X d) = d := by simp [X]
  rw [hd]
  ring

/-- The radial correction coefficient in the first chain-rule term. -/
def beta (R : ℝ) (x v : X d) : ℝ := factor R x^2 * ⟪x,v⟫_ℝ / R^2

theorem beta_bound {R : ℝ} (hR : 0 < R) (x v : X d) :
    |beta R x v| ≤ ‖v‖/(2*R) := by
  have ha := factor_pos R x
  have hi := factor_identity hR x
  have hr2 : 0 < R^2 := sq_pos_of_pos hR
  have he : factor R x^2 * (R^2+‖x‖^2) = R^2 := by
    field_simp at hi
    nlinarith only [hi]
  have hc : 2*R*(factor R x^2*‖x‖) ≤ R^2 := by
    have hh := mul_nonneg (sq_nonneg (factor R x)) (sq_nonneg (R-‖x‖))
    nlinarith only [he, hh]
  unfold beta
  rw [abs_div, abs_mul, abs_of_nonneg (sq_nonneg _), abs_of_nonneg (sq_nonneg R)]
  apply (div_le_iff₀ hr2).mpr
  have hinner := mul_le_mul_of_nonneg_left (abs_real_inner_le_norm x v) (sq_nonneg (factor R x))
  have hh := mul_le_mul_of_nonneg_right hc (norm_nonneg v)
  have hd : (‖v‖/(2*R))*R^2 = R*‖v‖/2 := by field_simp; ring
  rw [hd]
  nlinarith

theorem chain_hessian_quadratic {m : ℕ} (y α : X m) (B : X m →L[ℝ] X m)
    (hB : HasFDerivAt (ScalarChain.gradient m) B y) {a β : ℝ}
    (ha : 0 ≤ a) (ha1 : a ≤ 1) :
    ⟪a • α - β • y, B (a • α - β • y)⟫_ℝ ≤
      96*‖α‖^2 + 150*(m:ℝ)*β^2 := by
  have hα : |⟪α, B α⟫_ℝ| ≤ 48*‖α‖^2 := by
    calc
      _ ≤ ‖α‖*‖B α‖ := abs_real_inner_le_norm _ _
      _ ≤ ‖α‖*(48*‖α‖) := mul_le_mul_of_nonneg_left
        ((B.le_opNorm α).trans (mul_le_mul_of_nonneg_right
          (ScalarChain.hessian_norm_le m y B hB) (norm_nonneg α))) (norm_nonneg α)
      _ = _ := by ring
  have hc : |⟪α, B y⟫_ℝ| ≤ 60*Real.sqrt m*‖α‖ := by
    have h := (abs_real_inner_le_norm α (B y)).trans
      (mul_le_mul_of_nonneg_left (ScalarChain.hessian_mul_norm_le m y B hB) (norm_nonneg α))
    nlinarith only [h]
  have hy := ScalarChain.hessian_inner_abs_le m y B hB
  have hs : ⟪y, B α⟫_ℝ = ⟪α, B y⟫_ℝ := by
    rw [← ScalarChain.hessian_symmetric m y B hB, real_inner_comm]
  have he : ⟪a • α - β • y, B (a • α - β • y)⟫_ℝ =
      a^2*⟪α,B α⟫_ℝ - 2*a*β*⟪α,B y⟫_ℝ + β^2*⟪y,B y⟫_ℝ := by
    simp only [map_sub, map_smul, inner_sub_left, inner_sub_right,
      real_inner_smul_left, real_inner_smul_right, hs]; ring
  have h₁ : a^2*⟪α,B α⟫_ℝ ≤ 48*‖α‖^2 := by
    have hb : a^2 ≤ 1 := by nlinarith
    calc
      _ ≤ a^2*(48*‖α‖^2) := mul_le_mul_of_nonneg_left ((le_abs_self _).trans hα) (sq_nonneg a)
      _ ≤ 1*(48*‖α‖^2) := mul_le_mul_of_nonneg_right hb (by positivity)
      _ = _ := one_mul _
  have h₂ : -(2*a*β*⟪α,B y⟫_ℝ) ≤ 120*|β| *Real.sqrt m*‖α‖ := by
    calc
      _ ≤ |2*a*β*⟪α,B y⟫_ℝ| := neg_le_abs _
      _ = 2*a*|β| *|⟪α,B y⟫_ℝ| := by rw [abs_mul, abs_mul, abs_mul, abs_of_nonneg ha]; norm_num
      _ ≤ 2*a*|β| *(60*Real.sqrt m*‖α‖) := mul_le_mul_of_nonneg_left hc (by positivity)
      _ ≤ 2*1*|β| *(60*Real.sqrt m*‖α‖) := by gcongr
      _ = _ := by ring
  have h₃ := mul_le_mul_of_nonneg_left ((le_abs_self _).trans hy) (sq_nonneg β)
  have hsq := sq_nonneg (4*‖α‖-5*Real.sqrt m*|β|)
  have hroot := Real.sq_sqrt (Nat.cast_nonneg m : (0:ℝ) ≤ m)
  have hsq' : 120*|β| *Real.sqrt m*‖α‖ ≤ 48*‖α‖^2+75*(m:ℝ)*β^2 := by
    nlinarith [sq_abs β]
  rw [he]
  nlinarith

theorem coordinate_derivative (R : ℝ) (U : List (X d)) (x v : X d) :
    coordinateMap U (derivative R x v) = factor R x • coordinateMap U v -
      beta R x v • coordinateMap U (compression R x) := by
  simp only [derivative, compression, ContinuousLinearMap.sub_apply,
    ContinuousLinearMap.smul_apply, ContinuousLinearMap.id_apply,
    ContinuousLinearMap.smulRight_apply, innerSL_apply, map_sub, map_smul, smul_smul, beta]
  module

theorem coordinate_second (R : ℝ) (U : List (X d)) (x v : X d) :
    coordinateMap U (secondApply R x v v) =
      (-2*factor R x*beta R x v) • coordinateMap U v +
      (3*beta R x v^2-factor R x^2*‖v‖^2/R^2) • coordinateMap U (compression R x) := by
  simp only [secondApply_apply, compression, map_add, map_smul,
    real_inner_self_eq_norm_sq, smul_smul, beta]
  module

theorem second_inner (R : ℝ) (U : List (X d)) (x v : X d) (p : X U.length) :
    ⟪frameMap U p, secondApply R x v v⟫_ℝ =
      -2*factor R x*beta R x v*⟪p, coordinateMap U v⟫_ℝ +
      (3*beta R x v^2-factor R x^2*‖v‖^2/R^2)*⟪coordinateMap U (compression R x),p⟫_ℝ := by
  rw [← (frameMap U).adjoint_inner_right]
  change ⟪p, coordinateMap U (secondApply R x v v)⟫_ℝ = _
  rw [coordinate_second]
  simp only [inner_add_right, real_inner_smul_right, real_inner_comm p]

theorem second_scalar_upper {m : ℕ} {R a β A V c e : ℝ}
    (hR : 0 < R) (ha : 0 ≤ a) (ha1 : a ≤ 1) (hA : 0 ≤ A) (hV : 0 ≤ V)
    (hb : |β| ≤ V/(2*R)) (hc : |c| ≤ 10*Real.sqrt m*A)
    (he : |e| ≤ (25/2:ℝ)*m) :
    |(-2*a*β*c)+(3*β^2-a^2*V^2/R^2)*e| ≤
      10*A^2+(195*(m:ℝ)/(8*R^2))*V^2 := by
  have hm : (0:ℝ) ≤ m := Nat.cast_nonneg m
  have ha2 : a^2 ≤ 1 := by nlinarith
  have hratio : 0 ≤ V^2/R^2 := by positivity
  have hb2 : β^2 ≤ V^2/(4*R^2) := by
    have hh := (sq_le_sq₀ (abs_nonneg β) (by positivity)).mpr hb
    simpa only [sq_abs, div_pow, mul_pow, show (2:ℝ)^2=4 by norm_num] using hh
  have ht : |3*β^2-a^2*V^2/R^2| ≤ 3*β^2+V^2/R^2 := by
    calc
      _ ≤ |3*β^2|+|a^2*V^2/R^2| := abs_sub _ _
      _ = 3*β^2+a^2*(V^2/R^2) := by
        rw [abs_of_nonneg (by positivity), abs_of_nonneg (by positivity)]
        ring
      _ ≤ 3*β^2+1*(V^2/R^2) := by gcongr
      _ = _ := by ring
  have ht₁ : |-2*a*β*c| ≤ 20*|β| *Real.sqrt m*A := by
    calc
      _ = 2*a*|β| *|c| := by rw [abs_mul, abs_mul, abs_mul, abs_of_nonneg ha]; norm_num
      _ ≤ 2*a*|β| *(10*Real.sqrt m*A) := mul_le_mul_of_nonneg_left hc (by positivity)
      _ ≤ 2*1*|β| *(10*Real.sqrt m*A) := by gcongr
      _ = _ := by ring
  have ht₂ : |(3*β^2-a^2*V^2/R^2)*e| ≤
      (3*β^2+V^2/R^2)*((25/2:ℝ)*m) := by
    rw [abs_mul]
    exact mul_le_mul ht he (abs_nonneg e) (by positivity)
  have hy : 20*|β| *Real.sqrt m*A ≤ 10*A^2+10*(m:ℝ)*β^2 := by
    have hh := sq_nonneg (A-Real.sqrt m*|β|)
    have hs := Real.sq_sqrt hm
    nlinarith [sq_abs β]
  have hh := abs_add (-2*a*β*c) ((3*β^2-a^2*V^2/R^2)*e)
  have hb' := mul_le_mul_of_nonneg_left hb2 (show 0 ≤ (95/2:ℝ)*m by positivity)
  have halgebra : (95/2:ℝ)*m*(V^2/(4*R^2)) + (25/2:ℝ)*m*(V^2/R^2) =
      (195*(m:ℝ)/(8*R^2))*V^2 := by ring
  nlinarith

theorem chain_second_upper {R : ℝ} (hR : 0 < R) (U : List (X d)) (x v : X d) :
    |⟪frameMap U (ScalarChain.gradient U.length (coordinateMap U (compression R x))),
      secondApply R x v v⟫_ℝ| ≤ 10*‖coordinateMap U v‖^2+
      (195*(U.length:ℝ)/(8*R^2))*‖v‖^2 := by
  rw [second_inner]
  apply second_scalar_upper hR (factor_pos R x).le (factor_le_one R x)
    (norm_nonneg _) (norm_nonneg _) (beta_bound hR x v)
  · exact (abs_real_inner_le_norm _ _).trans (mul_le_mul_of_nonneg_right
      (ScalarChain.gradient_norm_le U.length _) (norm_nonneg _))
  · exact ScalarChain.gradient_weighted_coarse U.length _

theorem chain_rule_upper {m : ℕ} {R : ℝ} (hR : 0 < R) (U : List (X d))
    (hlen : U.length = m) (x v : X d) (B : X U.length →L[ℝ] X U.length)
    (hB : HasFDerivAt (ScalarChain.gradient U.length) B (coordinateMap U (compression R x))) :
    ⟪coordinateMap U (derivative R x v), B (coordinateMap U (derivative R x v))⟫_ℝ +
      ⟪frameMap U (ScalarChain.gradient U.length (coordinateMap U (compression R x))),
        secondApply R x v v⟫_ℝ +
      (64*(m:ℝ)/R^2)*‖v‖^2 ≤ ⟪v, matrix m R U v⟫_ℝ := by
  have hc := chain_hessian_quadratic (coordinateMap U (compression R x))
    (coordinateMap U v) B hB (factor_pos R x).le (factor_le_one R x)
    (β := beta R x v)
  rw [← coordinate_derivative] at hc
  have hs := chain_second_upper hR U x v
  have hlenR : (U.length : ℝ) = m := congrArg Nat.cast hlen
  rw [hlenR] at hc hs
  have hb := beta_bound hR x v
  have hb2 : beta R x v^2 ≤ ‖v‖^2/(4*R^2) := by
    have hh := (sq_le_sq₀ (abs_nonneg _) (by positivity)).mpr hb
    simpa only [sq_abs, div_pow, mul_pow, show (2:ℝ)^2=4 by norm_num] using hh
  have hb' := mul_le_mul_of_nonneg_left hb2 (show 0 ≤ 150*(m:ℝ) by positivity)
  have he : 150*(m:ℝ)*(‖v‖^2/(4*R^2)) +
      (195*(m:ℝ)/(8*R^2))*‖v‖^2 + (64*(m:ℝ)/R^2)*‖v‖^2 =
      (1007*(m:ℝ)/(8*R^2))*‖v‖^2 := by ring
  rw [matrix_quadratic]
  have hl := le_abs_self ⟪frameMap U (ScalarChain.gradient U.length
    (coordinateMap U (compression R x))),secondApply R x v v⟫_ℝ
  linarith

end ExactZO.SublevelMatrix


==> anc/ExactZO/SublevelPotential.lean <==
import ExactZO.RadialLift
import ExactZO.ScalarGluing
import ExactZO.Model
import Mathlib.Analysis.Calculus.Deriv.MeanValue
import Mathlib.Tactic

/-! The concrete radial potential of Appendix L, equation sl:eq:potential.
The scalar gluing and radial lifting tools are reused with their full hypotheses.
-/
noncomputable section
open scoped InnerProductSpace Topology
open Filter
namespace ExactZO.SublevelPotential
open ScalarGluing

def hinge (c t : ℝ) : ℝ := if t ≤ c then 0 else (t - c) ^ 2 / 2

theorem hinge_hasDerivAt (c t : ℝ) :
    HasDerivAt (hinge c) (max (t - c) 0) t := by
  have h : HasDerivAt (ScalarGluing.join c (fun _ => (0 : ℝ)) (fun x => (x-c)^2/2))
      (ScalarGluing.join c (fun _ => (0 : ℝ)) (fun x => x-c) t) t := by
    apply hasDerivAt_join (fun x => hasDerivAt_const x 0)
    · intro x
      convert (((hasDerivAt_id x).sub_const c).pow 2).div_const 2 using 1 <;> dsimp <;> ring
    · simp
    · simp
  convert h using 1
  by_cases ht : t ≤ c
  · simp [ScalarGluing.join, ht, max_eq_right (show t-c ≤ 0 by linarith)]
  · simp [ScalarGluing.join, ht, max_eq_left (show 0 ≤ t-c by linarith)]

def scalar (μ r₀ t : ℝ) : ℝ :=
  μ * t ^ 2 / 2 + (1 - μ) * hinge r₀ t - hinge (r₀ + 2) t

def slope (μ r₀ t : ℝ) : ℝ :=
  μ * min t r₀ + min (max (t-r₀) 0) 2

theorem slope_pieces (μ r₀ t : ℝ) : slope μ r₀ t =
    if t ≤ r₀ then μ*t else if t ≤ r₀+2 then μ*r₀+t-r₀ else μ*r₀+2 := by
  unfold slope
  split_ifs with h h₂
  · rw [min_eq_left h, max_eq_right (by linarith : t-r₀ ≤ 0)]
    norm_num
  · rw [min_eq_right (by linarith : r₀ ≤ t),
      max_eq_left (by linarith : 0 ≤ t-r₀), min_eq_left (by linarith : t-r₀ ≤ 2)]
    ring
  · rw [min_eq_right (by linarith : r₀ ≤ t),
      max_eq_left (by linarith : 0 ≤ t-r₀), min_eq_right (by linarith : 2 ≤ t-r₀)]

theorem slope_algebra (μ r₀ t : ℝ) : slope μ r₀ t =
    μ*t + (1-μ)*max (t-r₀) 0 - max (t-(r₀+2)) 0 := by
  rw [slope_pieces]
  split_ifs with h h₂
  · rw [max_eq_right (by linarith : t-r₀ ≤ 0),
      max_eq_right (by linarith : t-(r₀+2) ≤ 0)]
    ring
  · rw [max_eq_left (by linarith : 0 ≤ t-r₀),
      max_eq_right (by linarith : t-(r₀+2) ≤ 0)]
    ring
  · rw [max_eq_left (by linarith : 0 ≤ t-r₀),
      max_eq_left (by linarith : 0 ≤ t-(r₀+2))]
    ring

theorem scalar_hasDerivAt (μ r₀ t : ℝ) :
    HasDerivAt (scalar μ r₀) (slope μ r₀ t) t := by
  rw [slope_algebra]
  convert ((((hasDerivAt_id t).pow 2).const_mul μ).div_const 2).add
    ((hinge_hasDerivAt r₀ t).const_mul (1-μ)) |>.sub (hinge_hasDerivAt (r₀+2) t) using 1 <;> dsimp <;> ring

theorem slope_zero {r₀ : ℝ} (hr : 0 ≤ r₀) (μ : ℝ) : slope μ r₀ 0 = 0 := by
  rw [slope_pieces, if_pos hr]
  ring

theorem min_split (r₀ t : ℝ) :
    min t r₀ + min (max (t-r₀) 0) 2 = min t (r₀+2) := by
  by_cases ht : t ≤ r₀
  · rw [min_eq_left ht, max_eq_right (by linarith : t-r₀ ≤ 0),
      min_eq_left (by norm_num : (0:ℝ) ≤ 2), min_eq_left (by linarith : t ≤ r₀+2)]
    ring
  · by_cases h₂ : t ≤ r₀+2
    · rw [min_eq_right (by linarith : r₀ ≤ t), max_eq_left (by linarith : 0 ≤ t-r₀),
        min_eq_left (by linarith : t-r₀ ≤ 2), min_eq_left h₂]
      ring
    · rw [min_eq_right (by linarith : r₀ ≤ t), max_eq_left (by linarith : 0 ≤ t-r₀),
        min_eq_right (by linarith : 2 ≤ t-r₀), min_eq_right (by linarith : r₀+2 ≤ t)]

theorem slope_difference {μ r₀ r s : ℝ} (hμ : 0 ≤ μ) (hμ₁ : μ ≤ 1)
    (hrs : r ≤ s) : 0 ≤ slope μ r₀ s - slope μ r₀ r ∧
      slope μ r₀ s - slope μ r₀ r ≤ s-r := by
  have ha : 0 ≤ min s r₀ - min r r₀ := sub_nonneg.mpr (min_le_min hrs le_rfl)
  have hb : 0 ≤ min (max (s-r₀) 0) 2 - min (max (r-r₀) 0) 2 :=
    sub_nonneg.mpr (min_le_min (max_le_max (by linarith) le_rfl) le_rfl)
  have hmin : min s (r₀+2) - min r (r₀+2) ≤ s-r := by
    by_cases hs : s ≤ r₀+2
    · rw [min_eq_left hs, min_eq_left (hrs.trans hs)]
    · rw [min_eq_right (by linarith : r₀+2 ≤ s)]
      by_cases hr : r ≤ r₀+2
      · rw [min_eq_left hr]; linarith
      · rw [min_eq_right (by linarith : r₀+2 ≤ r)]; linarith
  have he₁ := min_split r₀ s
  have he₂ := min_split r₀ r
  unfold slope
  constructor
  · nlinarith [mul_nonneg hμ ha]
  · nlinarith [mul_nonneg (sub_nonneg.mpr hμ₁) ha]

theorem slope_lipschitz {μ r₀ : ℝ} (hμ : 0 ≤ μ) (hμ₁ : μ ≤ 1) (r s : ℝ) :
    |slope μ r₀ r - slope μ r₀ s| ≤ |r-s| := by
  rcases le_total r s with h | h
  · obtain ⟨h₀,h₁⟩ := slope_difference (r₀ := r₀) hμ hμ₁ h
    rw [abs_of_nonpos (by linarith : slope μ r₀ r - slope μ r₀ s ≤ 0),
      abs_of_nonpos (by linarith : r-s ≤ 0)]
    linarith
  · obtain ⟨h₀,h₁⟩ := slope_difference (r₀ := r₀) hμ hμ₁ h
    rw [abs_of_nonneg h₀, abs_of_nonneg (by linarith : 0 ≤ r-s)]
    exact h₁

theorem slope_bounds {μ r₀ t : ℝ} (hμ : 0 ≤ μ) (hμ₁ : μ ≤ 1)
    (hr : 0 ≤ r₀) (ht : 0 ≤ t) : 0 ≤ slope μ r₀ t ∧ slope μ r₀ t ≤ t := by
  simpa [slope_zero hr μ] using (slope_difference (r₀ := r₀) hμ hμ₁ ht)

theorem scalar_zero {r₀ : ℝ} (hr : 0 ≤ r₀) (μ : ℝ) : scalar μ r₀ 0 = 0 := by
  simp [scalar, hinge, hr, show (0:ℝ) ≤ r₀+2 by linarith]

theorem scalar_inner {μ r₀ t : ℝ} (ht : t ≤ r₀) : scalar μ r₀ t = μ*t^2/2 := by
  simp [scalar, hinge, ht, show t ≤ r₀+2 by linarith]

theorem scalar_mono {μ r₀ : ℝ} (hμ : 0 ≤ μ) (hμ₁ : μ ≤ 1) (hr : 0 ≤ r₀) :
    MonotoneOn (scalar μ r₀) (Set.Ici 0) := by
  apply monotoneOn_of_deriv_nonneg (convex_Ici 0)
    (fun x _ => (scalar_hasDerivAt μ r₀ x).continuousAt.continuousWithinAt)
    (fun x _ => (scalar_hasDerivAt μ r₀ x).differentiableAt.differentiableWithinAt)
  intro x hx
  rw [(scalar_hasDerivAt μ r₀ x).deriv]
  have hx0 : 0 < x := by simpa only [interior_Ici, Set.mem_Ioi] using hx
  exact (slope_bounds hμ hμ₁ hr hx0.le).1

def value {d : ℕ} (μ r₀ : ℝ) (x : X d) : ℝ := scalar μ r₀ ‖x‖
def gradient {d : ℕ} (μ r₀ : ℝ) (x : X d) : X d := RadialLift.lift (slope μ r₀) x

theorem value_hasFDerivAt {d : ℕ} {r₀ : ℝ} (hr : 0 < r₀) (μ : ℝ) (x : X d) :
    HasFDerivAt (value μ r₀) (innerSL ℝ (gradient μ r₀ x)) x := by
  by_cases hx : x = 0
  · subst x
    have h := (hasStrictFDerivAt_norm_sq (0 : X d)).hasFDerivAt.const_mul (μ / 2)
    have he : value μ r₀ =ᶠ[𝓝 (0 : X d)] fun y => μ * ‖y‖^2 / 2 := by
      have hn : ∀ᶠ y : X d in 𝓝 0, ‖y‖ < r₀ :=
        continuous_norm.continuousAt.eventually (gt_mem_nhds (by simpa using hr))
      filter_upwards [hn] with y hy
      exact scalar_inner hy.le
    have heq : (fun y : X d => μ * ‖y‖^2 / 2) = (fun y : X d => (μ / 2) * ‖y‖^2) := by funext y; ring
    rw [heq] at he
    convert h.congr_of_eventuallyEq he using 1 <;> simp [gradient, RadialLift.lift_zero]
  · convert (scalar_hasDerivAt μ r₀ ‖x‖).comp_hasFDerivAt x
      (RadialLift.hasFDerivAt_norm_of_ne_zero hx) using 1
    ext v
    simp only [gradient, RadialLift.lift, innerSL_apply, ContinuousLinearMap.smul_apply,
      real_inner_smul_left, smul_eq_mul]
    ring

theorem gradient_lipschitz {d : ℕ} {μ r₀ : ℝ} (hμ : 0 ≤ μ) (hμ₁ : μ ≤ 1)
    (hr : 0 ≤ r₀) (x y : X d) : ‖gradient μ r₀ x-gradient μ r₀ y‖ ≤ ‖x-y‖ := by
  simpa only [one_mul] using RadialLift.lift_difference (slope μ r₀) (slope_zero hr μ)
    (by norm_num : (0:ℝ) ≤ 1) (fun t ht => (slope_bounds hμ hμ₁ hr ht).1)
    (fun t ht => by simpa using (slope_bounds hμ hμ₁ hr ht).2)
    (fun r s _ _ => by simpa using slope_lipschitz (r₀ := r₀) hμ hμ₁ r s) x y

theorem value_nonneg {d : ℕ} {μ r₀ : ℝ} (hμ : 0 ≤ μ) (hμ₁ : μ ≤ 1)
    (hr : 0 ≤ r₀) (x : X d) : 0 ≤ value μ r₀ x := by
  have h := scalar_mono hμ hμ₁ hr (show (0:ℝ) ∈ Set.Ici 0 by simp)
    (norm_nonneg x) (norm_nonneg x)
  simpa [value, scalar_zero hr μ] using h

theorem slope_cap {μ r₀ : ℝ} (hμ : 0 ≤ μ) (t : ℝ) :
    slope μ r₀ t ≤ μ*r₀+2 := by
  unfold slope
  exact add_le_add (mul_le_mul_of_nonneg_left (min_le_right _ _) hμ) (min_le_right _ _)

theorem slope_inner {μ r₀ t : ℝ} (ht : t ≤ r₀) : slope μ r₀ t = μ*t := by
  rw [slope_pieces, if_pos ht]

theorem slope_outer {μ r₀ t : ℝ} (ht : r₀+2 ≤ t) : slope μ r₀ t = μ*r₀+2 := by
  rw [slope_pieces]
  split_ifs <;> linarith

theorem gradient_norm {d : ℕ} {μ r₀ : ℝ} (hμ : 0 ≤ μ) (hμ₁ : μ ≤ 1)
    (hr : 0 ≤ r₀) (x : X d) : ‖gradient μ r₀ x‖ = slope μ r₀ ‖x‖ :=
  RadialLift.lift_norm _ (slope_zero hr μ) (fun t ht => (slope_bounds hμ hμ₁ hr ht).1) x

theorem gradient_inner {d : ℕ} {μ r₀ : ℝ} {x : X d} (hx : ‖x‖ ≤ r₀) :
    gradient μ r₀ x = μ • x := by
  by_cases h : x = 0
  · simp [h, gradient, RadialLift.lift_zero]
  · simp only [gradient, RadialLift.lift, slope_inner hx]
    rw [mul_div_cancel_right₀ μ (norm_ne_zero_iff.mpr h)]

theorem gradient_hasFDerivAt_inner {d : ℕ} {μ r₀ : ℝ} {x : X d} (hx : ‖x‖ < r₀) :
    HasFDerivAt (gradient μ r₀) (μ • ContinuousLinearMap.id ℝ (X d)) x := by
  have he : gradient μ r₀ =ᶠ[𝓝 x] fun y => μ • y := by
    filter_upwards [continuous_norm.continuousAt.eventually (gt_mem_nhds hx)] with y hy
    exact gradient_inner hy.le
  exact ((hasFDerivAt_id x).const_smul μ).congr_of_eventuallyEq he

theorem value_inner {d : ℕ} {μ r₀ : ℝ} {x : X d} (hx : ‖x‖ ≤ r₀) :
    value μ r₀ x = μ*‖x‖^2/2 := scalar_inner hx

theorem value_outside {d : ℕ} {μ r₀ : ℝ} (hμ : 0 ≤ μ) (hμ₁ : μ ≤ 1)
    (hr : 0 ≤ r₀) {x : X d} (hx : r₀ ≤ ‖x‖) : μ*r₀^2/2 ≤ value μ r₀ x := by
  have h := scalar_mono hμ hμ₁ hr hr (norm_nonneg x) hx
  simpa only [scalar_inner (le_refl r₀), value] using h

theorem slope_ratio_bound {μ r₀ t : ℝ} (hμ : 0 ≤ μ) (hr : 0 < r₀) (ht : 0 ≤ t) :
    slope μ r₀ t / t ≤ μ + 2/r₀ := by
  by_cases ht0 : t = 0
  · rw [ht0, div_zero]
    positivity
  have htpos : 0 < t := lt_of_le_of_ne ht (Ne.symm ht0)
  by_cases hti : t ≤ r₀
  · rw [slope_inner hti, mul_div_cancel_right₀ _ ht0]
    have hp : 0 ≤ 2/r₀ := by positivity
    linarith
  · have hcap := slope_cap (r₀ := r₀) hμ t
    have hrt : r₀ ≤ t := le_of_lt (lt_of_not_ge hti)
    apply (div_le_iff₀ htpos).mpr
    have hd : 2 ≤ (2/r₀)*t := by
      rw [div_mul_eq_mul_div]
      exact
        (show (2:ℝ) ≤ 2*t/r₀ from (le_div_iff₀ hr).mpr (by linarith))
    have hm := mul_le_mul_of_nonneg_left hrt hμ
    nlinarith

end ExactZO.SublevelPotential


==> anc/ExactZO/SublevelUpper.lean <==
import ExactZO.SublevelFamily
import ExactZO.SublevelHessian
import ExactZO.SublevelMatrix

/-! The actual fixed-matrix segment model for the S4 sublevel wrapper. -/
noncomputable section
open scoped InnerProductSpace
namespace ExactZO.SublevelUpper
open StageGeometry SublevelWrapper SublevelHessian
variable {d m : ℕ} {R : ℝ}

theorem hessian_norm_le (hR : 0 < R) (hscale : 1024*(m:ℝ) ≤ R^2)
    {U : List (X d)} (hU : OrthoList U) (hlen : U.length = m) (x : X d)
    (hr : ‖x‖ < R/2)
    (hx : ∀ i : Fin U.length, chainPoint R U x i ∉ CompressedLinePieces.scalarJunctions) :
    ‖hessian m R U x‖ ≤ 50 := by
  have hLip : LipschitzWith 50 (gradient m R U) := by
    rw [lipschitzWith_iff_dist_le_mul]
    intro x y
    simpa only [dist_eq_norm] using SublevelWrapper.gradient_lipschitz m hR hscale hU hlen x y
  rw [← (gradient_hasFDerivAt m hR U x hr hx).fderiv]
  exact norm_fderiv_le_of_lipschitz ℝ hLip

theorem hessian_upper (hR : 0 < R) (U : List (X d)) (hlen : U.length = m)
    (x v : X d)
    (hx : ∀ i : Fin U.length, chainPoint R U x i ∉ CompressedLinePieces.scalarJunctions) :
    ⟪v, hessian m R U x v⟫_ℝ ≤ ⟪v, SublevelMatrix.matrix m R U v⟫_ℝ := by
  rw [hessian_quadratic m hR]
  exact SublevelMatrix.chain_rule_upper hR U hlen x v (chainHessian R U x)
    (CompressedLinePieces.hessian_exists U.length (chainPoint R U x) hx)

theorem finitePieceAlong_inner (hR : 0 < R) (hscale : 1024*(m:ℝ) ≤ R^2)
    {U : List (X d)} (hU : OrthoList U) (hlen : U.length = m) (x v : X d)
    (hinner : ∀ t ∈ Set.Ioo (0:ℝ) 1, ‖x+t•v‖ < R/2) :
    FinitePieceAlong (objective m R U hR) 50 (SublevelMatrix.matrix m R U) x v := by
  by_cases hv : v = 0
  · subst v
    refine ⟨∅, fun _ => 0, ?_⟩
    intro t _ _
    constructor
    · simpa only [objective, smul_zero, add_zero, ContinuousLinearMap.zero_apply]
        using hasDerivAt_const t (gradient m R U x)
    · simp
  obtain ⟨S,hS⟩ := exists_regular_inner_line_hessian m hR U x v hv hinner
  refine ⟨S, fun t => hessian m R U (x+t•v), ?_⟩
  intro t ht htS
  obtain ⟨hreg,hder⟩ := hS t ht htS
  exact ⟨hder, hessian_norm_le hR hscale hU hlen _ (hinner t ht) hreg,
    hessian_upper hR U hlen _ v hreg⟩

theorem upper_model (hm : 1 ≤ m) (hR : 0 < R) (hscale : 1024*(m:ℝ) ≤ R^2)
    {U : List (X d)} (hU : OrthoList U) (hlen : U.length = m) (x y : X d)
    (hseg : segment ℝ x y ⊆ StrictSublevel (objective m R U hR)) :
    QuadraticUpper (objective m R U hR) (SublevelMatrix.matrix m R U) x y := by
  have hinner : ∀ t ∈ Set.Ioo (0:ℝ) 1, ‖x+t•(y-x)‖ < R/2 := by
    intro t ht
    have hmem : x+t•(y-x) ∈ segment ℝ x y := by
      refine ⟨1-t,t,by linarith [ht.2],ht.1.le,by ring,?_⟩
      module
    exact sublevel_inside_inner m hR hm hscale U hlen _ (hseg hmem).le
  have hp := finitePieceAlong_inner hR hscale hU hlen x (y-x) hinner
  have hc := (objective_smoothClass m hR hm hscale hU hlen).1.continuous_grad (by norm_num)
  simpa only [add_sub_cancel] using finitePieceAlong_quadraticUpper hc hp

end ExactZO.SublevelUpper


==> anc/ExactZO/SublevelWrapper.lean <==
import ExactZO.FrameGeometry
import ExactZO.ChainBounds
import ExactZO.ChainPrefix
import ExactZO.RadialSecond
import ExactZO.SublevelPotential

/-! The actual sublevel-localized wrapper. The parameters `m` and `R` are
independent of the frame length, including in prefix objectives. -/

noncomputable section
open scoped BigOperators InnerProductSpace
set_option maxHeartbeats 2000000

namespace ExactZO.SublevelWrapper
open StageGeometry FrameGeometry RadialCompression

variable {d : ℕ}

def mu (m : ℕ) (R : ℝ) : ℝ := 64 * (m : ℝ) / R ^ 2

def chainPoint (R : ℝ) (U : List (X d)) (x : X d) : X U.length :=
  coordinateMap U (compression R x)

def chainGradient (R : ℝ) (U : List (X d)) (x : X d) : X d :=
  frameMap U (ScalarChain.gradient U.length (chainPoint R U x))

def value (m : ℕ) (R : ℝ) (U : List (X d)) (x : X d) : ℝ :=
  ScalarChain.value U.length (chainPoint R U x) +
    SublevelPotential.value (mu m R) (R / 2) x

def gradient (m : ℕ) (R : ℝ) (U : List (X d)) (x : X d) : X d :=
  derivative R x (chainGradient R U x) + SublevelPotential.gradient (mu m R) (R / 2) x

theorem value_hasFDerivAt (m : ℕ) {R : ℝ} (hR : 0 < R) (U : List (X d)) (x : X d) :
    HasFDerivAt (value m R U) (innerSL ℝ (gradient m R U x)) x := by
  have hc := (ScalarChain.value_hasFDerivAt U.length (chainPoint R U x)).comp x
    ((coordinateMap U).hasFDerivAt.comp x (compression_hasFDerivAt hR x))
  have hq := SublevelPotential.value_hasFDerivAt (show 0 < R / 2 by linarith) (mu m R) x
  convert hc.add hq using 1
  apply ContinuousLinearMap.ext
  intro v
  simp only [gradient, ContinuousLinearMap.add_apply, ContinuousLinearMap.comp_apply,
    innerSL_apply, inner_add_left]
  rw [derivative_symmetric]
  exact congrArg (fun t => t + ⟪SublevelPotential.gradient (mu m R) (R / 2) x, v⟫_ℝ)
    ((frameMap U).adjoint_inner_right
      (ScalarChain.gradient U.length (chainPoint R U x)) (derivative R x v)).symm

def objective (m : ℕ) (R : ℝ) (U : List (X d)) (hR : 0 < R) : Objective d where
  value := value m R U
  grad := gradient m R U
  hasDeriv := value_hasFDerivAt m hR U

theorem mu_nonneg (m : ℕ) (R : ℝ) : 0 ≤ mu m R := by
  unfold mu
  positivity

theorem mu_le_one (m : ℕ) {R : ℝ} (hR : 0 < R) (hscale : 1024 * (m : ℝ) ≤ R ^ 2) :
    mu m R ≤ 1 := by
  rw [mu, div_le_iff₀ (sq_pos_of_pos hR), one_mul]
  have hm : (0 : ℝ) ≤ m := Nat.cast_nonneg m
  linarith

@[simp] theorem chainPoint_zero (R : ℝ) (U : List (X d)) : chainPoint R U 0 = 0 := by
  simp [chainPoint, compression]

theorem value_zero (m : ℕ) {R : ℝ} (hR : 0 < R) (U : List (X d))
    (hm : 1 ≤ m) (hlen : U.length = m) : value m R U 0 = -9 / 8 := by
  have hn : m ≠ 0 := by omega
  obtain ⟨n, rfl⟩ := Nat.exists_eq_succ_of_ne_zero hn
  simp only [value, chainPoint_zero, SublevelPotential.value, norm_zero,
    SublevelPotential.scalar_zero (show 0 ≤ R / 2 by linarith), add_zero, hlen]
  rw [hlen]
  exact ScalarChain.value_zero n

theorem value_lower (m : ℕ) {R : ℝ} (hR : 0 < R)
    (hscale : 1024 * (m : ℝ) ≤ R ^ 2) (U : List (X d)) (hlen : U.length = m) (x : X d) :
    -(9 / 4 : ℝ) * m ≤ value m R U x := by
  have hc := ScalarChain.value_lower U.length (chainPoint R U x)
  have hq := SublevelPotential.value_nonneg (mu_nonneg m R) (mu_le_one m hR hscale)
    (show 0 ≤ R / 2 by linarith) x
  rw (occs := .pos [1]) [hlen] at hc
  unfold value
  linarith

theorem objective_hasGap (m : ℕ) {R : ℝ} (hR : 0 < R) (hm : 1 ≤ m)
    (hscale : 1024 * (m : ℝ) ≤ R ^ 2) (U : List (X d)) (hlen : U.length = m) :
    HasGap (objective m R U hR) ((9 / 4 : ℝ) * ((m : ℝ) - 1 / 2)) := by
  refine ⟨-(9 / 4 : ℝ) * m, value_lower m hR hscale U hlen, ?_⟩
  change value m R U 0 - _ ≤ _
  rw [value_zero m hR U hm hlen]
  ring_nf
  rfl

theorem potential_outside_inner (m : ℕ) {R : ℝ} (hR : 0 < R)
    (hscale : 1024 * (m : ℝ) ≤ R ^ 2) (x : X d) (hx : R / 2 ≤ ‖x‖) :
    8 * (m : ℝ) ≤ SublevelPotential.value (mu m R) (R / 2) x := by
  have hr : 0 ≤ R / 2 := by linarith
  have h := SublevelPotential.scalar_mono (mu_nonneg m R) (mu_le_one m hR hscale) hr
    hr (norm_nonneg x) hx
  rw [SublevelPotential.scalar_inner (μ := mu m R) (le_refl (R / 2))] at h
  have he : mu m R * (R / 2) ^ 2 / 2 = 8 * (m : ℝ) := by
    unfold mu
    field_simp
    <;> ring
  rw [he] at h
  exact h

theorem sublevel_inside_inner (m : ℕ) {R : ℝ} (hR : 0 < R) (hm : 1 ≤ m)
    (hscale : 1024 * (m : ℝ) ≤ R ^ 2) (U : List (X d)) (hlen : U.length = m)
    (x : X d) (hx : value m R U x ≤ value m R U 0) : ‖x‖ < R / 2 := by
  by_contra hh
  have hp := potential_outside_inner m hR hscale x (le_of_not_gt hh)
  have hc := ScalarChain.value_lower U.length (chainPoint R U x)
  rw (occs := .pos [1]) [hlen] at hc
  rw [value_zero m hR U hm hlen] at hx
  change ScalarChain.value U.length (chainPoint R U x) + _ ≤ _ at hx
  have hm0 : (0 : ℝ) ≤ m := Nat.cast_nonneg m
  linarith


theorem chainPoint_lipschitz {R : ℝ} (hR : 0 < R) {U : List (X d)}
    (hU : OrthoList U) (x y : X d) : ‖chainPoint R U x - chainPoint R U y‖ ≤ ‖x-y‖ := by
  exact (coordinateMap_lipschitz hU (compression R x) (compression R y)).trans
    (compression_lipschitz hR y x)

theorem chainGradient_norm_le (R : ℝ) {U : List (X d)} (hU : OrthoList U) (x : X d) :
    ‖chainGradient R U x‖ ≤ 10 * Real.sqrt U.length := by
  rw [chainGradient, frameMap_norm hU]
  exact ScalarChain.gradient_norm_le U.length (chainPoint R U x)

theorem chainGradient_lipschitz {R : ℝ} (hR : 0 < R) {U : List (X d)}
    (hU : OrthoList U) (x y : X d) :
    ‖chainGradient R U x - chainGradient R U y‖ ≤ 48 * ‖x-y‖ := by
  rw [chainGradient, chainGradient, frameMap_lipschitz hU]
  exact (ScalarChain.gradient_lipschitz U.length (chainPoint R U x) (chainPoint R U y)).trans
    (mul_le_mul_of_nonneg_left (chainPoint_lipschitz hR hU x y) (by norm_num))

theorem curvature_coefficient_le_one (m : ℕ) {R : ℝ} (hR : 0 < R)
    (hscale : 1024 * (m : ℝ) ≤ R ^ 2) :
    2 / (Real.sqrt 3 * R) * (10 * Real.sqrt m) ≤ 1 := by
  have hm : (0 : ℝ) ≤ m := Nat.cast_nonneg m
  have hroot := Real.sq_sqrt hm
  have h20 : 20 * Real.sqrt m ≤ R := by
    apply (sq_le_sq₀ (by positivity) hR.le).mp
    nlinarith
  have h3 : 1 ≤ Real.sqrt 3 := by
    nlinarith [Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 3), Real.sqrt_nonneg (3 : ℝ)]
  have h3pos : 0 < Real.sqrt 3 := by linarith
  rw [div_mul_eq_mul_div, div_le_iff₀ (mul_pos h3pos hR), one_mul]
  have hh := mul_le_mul_of_nonneg_right h3 hR.le
  nlinarith

theorem compressedChainGradient_lipschitz (m : ℕ) {R : ℝ} (hR : 0 < R)
    (hscale : 1024 * (m : ℝ) ≤ R ^ 2) {U : List (X d)}
    (hU : OrthoList U) (hlen : U.length = m) (x y : X d) :
    ‖derivative R x (chainGradient R U x) - derivative R y (chainGradient R U y)‖ ≤
      49 * ‖x-y‖ := by
  have hfirst : ‖derivative R x (chainGradient R U x - chainGradient R U y)‖ ≤
      48 * ‖x-y‖ := by
    calc
      _ ≤ ‖derivative R x‖ * ‖chainGradient R U x - chainGradient R U y‖ :=
        (derivative R x).le_opNorm _
      _ ≤ 1 * ‖chainGradient R U x - chainGradient R U y‖ :=
        mul_le_mul_of_nonneg_right (derivative_norm_le_one hR x) (norm_nonneg _)
      _ ≤ 48 * ‖x-y‖ := by simpa only [one_mul] using chainGradient_lipschitz hR hU x y
  have hsecond : ‖(derivative R x - derivative R y) (chainGradient R U y)‖ ≤ ‖x-y‖ := by
    have hK : 0 ≤ 2 / (Real.sqrt 3 * R) := by positivity
    have hg : ‖chainGradient R U y‖ ≤ 10 * Real.sqrt m := by
      simpa only [hlen] using chainGradient_norm_le R hU y
    calc
      _ ≤ ‖derivative R x - derivative R y‖ * ‖chainGradient R U y‖ :=
        (derivative R x - derivative R y).le_opNorm _
      _ ≤ (2 / (Real.sqrt 3 * R) * ‖x-y‖) * (10 * Real.sqrt m) :=
        mul_le_mul (derivative_lipschitz hR y x) hg (norm_nonneg _) (mul_nonneg hK (norm_nonneg _))
      _ = (2 / (Real.sqrt 3 * R) * (10 * Real.sqrt m)) * ‖x-y‖ := by ring
      _ ≤ 1 * ‖x-y‖ := mul_le_mul_of_nonneg_right (curvature_coefficient_le_one m hR hscale)
        (norm_nonneg _)
      _ = ‖x-y‖ := one_mul _
  have he : derivative R x (chainGradient R U x) - derivative R y (chainGradient R U y) =
      derivative R x (chainGradient R U x - chainGradient R U y) +
        (derivative R x - derivative R y) (chainGradient R U y) := by
    rw [map_sub, ContinuousLinearMap.sub_apply]
    abel
  rw [he]
  exact (norm_add_le _ _).trans (by linarith)

theorem gradient_lipschitz (m : ℕ) {R : ℝ} (hR : 0 < R)
    (hscale : 1024 * (m : ℝ) ≤ R ^ 2) {U : List (X d)}
    (hU : OrthoList U) (hlen : U.length = m) (x y : X d) :
    ‖gradient m R U x - gradient m R U y‖ ≤ 50 * ‖x-y‖ := by
  have hc := compressedChainGradient_lipschitz m hR hscale hU hlen x y
  have hq := SublevelPotential.gradient_lipschitz (mu_nonneg m R) (mu_le_one m hR hscale)
    (show 0 ≤ R / 2 by linarith) x y
  have he : gradient m R U x - gradient m R U y =
      (derivative R x (chainGradient R U x) - derivative R y (chainGradient R U y)) +
      (SublevelPotential.gradient (mu m R) (R / 2) x -
        SublevelPotential.gradient (mu m R) (R / 2) y) := by
    unfold gradient
    abel
  rw [he]
  exact (norm_add_le _ _).trans (by linarith)

theorem objective_smoothClass (m : ℕ) {R : ℝ} (hR : 0 < R) (hm : 1 ≤ m)
    (hscale : 1024 * (m : ℝ) ≤ R ^ 2) {U : List (X d)}
    (hU : OrthoList U) (hlen : U.length = m) :
    SmoothClass 50 ((9 / 4 : ℝ) * ((m : ℝ) - 1 / 2)) (objective m R U hR) := by
  exact ⟨gradient_lipschitz m hR hscale hU hlen, objective_hasGap m hR hm hscale U hlen⟩


/-- The Euclidean frame definition agrees with the scalar chain of actual inner coordinates. -/
theorem frameChain_hasFDerivAt (U : List (X d)) (z : X d) :
    HasFDerivAt (fun y => ScalarChain.chain
      ((U.map (innerSL ℝ)).map (fun c : X d →L[ℝ] ℝ => c y)))
      (innerSL ℝ (frameMap U (ScalarChain.gradient U.length (coordinateMap U z)))) z := by
  have h := (ScalarChain.value_hasFDerivAt U.length (coordinateMap U z)).comp z
    (coordinateMap U).hasFDerivAt
  convert h using 1
  · funext y
    simp only [Function.comp_apply]
    rw [ScalarChain.value_eq_chain, coordinateMap_list]
    simp only [List.map_map, Function.comp_def, innerSL_apply]
  · apply ContinuousLinearMap.ext
    intro v
    simp only [ContinuousLinearMap.comp_apply, innerSL_apply]
    exact ((frameMap U).adjoint_inner_right
      (ScalarChain.gradient U.length (coordinateMap U z)) v).symm

theorem chainGradient_differential (R : ℝ) (U : List (X d)) (x : X d) :
    innerSL ℝ (chainGradient R U x) =
      ScalarChain.chainDifferential (U.map (innerSL ℝ)) (compression R x) := by
  exact (frameChain_hasFDerivAt U (compression R x)).unique
    (ScalarChain.chain_comp_hasFDerivAt (U.map (innerSL ℝ)) (compression R x))

theorem value_prefix (m : ℕ) (R : ℝ) (pre tail : List (X d)) (u x : X d)
    (hu : ⟪u, compression R x⟫_ℝ = 0)
    (ht : ∀ v ∈ tail, |⟪v, compression R x⟫_ℝ| ≤ 1 / 2) :
    value m R (pre ++ u :: tail) x = value m R (pre ++ [0]) x := by
  have htail : ∀ c ∈ tail.map (innerSL ℝ), |c (compression R x)| ≤ 1 / 2 := by
    intro c hc
    obtain ⟨v, hv, rfl⟩ := List.mem_map.mp hc
    exact ht v hv
  have h := ScalarChain.chain_comp_prefix_zero (innerSL ℝ u)
    (pre.map (innerSL ℝ)) (tail.map (innerSL ℝ)) (compression R x) hu htail
  unfold value chainPoint
  congr 1
  simp only [ScalarChain.value_eq_chain, coordinateMap_list]
  simpa only [List.map_append, List.map_cons, List.map_nil, List.map_map,
    Function.comp_def, innerSL_apply, ContinuousLinearMap.zero_apply, inner_zero_left] using h

theorem chainGradient_prefix (R : ℝ) (pre tail : List (X d)) (u x : X d)
    (hu : ⟪u, compression R x⟫_ℝ = 0)
    (ht : ∀ v ∈ tail, |⟪v, compression R x⟫_ℝ| ≤ 1 / 2) :
    chainGradient R (pre ++ u :: tail) x = chainGradient R (pre ++ [0]) x -
      ScalarChain.prefixGate (pre.map (innerSL ℝ)) (compression R x) • u := by
  have htail : ∀ c ∈ tail.map (innerSL ℝ), |c (compression R x)| ≤ 1 / 2 := by
    intro c hc
    obtain ⟨v, hv, rfl⟩ := List.mem_map.mp hc
    exact ht v hv
  have h := ScalarChain.chainDifferential_prefix_zero (innerSL ℝ u)
    (pre.map (innerSL ℝ)) (tail.map (innerSL ℝ)) (compression R x) hu htail
  apply ext_inner_right ℝ
  intro v
  have hfull := congrArg (fun f : X d →L[ℝ] ℝ => f v)
    (chainGradient_differential R (pre ++ u :: tail) x)
  have hpre := congrArg (fun f : X d →L[ℝ] ℝ => f v)
    (chainGradient_differential R (pre ++ [0]) x)
  have hv := congrArg (fun f : X d →L[ℝ] ℝ => f v) h
  simp only [List.map_append, List.map_cons, List.map_nil, map_zero] at hfull hpre
  simp only [ContinuousLinearMap.sub_apply, ContinuousLinearMap.smul_apply,
    smul_eq_mul, innerSL_apply] at hv hfull hpre
  rw [inner_sub_left, real_inner_smul_left]
  rw [hfull, hpre]
  exact hv

/-- The exact coefficient used by the adaptive stage oracle. It keeps the
compression factor and all wrapper parameters fixed when truncating the frame. -/
def coefficient (R : ℝ) (pre : List (X d)) (x : X d) : ℝ :=
  factor R x * ScalarChain.prefixGate (pre.map (innerSL ℝ)) (compression R x)

theorem coefficient_bounds (R : ℝ) (pre : List (X d)) (x : X d) :
    0 ≤ coefficient R pre x ∧ coefficient R pre x ≤ 1 := by
  have hg := ScalarChain.prefixGate_bounds (pre.map (innerSL ℝ)) (compression R x)
  unfold coefficient
  exact ⟨mul_nonneg (factor_pos R x).le hg.1,
    (mul_le_mul (factor_le_one R x) hg.2 hg.1 (by norm_num)).trans_eq (by ring)⟩

theorem gradient_prefix (m : ℕ) (R : ℝ) (pre tail : List (X d)) (u x : X d)
    (hu : ⟪u, compression R x⟫_ℝ = 0)
    (ht : ∀ v ∈ tail, |⟪v, compression R x⟫_ℝ| ≤ 1 / 2) :
    gradient m R (pre ++ u :: tail) x = gradient m R (pre ++ [0]) x -
      coefficient R pre x • u := by
  have hd := derivative_on_orthogonal R x u hu
  unfold gradient
  rw [chainGradient_prefix R pre tail u x hu ht, map_sub, map_smul, hd]
  simp only [coefficient, smul_smul]
  rw [mul_comm (ScalarChain.prefixGate (pre.map (innerSL ℝ)) (compression R x))]
  abel

theorem prefix_formula (m : ℕ) (R : ℝ) (pre tail : List (X d)) (u x : X d)
    (hu : ⟪u, compression R x⟫_ℝ = 0)
    (ht : ∀ v ∈ tail, |⟪v, compression R x⟫_ℝ| ≤ 1 / 2) :
    value m R (pre ++ u :: tail) x = value m R (pre ++ [0]) x ∧
    gradient m R (pre ++ u :: tail) x = gradient m R (pre ++ [0]) x -
      coefficient R pre x • u :=
  ⟨value_prefix m R pre tail u x hu ht, gradient_prefix m R pre tail u x hu ht⟩

end ExactZO.SublevelWrapper


==> anc/ExactZO/SubspaceBudget.lean <==
import ExactZO.FrameGeometry
import Mathlib.Algebra.Order.BigOperators.Ring.Finset

/-! Trace charges are taken separately on each orthonormal restart block. -/
noncomputable section
open scoped BigOperators InnerProductSpace
namespace ExactZO.SubspaceBudget
open StageGeometry FrameGeometry

theorem trace_eq_sum_quadratic {d : ℕ} {ι : Type*} [Fintype ι]
    (b : OrthonormalBasis ι ℝ (X d)) (H : X d →L[ℝ] X d) :
    LinearMap.trace ℝ (X d) H.toLinearMap = ∑ i, ⟪b i, H (b i)⟫_ℝ := by
  classical
  rw [LinearMap.trace_eq_matrix_trace ℝ b.toBasis]
  simp [Matrix.trace, LinearMap.toMatrix_apply,
    OrthonormalBasis.coe_toBasis_repr_apply, OrthonormalBasis.repr_apply_apply]

theorem frame_curvature_sum_le_trace {d : ℕ} {U : List (X d)}
    (hU : OrthoList U) (H : X d →L[ℝ] X d)
    (hpos : ∀ x, 0 ≤ ⟪x, H x⟫_ℝ) :
    (∑ i : Fin U.length, ⟪U.get i, H (U.get i)⟫_ℝ) ≤
      LinearMap.trace ℝ (X d) H.toLinearMap := by
  classical
  have hu := orthoList_orthonormal hU
  obtain ⟨W,b,hW,hb⟩ := hu.toSubtypeRange.exists_orthonormalBasis_extension
  rw [trace_eq_sum_quadratic b H]
  have hs : (Finset.univ.image U.get) ⊆ W := by
    intro x hx
    obtain ⟨i, _, rfl⟩ := Finset.mem_image.mp hx
    exact hW (Set.mem_range_self i)
  calc
    _ = ∑ x ∈ Finset.univ.image U.get, ⟪x, H x⟫_ℝ := by
      rw [Finset.sum_image]
      exact fun i _ j _ hij => hu.linearIndependent.injective hij
    _ ≤ ∑ x ∈ W, ⟪x,H x⟫_ℝ :=
      Finset.sum_le_sum_of_subset_of_nonneg hs (fun x _ _ => hpos x)
    _ = ∑ i : W, ⟪b i,H (b i)⟫_ℝ := by
      simp only [hb]
      exact (Finset.sum_attach W (fun x => ⟪x,H x⟫_ℝ)).symm

/-- A positive block's inverse curvatures consume a quadratic gap budget. -/
theorem block_decrease {k : ℕ} {L E ε : ℝ} (hk : 0 < k)
    (hL : 0 < L) (hE : 0 < E) (hε : 0 < ε)
    (curv dec : Fin k → ℝ) (hc : ∀ i, 0 < curv i)
    (hs : ∑ i, curv i ≤ L*E)
    (hd : ∀ i, ε^2/(10*curv i) < dec i) :
    ε^2*(k:ℝ)^2/(10*L*E) < ∑ i, dec i := by
  have hn : (0:ℝ) < k := by exact_mod_cast hk
  have hsumpos : 0 < ∑ i, curv i := by
    apply Finset.sum_pos
    · intro i _; exact hc i
    · exact Finset.univ_nonempty_iff.mpr ⟨⟨0,hk⟩⟩
  have ht := Finset.sq_sum_div_le_sum_sq_div Finset.univ (fun _ : Fin k => (1:ℝ))
    (fun i _ => hc i)
  simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul,
    mul_one, one_pow, one_div] at ht
  have hb : (k:ℝ)^2/(L*E) ≤ ∑ i, (curv i)⁻¹ :=
    (div_le_div_of_nonneg_left (sq_nonneg _) hsumpos hs).trans ht
  have hstrict : (∑ i, ε^2/(10*curv i)) < ∑ i, dec i := by
    apply Finset.sum_lt_sum_of_nonempty
    · exact Finset.univ_nonempty_iff.mpr ⟨⟨0,hk⟩⟩
    · intro i _; exact hd i
  have heq : (∑ i, ε^2/(10*curv i)) = (ε^2/10)*∑ i, (curv i)⁻¹ := by
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro i _; ring
  rw [heq] at hstrict
  have hm := mul_le_mul_of_nonneg_left hb (by positivity : 0 ≤ ε^2/10)
  calc
    _ = (ε^2/10)*((k:ℝ)^2/(L*E)) := by ring
    _ ≤ _ := hm
    _ < _ := hstrict

/-- Cauchy--Schwarz for the true curvatures of one actual orthonormal frame. -/
theorem frame_inverse_charge {d : ℕ} {U : List (X d)} (hU : OrthoList U)
    {L E : ℝ} (hL : 0 < L) (hE : 0 < E)
    (H : X d →L[ℝ] X d) (hH : UpperMatrix L E H)
    (hcurv : ∀ u ∈ U, 0 < ⟪u,H u⟫_ℝ) :
    (U.length:ℝ)^2/(L*E) ≤ ∑ i : Fin U.length, (⟪U.get i,H (U.get i)⟫_ℝ)⁻¹ := by
  by_cases hn : U.length = 0
  · have hnil : U = [] := List.length_eq_zero_iff.mp hn
    subst U
    simp
  have hk : 0 < U.length := Nat.pos_of_ne_zero hn
  have hc : ∀ i : Fin U.length, 0 < ⟪U.get i,H (U.get i)⟫_ℝ :=
    fun i => hcurv _ (List.get_mem U i)
  have hsumpos : 0 < ∑ i : Fin U.length, ⟪U.get i,H (U.get i)⟫_ℝ := by
    apply Finset.sum_pos
    · intro i _; exact hc i
    · exact Finset.univ_nonempty_iff.mpr ⟨⟨0,hk⟩⟩
  have hs := (frame_curvature_sum_le_trace hU H hH.2.1).trans hH.2.2.2
  have ht := Finset.sq_sum_div_le_sum_sq_div Finset.univ
    (fun _ : Fin U.length => (1:ℝ)) (fun i _ => hc i)
  simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul,
    mul_one, one_pow, one_div] at ht
  exact (div_le_div_of_nonneg_left (sq_nonneg _) hsumpos hs).trans ht

/-- A partial restart block costs at most r/4 after division by r. -/
theorem count_le_of_square_budget {q s r B : ℝ} (hr : 0 < r)
    (hbudget : q*r^2+s^2 ≤ B) : q*r+s ≤ B/r+r/4 := by
  apply (mul_le_mul_iff_of_pos_right hr).mp
  calc
    (q*r+s)*r ≤ B+r^2/4 := by nlinarith [sq_nonneg (s-r/2)]
    _ = (B/r+r/4)*r := by field_simp; ring

/-- The real cost ledger includes terminal estimates, centers and failed proposals. -/
theorem capacity_ledger_bound {d r E T n J Q : ℝ}
    (hd : 1 ≤ d) (hr : 1 ≤ r) (hrd : r ≤ d) (hT : 1 ≤ T)
    (hn0 : 0 ≤ n) (hJ : J ≤ 512*T/35)
    (hn : n ≤ 10*E*T/r+r/4)
    (hQ : Q ≤ 2*(d+r-1)*(n+1)+2*(r-1)*J+8*T+2*n) :
    Q < 40*d*E*T/r+30*(d+T)*r := by
  have hJcoef := mul_le_mul_of_nonneg_left hJ (by nlinarith : 0 ≤ 2*(r-1))
  have hncoef := mul_le_mul_of_nonneg_left hrd hn0
  have hbase : Q ≤ 4*d*n+4*d+(1024/35:ℝ)*(r-1)*T+8*T := by nlinarith
  have hprod := mul_le_mul_of_nonneg_left hn (by nlinarith : 0 ≤ 4*d)
  have hmiddle : 4*d*n ≤ 40*d*E*T/r+d*r := by
    convert hprod using 1 <;> ring
  have hdr : d ≤ d*r := by nlinarith
  have htr : 0 < T*r := by positivity
  nlinarith

end ExactZO.SubspaceBudget


==> anc/ExactZO/SubspaceCost.lean <==
import ExactZO.SubspaceProcedure
import ExactZO.SubspaceBudget

/-! Query accounting along the actual restarted execution. -/
noncomputable section
open scoped InnerProductSpace
namespace ExactZO.SubspaceCost
open StageGeometry FrameGeometry SubspaceEstimate SubspaceResidual SubspaceProcedure

/-- The terminal estimates, every restricted update, every line center and
all failed proposals are charged. Line-search costs telescope on this trajectory. -/
theorem run_ledger {d r : ℕ} {L Δ E ε : ℝ} {f : Objective d}
    {H : X d →L[ℝ] X d} (hL : 0 < L) (hε : 0 < ε)
    (hr : 1 ≤ r) (hrd : r ≤ d) (hf : SmoothClass L Δ f) (hH : UpperMatrix L E H)
    (hmodel : ∀ x y, segment ℝ x y ⊆ StrictSublevel f → QuadraticUpper f H x y)
    (fuel : ℕ) (x : X d) (U : List (X d))
    (hU : OrthoList U) (hlen : U.length < r) (hx : f.value x ≤ f.value 0) :
    let out := run f L ε r (LineSearch.publicFuel L Δ ε) fuel x U
    f.value out.point ≤ f.value x ∧
      (out.cost:ℝ) ≤ 2*((r:ℝ)-1)*out.restrictedCount +
        2*((d:ℝ)+(r:ℝ)-1)*(out.expansionCount+1)+2*out.expansionCount+
        (8*L/ε^2)*(f.value x-f.value out.point) := by
  have hrR : (1:ℝ) ≤ r := by exact_mod_cast hr
  have hdR : (1:ℝ) ≤ d := by exact_mod_cast hr.trans hrd
  have hκ : 0 ≤ 8*L/ε^2 := by positivity
  induction fuel generalizing x U with
  | zero =>
      simp only [run]
      constructor
      · exact le_rfl
      · simp only [Nat.cast_zero,zero_mul,mul_zero,zero_add,sub_self,mul_zero,add_zero]
        nlinarith
  | succ fuel ih =>
      have hlenR : (U.length:ℝ) ≤ (r:ℝ)-1 := by
        have hh : ((U.length+1:ℕ):ℝ) ≤ r := by exact_mod_cast hlen
        push_cast at hh
        linarith
      by_cases hs : ‖estimate f.value U (radius U.length L ε) x‖ ≤ 7*ε/16
      · by_cases hg : ‖fullEstimate f.value L ε x‖ ≤ 15*ε/16
        · simp only [run,step,if_pos hs,if_pos hg,Step.isTerminal,
            if_true,Step.target,Step.frameAfter,Step.queryCost,Step.restrictedCount,Step.expansionCount]
          constructor
          · exact le_rfl
          · push_cast
            nlinarith
        · let u := direction U (fullEstimate f.value L ε x)
          let P := LineSearch.procedure (LineSearch.publicFuel L Δ ε) L ε x u
          let y := P.result f
          let V := nextFrame r U u
          obtain ⟨_,hu,ho,hsl,hUa⟩ := fullEstimate_residual f hf.1 hU hL hε x
            (estimate_stop f hf.1 hU hL hε x hs) (lt_of_not_ge hg)
          obtain ⟨hc,j,hfirst,hres,hcost,hd,hcst,hline⟩ :=
            LineSearch.procedure_spec hL hε hf hH hmodel hx hu hsl
          change 0 < ⟪u,H u⟫_ℝ at hc
          change 7*ε^2/(64*⟪u,H u⟫_ℝ) < f.value x-f.value y at hd
          have hy : f.value y ≤ f.value x := by
            have hp : 0 < 7*ε^2/(64*⟪u,H u⟫_ℝ) := by positivity
            linarith
          have hV : OrthoList V := by
            dsimp only [V,nextFrame]
            split_ifs
            · exact orthoList_nil _
            · exact hUa
          have hVlen : V.length < r := nextFrame_length_lt (by omega) hlen u
          obtain ⟨hm,hl⟩ := ih y V hV hVlen (hy.trans hx)
          have hline' : (P.cost f:ℝ) ≤ (8*L/ε^2)*(f.value x-f.value y)+2 := by
            convert hline using 1 <;> ring
          simp only [run,step,if_pos hs,if_neg hg,Step.isTerminal,Bool.false_eq_true,
            if_false,Step.target,Step.frameAfter,Step.queryCost,Step.restrictedCount,Step.expansionCount]
          change f.value (run f L ε r (LineSearch.publicFuel L Δ ε) fuel y V).point ≤ f.value x ∧ _
          constructor
          · exact hm.trans hy
          · change ((2*U.length+2*d+P.cost f +
                (run f L ε r (LineSearch.publicFuel L Δ ε) fuel y V).cost:ℕ):ℝ) ≤ _
            push_cast
            push_cast at hl
            nlinarith
      · let y := x-L⁻¹•frameMap U (estimate f.value U (radius U.length L ε) x)
        have hd := estimate_descent f hf.1 hU hL hε x (lt_of_not_ge hs)
        change f.value y < f.value x-35*ε^2/(512*L) at hd
        have hy : f.value y ≤ f.value x := by
          have hp : 0 < 35*ε^2/(512*L) := by positivity
          linarith
        obtain ⟨hm,hl⟩ := ih y U hU hlen (hy.trans hx)
        simp only [run,step,if_neg hs,Step.isTerminal,Bool.false_eq_true,if_false,
          Step.target,Step.frameAfter,Step.queryCost,Step.restrictedCount,Step.expansionCount]
        change f.value (run f L ε r (LineSearch.publicFuel L Δ ε) fuel y U).point ≤ f.value x ∧ _
        constructor
        · exact hm.trans hy
        · change ((2*U.length+(run f L ε r (LineSearch.publicFuel L Δ ε) fuel y U).cost:ℕ):ℝ) ≤ _
          push_cast
          push_cast at hl
          nlinarith [mul_nonneg hκ (sub_nonneg.mpr hy)]

end ExactZO.SubspaceCost


==> anc/ExactZO/SubspaceEstimate.lean <==
import ExactZO.FrameGeometry
import ExactZO.FiniteDifference
import ExactZO.ValueProcedure

/-! The actual central differences on an orthonormal list frame. The translated
restriction is an objective with its actual derivative. Its finite-difference
error and restricted descent reuse the global smoothness estimates. -/

noncomputable section
open scoped InnerProductSpace

namespace ExactZO.SubspaceEstimate
open FrameGeometry StageGeometry

variable {d : ℕ}

/-- Restriction of the actual objective to the translated frame. -/
def pullback (f : Objective d) (x : X d) (U : List (X d)) : Objective U.length where
  value z := f.value (x + frameMap U z)
  grad z := coordinateMap U (f.grad (x + frameMap U z))
  hasDeriv z := by
    have hc := (f.hasDeriv (x + frameMap U z)).comp z
      ((frameMap U).hasFDerivAt.const_add x)
    convert hc using 1
    ext v
    exact (frameMap U).adjoint_inner_left v (f.grad (x + frameMap U z))

@[simp] theorem pullback_value (f : Objective d) (x : X d) (U : List (X d))
    (z : X U.length) : (pullback f x U).value z = f.value (x + frameMap U z) := rfl

@[simp] theorem pullback_grad (f : Objective d) (x : X d) (U : List (X d))
    (z : X U.length) :
    (pullback f x U).grad z = coordinateMap U (f.grad (x + frameMap U z)) := rfl

theorem pullback_smooth {L : ℝ} (f : Objective d) (hf : Smooth f L)
    (x : X d) {U : List (X d)} (hU : OrthoList U) : Smooth (pullback f x U) L := by
  intro z w
  calc
    ‖(pullback f x U).grad z - (pullback f x U).grad w‖ ≤
        ‖f.grad (x + frameMap U z) - f.grad (x + frameMap U w)‖ :=
      coordinateMap_lipschitz hU _ _
    _ ≤ L * ‖(x + frameMap U z) - (x + frameMap U w)‖ := hf _ _
    _ = L * ‖z - w‖ := by rw [add_sub_add_left_eq_sub, frameMap_lipschitz hU]

/-- The radius in the subspace-search procedure. -/
def radius (k : ℕ) (L ε : ℝ) : ℝ := ε / (8 * L * Real.sqrt k)

theorem radius_eq_fdRadius (k : ℕ) (L ε : ℝ) :
    radius k L ε = fdRadius k L (ε / 2) := by
  unfold radius fdRadius
  ring

theorem radius_pos {k : ℕ} {L ε : ℝ} (hk : 0 < k) (hL : 0 < L) (hε : 0 < ε) :
    0 < radius k L ε := by
  rw [radius_eq_fdRadius]
  exact fdRadius_pos hk hL (by positivity)

/-- Exactly two scalar function values per frame vector. -/
def estimate (value : X d → ℝ) (U : List (X d)) (h : ℝ) (x : X d) : X U.length :=
  (WithLp.equiv 2 (Fin U.length → ℝ)).symm fun i =>
    (value (x + h • U.get i) - value (x - h • U.get i)) / (2 * h)

@[simp] theorem estimate_apply (value : X d → ℝ) (U : List (X d)) (h : ℝ)
    (x : X d) (i : Fin U.length) :
    estimate value U h x i =
      (value (x + h • U.get i) - value (x - h • U.get i)) / (2 * h) := rfl

theorem estimate_eq_centralDifference (f : Objective d) (U : List (X d))
    (h : ℝ) (x : X d) :
    estimate f.value U h x = centralDifference (pullback f x U).value h 0 := by
  ext i
  simp [estimate_apply, centralDifference_apply, coordinateVector, sub_eq_add_neg]

/-- The error uses global smoothness, including at probes outside the sublevel. -/
theorem estimate_error_of_pos {L ε : ℝ} (f : Objective d) (hf : Smooth f L)
    {U : List (X d)} (hU : OrthoList U) (hk : 0 < U.length)
    (hL : 0 < L) (hε : 0 < ε) (x : X d) :
    ‖estimate f.value U (radius U.length L ε) x - coordinateMap U (f.grad x)‖ ≤
      ε / 16 := by
  have he := centralDifference_error_calibrated (pullback f x U)
    (pullback_smooth f hf x hU) hk hL (show 0 < ε / 2 by positivity) 0
  rw [estimate_eq_centralDifference, radius_eq_fdRadius]
  simpa only [pullback_grad, map_zero, add_zero, div_div, show (2 : ℝ) * 8 = 16 by norm_num]
    using he

@[simp] theorem estimate_nil (value : X d → ℝ) (h : ℝ) (x : X d) :
    estimate value [] h x = 0 := by
  ext i
  exact Fin.elim0 i

@[simp] theorem coordinateMap_nil (x : X d) : coordinateMap [] x = 0 := by
  ext i
  exact Fin.elim0 i

/-- The empty subspace also satisfies the error bound, with the empty estimate. -/
theorem estimate_error {L ε : ℝ} (f : Objective d) (hf : Smooth f L)
    {U : List (X d)} (hU : OrthoList U)
    (hL : 0 < L) (hε : 0 < ε) (x : X d) :
    ‖estimate f.value U (radius U.length L ε) x - coordinateMap U (f.grad x)‖ ≤
      ε / 16 := by
  cases U with
  | nil => simp only [estimate_nil, coordinateMap_nil, sub_self, norm_zero]; positivity
  | cons u U => exact estimate_error_of_pos f hf hU (by simp) hL hε x

/-- The finite-difference stopping rule certifies the actual restricted gradient. -/
theorem estimate_stop {L ε : ℝ} (f : Objective d) (hf : Smooth f L)
    {U : List (X d)} (hU : OrthoList U)
    (hL : 0 < L) (hε : 0 < ε) (x : X d)
    (hstop : ‖estimate f.value U (radius U.length L ε) x‖ ≤ 7 * ε / 16) :
    ‖coordinateMap U (f.grad x)‖ ≤ ε / 2 := by
  have he := estimate_error f hf hU hL hε x
  have hn := norm_sub_le (estimate f.value U (radius U.length L ε) x)
    (estimate f.value U (radius U.length L ε) x - coordinateMap U (f.grad x))
  rw [sub_sub_cancel] at hn
  linarith

/-- One actual restricted step, with the actual finite-difference error. -/
theorem estimate_step_model {L : ℝ} (f : Objective d) (hf : Smooth f L)
    {U : List (X d)} (hU : OrthoList U) (hL : 0 < L) (x : X d)
    (z : X U.length) :
    f.value (x - L⁻¹ • frameMap U z) ≤ f.value x -
      ‖coordinateMap U (f.grad x)‖ ^ 2 / (2 * L) +
      ‖z - coordinateMap U (f.grad x)‖ ^ 2 / (2 * L) := by
  have hs := smooth_inexact_step (pullback f x U) (pullback_smooth f hf x hU) hL 0 z
  simpa only [pullback_value, pullback_grad, sub_eq_add_neg, zero_add, map_zero,
    add_zero, map_neg, map_smul] using hs

/-- Every failed restricted stopping test gives the strict decrease in the paper. -/
theorem estimate_descent {L ε : ℝ} (f : Objective d) (hf : Smooth f L)
    {U : List (X d)} (hU : OrthoList U) (hL : 0 < L) (hε : 0 < ε) (x : X d)
    (hcontinue : 7 * ε / 16 < ‖estimate f.value U (radius U.length L ε) x‖) :
    f.value (x - L⁻¹ • frameMap U (estimate f.value U (radius U.length L ε) x)) <
      f.value x - 35 * ε ^ 2 / (512 * L) := by
  let z := estimate f.value U (radius U.length L ε) x
  let w := coordinateMap U (f.grad x)
  have herr : ‖z - w‖ ≤ ε / 16 := estimate_error f hf hU hL hε x
  have hn := norm_sub_le (z - w) (-w)
  simp only [sub_neg_eq_add, sub_add_cancel, norm_neg] at hn
  have hw : 3 * ε / 8 < ‖w‖ := by
    change 7 * ε / 16 < ‖z‖ at hcontinue
    linarith
  have he2 : ‖z - w‖ ^ 2 ≤ (ε / 16) ^ 2 :=
    (sq_le_sq₀ (norm_nonneg _) (by positivity)).mpr herr
  have hw2 : (3 * ε / 8) ^ 2 < ‖w‖ ^ 2 := by nlinarith [norm_nonneg w]
  have hraw : -‖w‖ ^ 2 + ‖z - w‖ ^ 2 < -(35 * ε ^ 2 / 256) := by nlinarith
  have hdv := div_lt_div_of_pos_right hraw (show 0 < 2 * L by positivity)
  have hc : -‖w‖ ^ 2 / (2 * L) + ‖z - w‖ ^ 2 / (2 * L) <
      -(35 * ε ^ 2 / (512 * L)) := by
    convert hdv using 1 <;> field_simp [ne_of_gt hL] <;> ring
  have hs := estimate_step_model f hf hU hL x z
  change f.value (x - L⁻¹ • frameMap U z) < _
  change f.value (x - L⁻¹ • frameMap U z) ≤ f.value x -
    ‖w‖ ^ 2 / (2 * L) + ‖z - w‖ ^ 2 / (2 * L) at hs
  simp only [neg_div] at hc
  linarith

/-- Empty frames terminate immediately; this does not require positive dimension. -/
theorem estimate_nil_stop (value : X d → ℝ) {ε h : ℝ} (hε : 0 ≤ ε) (x : X d) :
    ‖estimate value [] h x‖ ≤ 7 * ε / 16 := by
  simp only [estimate_nil, norm_zero]
  positivity

/-- A concrete value-only procedure, fixed independently of the objective. -/
def estimateProcedure (U : List (X d)) (h : ℝ) (x : X d)
    (next : X U.length → ValueProcedure d) : ValueProcedure d :=
  ValueProcedure.queryVector U.length (fun i => x + h • U.get i) fun positive =>
    ValueProcedure.queryVector U.length (fun i => x - h • U.get i) fun negative =>
      next ((WithLp.equiv 2 (Fin U.length → ℝ)).symm fun i =>
        (positive i - negative i) / (2 * h))

theorem estimateProcedure_result (U : List (X d)) (h : ℝ) (x : X d)
    (next : X U.length → ValueProcedure d) (f : Objective d) :
    (estimateProcedure U h x next).result f = (next (estimate f.value U h x)).result f := by
  simp only [estimateProcedure, ValueProcedure.queryVector_result, estimate]

theorem estimateProcedure_cost (U : List (X d)) (h : ℝ) (x : X d)
    (next : X U.length → ValueProcedure d) (f : Objective d) :
    (estimateProcedure U h x next).cost f =
      2 * U.length + (next (estimate f.value U h x)).cost f := by
  simp only [estimateProcedure, ValueProcedure.queryVector_cost, estimate]
  omega

/-- With an empty frame the procedure asks no values before its continuation. -/
@[simp] theorem estimateProcedure_nil (h : ℝ) (x : X d)
    (next : X 0 → ValueProcedure d) : estimateProcedure [] h x next = next 0 := by
  simp only [estimateProcedure, List.length_nil, ValueProcedure.queryVector]
  congr 1
  exact Subsingleton.elim _ _

end ExactZO.SubspaceEstimate


==> anc/ExactZO/SubspaceInvariant.lean <==
import ExactZO.SubspaceBudget

/-! A single potential for restricted moves and complete/partial restart blocks.
It retains the actual objective value, actual frame and the same matrix H. -/
noncomputable section
open scoped BigOperators InnerProductSpace
namespace ExactZO.SubspaceInvariant
open StageGeometry FrameGeometry SubspaceBudget

def charge {d : ℕ} (H : X d →L[ℝ] X d) (U : List (X d)) : ℝ :=
  (U.map fun u => (⟪u,H u⟫_ℝ)⁻¹).sum

@[simp] theorem charge_nil {d : ℕ} (H : X d →L[ℝ] X d) : charge H [] = 0 := rfl

@[simp] theorem charge_append {d : ℕ} (H : X d →L[ℝ] X d)
    (U : List (X d)) (u : X d) :
    charge H (U++[u]) = charge H U + (⟪u,H u⟫_ℝ)⁻¹ := by
  simp [charge]

theorem charge_eq_sum {d : ℕ} (H : X d →L[ℝ] X d) (U : List (X d)) :
    charge H U = ∑ i : Fin U.length, (⟪U.get i,H (U.get i)⟫_ℝ)⁻¹ := by
  have heq : List.ofFn (fun i : Fin U.length => (⟪U.get i,H (U.get i)⟫_ℝ)⁻¹) =
      U.map (fun u => (⟪u,H u⟫_ℝ)⁻¹) := by
    change List.ofFn ((fun u : X d => (⟪u,H u⟫_ℝ)⁻¹) ∘ U.get) = _
    rw [← List.map_ofFn,List.ofFn_get]
  rw [← List.sum_ofFn,heq]
  rfl

theorem charge_nonneg {d : ℕ} (H : X d →L[ℝ] X d) (U : List (X d))
    (hc : ∀ u ∈ U, 0 < ⟪u,H u⟫_ℝ) : 0 ≤ charge H U := by
  rw [charge_eq_sum]
  exact Finset.sum_nonneg (fun i _ => (inv_pos.mpr (hc _ (List.get_mem U i))).le)

def potential {d : ℕ} (H : X d →L[ℝ] X d) (L E : ℝ) (r q : ℕ)
    (U : List (X d)) : ℝ := (q:ℝ)*(r:ℝ)^2/(L*E)+charge H U

def stepDecrease (L ε : ℝ) : ℝ := 35*ε^2/(512*L)
def timeParameter (L Δ ε : ℝ) : ℝ := L*Δ/ε^2
def restrictedLimit (L Δ ε : ℝ) : ℕ := ⌊512*timeParameter L Δ ε/35⌋₊
def expansionLimit (L Δ E ε : ℝ) (r : ℕ) : ℕ :=
  ⌊10*E*timeParameter L Δ ε/r+(r:ℝ)/4⌋₊
def totalFuel (L Δ E ε : ℝ) (r : ℕ) : ℕ :=
  restrictedLimit L Δ ε + expansionLimit L Δ E ε r + 1

structure StateBudget {d : ℕ} (f : Objective d) (H : X d →L[ℝ] X d)
    (L E ε : ℝ) (r : ℕ) (x : X d) (U : List (X d)) (j q : ℕ) : Prop where
  ortho : OrthoList U
  curv : ∀ u ∈ U, 0 < ⟪u,H u⟫_ℝ
  size : U.length < r
  budget : (j:ℝ)*stepDecrease L ε+(ε^2/10)*potential H L E r q U ≤ f.value 0-f.value x

theorem initial {d : ℕ} (f : Objective d) (H : X d →L[ℝ] X d)
    (L E ε : ℝ) {r : ℕ} (hr : 0 < r) :
    StateBudget f H L E ε r 0 [] 0 0 := by
  constructor
  · exact orthoList_nil d
  · simp
  · simpa using hr
  · simp [potential]

theorem StateBudget.sublevel {d : ℕ} {f : Objective d} {H : X d →L[ℝ] X d}
    {L E ε : ℝ} {r : ℕ} {x : X d} {U : List (X d)} {j q : ℕ}
    (h : StateBudget f H L E ε r x U j q) (hL : 0 < L) (hE : 0 < E) :
    f.value x ≤ f.value 0 := by
  have hp : 0 ≤ potential H L E r q U := by
    unfold potential
    exact add_nonneg (by positivity) (charge_nonneg H U h.curv)
  have hs : 0 ≤ (j:ℝ)*stepDecrease L ε := by unfold stepDecrease; positivity
  have hb := h.budget
  nlinarith [mul_nonneg (by positivity : 0 ≤ ε^2/10) hp]

theorem StateBudget.restricted_move {d : ℕ} {f : Objective d} {H : X d →L[ℝ] X d}
    {L E ε : ℝ} {r : ℕ} {x y : X d} {U : List (X d)} {j q : ℕ}
    (h : StateBudget f H L E ε r x U j q)
    (hd : f.value y ≤ f.value x-stepDecrease L ε) :
    StateBudget f H L E ε r y U (j+1) q := by
  refine ⟨h.ortho,h.curv,h.size,?_⟩
  have hb := h.budget
  push_cast
  nlinarith

/-- Appending an expansion is charged before any reset; trace is never summed across blocks. -/
theorem StateBudget.expansion_move {d : ℕ} {f : Objective d} {H : X d →L[ℝ] X d}
    {L E ε : ℝ} {r : ℕ} {x y u : X d} {U : List (X d)} {j q : ℕ}
    (h : StateBudget f H L E ε r x U j q) (hL : 0 < L) (hE : 0 < E)
    (hH : UpperMatrix L E H) (hu : ‖u‖=1)
    (ho : ∀ v ∈ U, ⟪u,v⟫_ℝ=0) (hc : 0 < ⟪u,H u⟫_ℝ)
    (hd : ε^2/(10*⟪u,H u⟫_ℝ) ≤ f.value x-f.value y) :
    StateBudget f H L E ε r y
      (if U.length+1=r then [] else U++[u]) j
      (if U.length+1=r then q+1 else q) := by
  have hUa := h.ortho.append_unit hu ho
  have hca : ∀ v ∈ U++[u], 0 < ⟪v,H v⟫_ℝ := by
    intro v hv
    rcases List.mem_append.mp hv with hv | hv
    · exact h.curv v hv
    · have hvu := List.mem_singleton.mp hv
      simpa only [hvu] using hc
  have hpot : potential H L E r q (U++[u]) =
      potential H L E r q U+(⟪u,H u⟫_ℝ)⁻¹ := by simp [potential]; ring
  have hbud : (j:ℝ)*stepDecrease L ε+(ε^2/10)*potential H L E r q (U++[u]) ≤
      f.value 0-f.value y := by
    have heq : ε^2/(10*⟪u,H u⟫_ℝ) = (ε^2/10)*(⟪u,H u⟫_ℝ)⁻¹ := by ring
    rw [heq] at hd
    rw [hpot]
    have hb := h.budget
    nlinarith
  by_cases hs : U.length+1=r
  · simp only [hs,if_pos]
    refine ⟨orthoList_nil _,by simp,by simpa using (Nat.zero_le U.length).trans_lt h.size,?_⟩
    have hh := frame_inverse_charge hUa hL hE H hH hca
    rw [← charge_eq_sum] at hh
    have hl : (U++[u]).length=r := by simpa using hs
    rw [hl] at hh
    have hp : potential H L E r (q+1) [] ≤ potential H L E r q (U++[u]) := by
      simp only [potential,charge_nil,Nat.cast_add,Nat.cast_one,add_zero]
      convert add_le_add_left hh ((q:ℝ)*(r:ℝ)^2/(L*E)) using 1 <;> ring
    exact (add_le_add_left (mul_le_mul_of_nonneg_left hp (by positivity)) _).trans hbud
  · simp only [hs,if_neg]
    exact ⟨hUa,hca,by simp; have:=h.size; omega,hbud⟩

theorem StateBudget.counts_real {d : ℕ} {f : Objective d} {H : X d →L[ℝ] X d}
    {L Δ E ε : ℝ} {r : ℕ} {x : X d} {U : List (X d)} {j q : ℕ}
    (h : StateBudget f H L E ε r x U j q) (hL : 0 < L) (hE : 0 < E)
    (hε : 0 < ε) (hH : UpperMatrix L E H) (hgap : HasGap f Δ) :
    (j:ℝ) ≤ 512*timeParameter L Δ ε/35 ∧
      ((q*r+U.length:ℕ):ℝ) ≤ 10*E*timeParameter L Δ ε/r+(r:ℝ)/4 := by
  have hLE : 0 < L*E := mul_pos hL hE
  have hc : 0 < stepDecrease L ε := by unfold stepDecrease; positivity
  have heps : 0 < ε^2/10 := by positivity
  have hp0 : 0 ≤ potential H L E r q U := by
    unfold potential
    exact add_nonneg (by positivity) (charge_nonneg H U h.curv)
  obtain ⟨lower,hlo,hgap0⟩ := hgap
  have hg : f.value 0-f.value x ≤ Δ := by linarith [hlo x]
  have hb := h.budget.trans hg
  have hj0 : 0 ≤ (j:ℝ)*stepDecrease L ε := by positivity
  constructor
  · have h1 : (j:ℝ)*stepDecrease L ε ≤ Δ := by
      nlinarith [mul_nonneg heps.le hp0]
    have h2 := (le_div_iff₀ hc).mpr h1
    have hid : Δ/stepDecrease L ε = 512*timeParameter L Δ ε/35 := by
      unfold stepDecrease timeParameter
      field_simp
      ring
    rwa [hid] at h2
  · have hcs := frame_inverse_charge h.ortho hL hE H hH h.curv
    rw [← charge_eq_sum] at hcs
    have hlower : ((q:ℝ)*(r:ℝ)^2+(U.length:ℝ)^2)/(L*E) ≤
        potential H L E r q U := by
      rw [add_div]
      exact add_le_add_left hcs _
    have hpmax : potential H L E r q U ≤ Δ/(ε^2/10) := by
      apply (le_div_iff₀ heps).mpr
      nlinarith
    have hsq := (div_le_iff₀ hLE).mp (hlower.trans hpmax)
    have hid : Δ/(ε^2/10)*(L*E) = 10*E*timeParameter L Δ ε := by
      unfold timeParameter
      field_simp
      ring
    rw [hid] at hsq
    have hr : (0:ℝ) < r := by exact_mod_cast (Nat.zero_le U.length).trans_lt h.size
    have hh := count_le_of_square_budget hr hsq
    simpa only [Nat.cast_add,Nat.cast_mul] using hh

theorem StateBudget.counts_bound {d : ℕ} {f : Objective d} {H : X d →L[ℝ] X d}
    {L Δ E ε : ℝ} {r : ℕ} {x : X d} {U : List (X d)} {j q : ℕ}
    (h : StateBudget f H L E ε r x U j q) (hL : 0 < L) (hE : 0 < E)
    (hε : 0 < ε) (hH : UpperMatrix L E H) (hgap : HasGap f Δ) :
    j ≤ restrictedLimit L Δ ε ∧ q*r+U.length ≤ expansionLimit L Δ E ε r := by
  have hb := h.counts_real hL hE hε hH hgap
  exact ⟨Nat.le_floor hb.1,Nat.le_floor hb.2⟩

end ExactZO.SubspaceInvariant


==> anc/ExactZO/SubspaceOptimize.lean <==
import Mathlib.Data.Real.Sqrt
import Mathlib.Data.Real.Archimedean
import Mathlib.Tactic

/-! The numerical capacity choice for the deterministic subspace bound.
These statements concern real arithmetic and rounding only. -/
noncomputable section
set_option maxHeartbeats 600000

namespace ExactZO.SubspaceOptimize

def balance (d : ℕ) (E T : ℝ) : ℝ := (d : ℝ) * E * T / (d + T)
def scale (d : ℕ) (E T : ℝ) : ℝ := Real.sqrt ((d : ℝ) * E * T * (d + T))
def capacity (d : ℕ) (E T : ℝ) : ℕ := ⌈Real.sqrt (balance d E T)⌉₊

theorem denominator_pos {d : ℕ} {T : ℝ} (hd : 1 ≤ d) (hT : 1 ≤ T) :
    0 < (d : ℝ) + T := by
  have hd' : (1 : ℝ) ≤ d := by exact_mod_cast hd
  linarith

theorem balance_lower {d : ℕ} {E T : ℝ}
    (hd : 1 ≤ d) (hE : 1 ≤ E) (hT : 1 ≤ T) : 1 / 2 ≤ balance d E T := by
  have hd' : (1 : ℝ) ≤ d := by exact_mod_cast hd
  have hd0 : (0 : ℝ) ≤ d := by positivity
  have hT0 : 0 ≤ T := by linarith
  have hdt : (d : ℝ) ≤ d * T := by nlinarith
  have htd : T ≤ d * T := by nlinarith
  have hN : (d : ℝ) * T ≤ d * E * T := by
    have := mul_le_mul_of_nonneg_left hE (mul_nonneg hd0 hT0)
    nlinarith
  unfold balance
  apply (le_div_iff₀ (denominator_pos hd hT)).2
  nlinarith

theorem balance_upper {d : ℕ} {E T : ℝ}
    (hd : 1 ≤ d) (hE : E ≤ d) (hT : 1 ≤ T) : balance d E T < (d : ℝ) ^ 2 := by
  have hd' : (1 : ℝ) ≤ d := by exact_mod_cast hd
  have hd0 : (0 : ℝ) < d := by linarith
  have hT0 : 0 ≤ T := by linarith
  have hN : (d : ℝ) * E * T ≤ d ^ 2 * T := by
    have := mul_le_mul_of_nonneg_left hE (mul_nonneg hd0.le hT0)
    nlinarith
  have hcube : 0 < (d : ℝ) ^ 2 * d := mul_pos (sq_pos_of_pos hd0) hd0
  unfold balance
  apply (div_lt_iff₀ (denominator_pos hd hT)).2
  nlinarith

theorem ceil_sqrt_le_twice {A : ℝ} (hA : 1 / 2 ≤ A) :
    (⌈Real.sqrt A⌉₊ : ℝ) ≤ 2 * Real.sqrt A := by
  have hs0 := Real.sqrt_nonneg A
  have hs2 := Real.sq_sqrt (show 0 ≤ A by linarith)
  by_cases hs : Real.sqrt A ≤ 1
  · have hc : ⌈Real.sqrt A⌉₊ ≤ 1 := Nat.ceil_le.mpr (by simpa using hs)
    have hc' : (⌈Real.sqrt A⌉₊ : ℝ) ≤ 1 := by exact_mod_cast hc
    nlinarith
  · have hc := Nat.ceil_lt_add_one hs0
    linarith

theorem capacity_bounds {d : ℕ} {E T : ℝ}
    (hd : 1 ≤ d) (hE : 1 ≤ E) (hEd : E ≤ d) (hT : 1 ≤ T) :
    1 ≤ capacity d E T ∧ capacity d E T ≤ d ∧
      Real.sqrt (balance d E T) ≤ (capacity d E T : ℝ) ∧
      (capacity d E T : ℝ) ≤ 2 * Real.sqrt (balance d E T) := by
  have hlo := balance_lower hd hE hT
  have hhi := balance_upper hd hEd hT
  have hd' : (1 : ℝ) ≤ d := by exact_mod_cast hd
  have hspos : 0 < Real.sqrt (balance d E T) := Real.sqrt_pos.2 (by linarith)
  have hsd : Real.sqrt (balance d E T) < d :=
    (Real.sqrt_lt' (by linarith)).2 hhi
  exact ⟨Nat.one_le_ceil_iff.mpr hspos, Nat.ceil_le.mpr hsd.le,
    Nat.le_ceil _, ceil_sqrt_le_twice hlo⟩

theorem scale_eq_denominator_mul_sqrt {d : ℕ} {E T : ℝ}
    (hd : 1 ≤ d) (hE : 1 ≤ E) (hT : 1 ≤ T) :
    scale d E T = ((d : ℝ) + T) * Real.sqrt (balance d E T) := by
  have hb := denominator_pos hd hT
  have ha : 0 ≤ balance d E T := le_trans (by norm_num) (balance_lower hd hE hT)
  have hN : 0 ≤ (d : ℝ) * E * T := by positivity
  have hprod : ((d : ℝ) + T) * (Real.sqrt (balance d E T)) ^ 2 = d * E * T := by
    rw [Real.sq_sqrt ha]
    unfold balance
    field_simp
  apply (sq_eq_sq₀ (Real.sqrt_nonneg _) (mul_nonneg hb.le (Real.sqrt_nonneg _))).mp
  change (Real.sqrt ((d : ℝ) * E * T * (d + T))) ^ 2 = _
  rw [Real.sq_sqrt (mul_nonneg hN hb.le)]
  calc
    (d : ℝ) * E * T * (d + T) =
        (((d : ℝ) + T) * (Real.sqrt (balance d E T)) ^ 2) * (d + T) := by rw [hprod]
    _ = (((d : ℝ) + T) * Real.sqrt (balance d E T)) ^ 2 := by ring

theorem numerator_div_sqrt_eq_scale {d : ℕ} {E T : ℝ}
    (hd : 1 ≤ d) (hE : 1 ≤ E) (hT : 1 ≤ T) :
    (d : ℝ) * E * T / Real.sqrt (balance d E T) = scale d E T := by
  have hb := denominator_pos hd hT
  have ha : 0 < balance d E T := lt_of_lt_of_le (by norm_num) (balance_lower hd hE hT)
  have hs : 0 < Real.sqrt (balance d E T) := Real.sqrt_pos.2 ha
  rw [scale_eq_denominator_mul_sqrt hd hE hT]
  apply (div_eq_iff (ne_of_gt hs)).2
  have hsq := Real.sq_sqrt ha.le
  unfold balance at hsq
  have hmul := (eq_div_iff (ne_of_gt hb)).mp hsq
  change (Real.sqrt (balance d E T)) ^ 2 * ((d : ℝ) + T) = d * E * T at hmul
  nlinarith

theorem optimized_cost {d : ℕ} {E T : ℝ}
    (hd : 1 ≤ d) (hE : 1 ≤ E) (hEd : E ≤ d) (hT : 1 ≤ T) :
    40 * (d : ℝ) * E * T / capacity d E T +
      30 * ((d : ℝ) + T) * capacity d E T ≤ 100 * scale d E T := by
  obtain ⟨_, _, hsr, hrs⟩ := capacity_bounds hd hE hEd hT
  have hb := denominator_pos hd hT
  have ha : 0 < balance d E T := lt_of_lt_of_le (by norm_num) (balance_lower hd hE hT)
  have hs : 0 < Real.sqrt (balance d E T) := Real.sqrt_pos.2 ha
  have hN : 0 ≤ (d : ℝ) * E * T := by positivity
  have hdiv := div_le_div_of_nonneg_left hN hs hsr
  rw [numerator_div_sqrt_eq_scale hd hE hT] at hdiv
  have hmul := mul_le_mul_of_nonneg_left hrs hb.le
  have hscale := scale_eq_denominator_mul_sqrt hd hE hT
  calc
    40 * (d : ℝ) * E * T / capacity d E T +
        30 * ((d : ℝ) + T) * capacity d E T =
      40 * ((d : ℝ) * E * T / capacity d E T) +
        30 * (((d : ℝ) + T) * capacity d E T) := by ring
    _ ≤ 100 * scale d E T := by nlinarith

theorem scale_le_dimension_sqrt {d : ℕ} {E T : ℝ}
    (hd : 1 ≤ d) (hE : 1 ≤ E) (hT : 1 ≤ T) (hTd : T ≤ d) :
    scale d E T ≤ Real.sqrt 2 * d * Real.sqrt (E * T) := by
  have hET : 0 ≤ E * T := by positivity
  have hd0 : (0 : ℝ) ≤ d := by positivity
  have htarget : 0 ≤ Real.sqrt 2 * d * Real.sqrt (E * T) := by positivity
  unfold scale
  apply (Real.sqrt_le_left htarget).2
  have hmono := mul_le_mul_of_nonneg_left hTd (mul_nonneg hd0 hET)
  rw [mul_pow, mul_pow, Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 2), Real.sq_sqrt hET]
  nlinarith

theorem optimized_cost_small_time {d : ℕ} {E T : ℝ}
    (hd : 1 ≤ d) (hE : 1 ≤ E) (hEd : E ≤ d) (hT : 1 ≤ T) (hTd : T ≤ d) :
    40 * (d : ℝ) * E * T / capacity d E T +
      30 * ((d : ℝ) + T) * capacity d E T ≤
      100 * Real.sqrt 2 * d * Real.sqrt (E * T) := by
  have hcost := optimized_cost hd hE hEd hT
  have hscale := scale_le_dimension_sqrt hd hE hT hTd
  nlinarith

end ExactZO.SubspaceOptimize


==> anc/ExactZO/SubspaceProcedure.lean <==
import ExactZO.SubspaceResidual
import ExactZO.LineSearch

/-! A finite exact-value restarted subspace procedure. The procedure is chosen
only from public parameters and public fuel. Its objective-dependent interpreter
records the actual transitions for subsequent descent and trace-budget proofs. -/
noncomputable section
open scoped InnerProductSpace

namespace ExactZO.ValueProcedure
variable {d : ℕ}

def bind : ValueProcedure d → (X d → ValueProcedure d) → ValueProcedure d
  | .output x, next => next x
  | .query q branch, next => .query q (fun value => bind (branch value) next)

theorem bind_result (P : ValueProcedure d) (next : X d → ValueProcedure d)
    (f : Objective d) : (P.bind next).result f = (next (P.result f)).result f := by
  induction P with
  | output x => rfl
  | query q branch ih => exact ih (f.value q)

theorem bind_cost (P : ValueProcedure d) (next : X d → ValueProcedure d)
    (f : Objective d) : (P.bind next).cost f = P.cost f + (next (P.result f)).cost f := by
  induction P with
  | output x => simp [bind, cost, result]
  | query q branch ih =>
      simp only [bind, cost, result, ih]
      omega

end ExactZO.ValueProcedure

namespace ExactZO.SubspaceProcedure
open FrameGeometry SubspaceEstimate SubspaceResidual
variable {d : ℕ}

/-- Reset exactly when the newly appended frame reaches the public block size. -/
def nextFrame (r : ℕ) (U : List (X d)) (u : X d) : List (X d) :=
  if U.length + 1 = r then [] else U ++ [u]

theorem nextFrame_length (r : ℕ) (U : List (X d)) (u : X d) :
    (nextFrame r U u).length = if U.length + 1 = r then 0 else U.length + 1 := by
  unfold nextFrame
  split_ifs <;> simp

theorem nextFrame_length_lt {r : ℕ} (hr : 0 < r) {U : List (X d)}
    (hU : U.length < r) (u : X d) : (nextFrame r U u).length < r := by
  rw [nextFrame_length]
  split_ifs <;> omega

/-- Both loops are genuinely finite: every move consumes one public fuel unit;
line-search finiteness is provided by its own public fuel. -/
def loop (L ε : ℝ) (r lineFuel : ℕ) : ℕ → X d → List (X d) → ValueProcedure d
  | 0, x, _ => .output x
  | fuel + 1, x, U =>
      SubspaceEstimate.estimateProcedure U (radius U.length L ε) x fun z =>
        if ‖z‖ ≤ 7 * ε / 16 then
          fullEstimateProcedure L ε x fun g =>
            if ‖g‖ ≤ 15 * ε / 16 then .output x
            else
              let u := direction U g
              (LineSearch.procedure lineFuel L ε x u).bind fun y =>
                loop L ε r lineFuel fuel y (nextFrame r U u)
        else loop L ε r lineFuel fuel (x - L⁻¹ • frameMap U z) U

/-- The public entry point starts at zero with the empty frame. -/
def procedure (L ε : ℝ) (r totalFuel lineFuel : ℕ) : ValueProcedure d :=
  loop L ε r lineFuel totalFuel 0 []

/-- Actual oracle-dependent transitions used only in the semantic interpreter.
The stored vectors and line cost are computed, never hypotheses to the algorithm. -/
inductive Step (d : ℕ) where
  | terminal (x : X d) (frame : List (X d))
  | restricted (x : X d) (frame : List (X d)) (y : X d)
  | expansion (x : X d) (frame : List (X d)) (u y : X d) (lineCost : ℕ)

namespace Step

def target : Step d → X d
  | .terminal x _ => x
  | .restricted _ _ y => y
  | .expansion _ _ _ y _ => y

def frameAfter (r : ℕ) : Step d → List (X d)
  | .terminal _ U => U
  | .restricted _ U _ => U
  | .expansion _ U u _ _ => nextFrame r U u

def queryCost : Step d → ℕ
  | .terminal _ U => 2 * U.length + 2 * d
  | .restricted _ U _ => 2 * U.length
  | .expansion _ U _ _ lineCost => 2 * U.length + 2 * d + lineCost

def isTerminal : Step d → Bool
  | .terminal _ _ => true
  | _ => false

def restrictedCount : Step d → ℕ
  | .restricted _ _ _ => 1
  | _ => 0

def expansionCount : Step d → ℕ
  | .expansion _ _ _ _ _ => 1
  | _ => 0

end Step

/-- A deterministic interpreter step evaluates precisely the values queried
by the procedure; the objective is not a parameter of `loop` or `procedure`. -/
def step (f : Objective d) (L ε : ℝ) (lineFuel : ℕ)
    (x : X d) (U : List (X d)) : Step d :=
  let z := estimate f.value U (radius U.length L ε) x
  if ‖z‖ ≤ 7 * ε / 16 then
    let g := fullEstimate f.value L ε x
    if ‖g‖ ≤ 15 * ε / 16 then .terminal x U
    else
      let u := direction U g
      let line := LineSearch.procedure lineFuel L ε x u
      .expansion x U u (line.result f) (line.cost f)
  else .restricted x U (x - L⁻¹ • frameMap U z)

structure RunResult (d : ℕ) where
  point : X d
  frame : List (X d)
  cost : ℕ
  trace : List (Step d)
  restrictedCount : ℕ
  expansionCount : ℕ
  /-- True means the actual full finite-difference test stopped the run.
  False records exhausted public fuel; no stationarity claim is made here. -/
  stopped : Bool

def run (f : Objective d) (L ε : ℝ) (r lineFuel : ℕ) :
    ℕ → X d → List (X d) → RunResult d
  | 0, x, U => ⟨x, U, 0, [], 0, 0, false⟩
  | fuel + 1, x, U =>
      let s := step f L ε lineFuel x U
      if s.isTerminal then
        ⟨s.target, s.frameAfter r, s.queryCost, [s],
          s.restrictedCount, s.expansionCount, true⟩
      else
        let tail := run f L ε r lineFuel fuel s.target (s.frameAfter r)
        { tail with
          cost := s.queryCost + tail.cost
          trace := s :: tail.trace
          restrictedCount := s.restrictedCount + tail.restrictedCount
          expansionCount := s.expansionCount + tail.expansionCount }

/-- The interpreter's endpoint is the actual value-procedure endpoint. -/
theorem loop_result (L ε : ℝ) (r lineFuel fuel : ℕ) (x : X d) (U : List (X d))
    (f : Objective d) :
    (loop L ε r lineFuel fuel x U).result f = (run f L ε r lineFuel fuel x U).point := by
  induction fuel generalizing x U with
  | zero => rfl
  | succ fuel ih =>
      by_cases hr : ‖estimate f.value U (radius U.length L ε) x‖ ≤ 7 * ε / 16
      · by_cases hg : ‖fullEstimate f.value L ε x‖ ≤ 15 * ε / 16
        · simp [loop, SubspaceEstimate.estimateProcedure_result, fullEstimateProcedure_result,
            run, step, hr, hg, Step.isTerminal, Step.target, ValueProcedure.result]
        · simp [loop, SubspaceEstimate.estimateProcedure_result, fullEstimateProcedure_result,
            ValueProcedure.bind_result, run, step, hr, hg, Step.isTerminal,
            Step.target, Step.frameAfter, ih]
      · simp [loop, SubspaceEstimate.estimateProcedure_result, run, step, hr, Step.isTerminal,
          Step.target, Step.frameAfter, ih]

/-- All actual queries are charged, including terminal full tests and failed
line-search proposals. -/
theorem loop_cost (L ε : ℝ) (r lineFuel fuel : ℕ) (x : X d) (U : List (X d))
    (f : Objective d) :
    (loop L ε r lineFuel fuel x U).cost f = (run f L ε r lineFuel fuel x U).cost := by
  induction fuel generalizing x U with
  | zero => rfl
  | succ fuel ih =>
      by_cases hr : ‖estimate f.value U (radius U.length L ε) x‖ ≤ 7 * ε / 16
      · by_cases hg : ‖fullEstimate f.value L ε x‖ ≤ 15 * ε / 16
        · simp [loop, SubspaceEstimate.estimateProcedure_cost, fullEstimateProcedure_cost,
            run, step, hr, hg, Step.isTerminal, Step.queryCost, ValueProcedure.cost]
        · simp [loop, SubspaceEstimate.estimateProcedure_cost, fullEstimateProcedure_cost,
            ValueProcedure.bind_cost, run, step, hr, hg, Step.isTerminal,
            Step.target, Step.frameAfter, Step.queryCost, ih, Nat.add_assoc]
      · simp [loop, SubspaceEstimate.estimateProcedure_cost, run, step, hr, Step.isTerminal,
          Step.target, Step.frameAfter, Step.queryCost, ih]

/-- Query accounting is exactly the sum over the actual execution trace. -/
theorem run_cost_eq_trace (f : Objective d) (L ε : ℝ) (r lineFuel fuel : ℕ)
    (x : X d) (U : List (X d)) :
    (run f L ε r lineFuel fuel x U).cost =
      ((run f L ε r lineFuel fuel x U).trace.map Step.queryCost).sum := by
  induction fuel generalizing x U with
  | zero => rfl
  | succ fuel ih =>
      simp only [run]
      split_ifs <;> simp_all

theorem run_restrictedCount_eq_trace (f : Objective d) (L ε : ℝ) (r lineFuel fuel : ℕ)
    (x : X d) (U : List (X d)) :
    (run f L ε r lineFuel fuel x U).restrictedCount =
      ((run f L ε r lineFuel fuel x U).trace.map Step.restrictedCount).sum := by
  induction fuel generalizing x U with
  | zero => rfl
  | succ fuel ih =>
      simp only [run]
      split_ifs <;> simp_all

theorem run_expansionCount_eq_trace (f : Objective d) (L ε : ℝ) (r lineFuel fuel : ℕ)
    (x : X d) (U : List (X d)) :
    (run f L ε r lineFuel fuel x U).expansionCount =
      ((run f L ε r lineFuel fuel x U).trace.map Step.expansionCount).sum := by
  induction fuel generalizing x U with
  | zero => rfl
  | succ fuel ih =>
      simp only [run]
      split_ifs <;> simp_all

theorem procedure_runs (L ε : ℝ) (r totalFuel lineFuel : ℕ) (f : Objective d) :
    (valueModel d).Runs (procedure (d := d) L ε r totalFuel lineFuel).algorithm f
      (run f L ε r lineFuel totalFuel 0 []).cost
      (run f L ε r lineFuel totalFuel 0 []).point := by
  have h := (procedure (d := d) L ε r totalFuel lineFuel).runs f
  simpa only [procedure, loop_result, loop_cost] using h


end ExactZO.SubspaceProcedure


==> anc/ExactZO/SubspaceResidual.lean <==
import ExactZO.SubspaceEstimate
import ExactZO.CoordinateAlgorithm

/-! The residual certificate for the actual full finite-difference vector.
The geometric statements apply to any vector with the proved estimation error;
the final statements supply that error from scalar function values. -/

noncomputable section
open scoped InnerProductSpace

namespace ExactZO.SubspaceResidual
open FrameGeometry StageGeometry

variable {d : ℕ}

/-- Component outside the current frame. -/
def residual (U : List (X d)) (g : X d) : X d := g - frameProjection U g

/-- The direction computed from returned function values; total even at zero. -/
def direction (U : List (X d)) (g : X d) : X d := ‖residual U g‖⁻¹ • residual U g

theorem residual_norm_sq {U : List (X d)} (hU : OrthoList U) (g : X d) :
    ‖residual U g‖ ^ 2 = ‖g‖ ^ 2 - ‖coordinateMap U g‖ ^ 2 := by
  have hp : ‖frameProjection U g‖ = ‖coordinateMap U g‖ := frameMap_norm hU _
  rw [residual, norm_sub_sq_real, frameProjection_quadratic, hp]
  ring

theorem estimated_coordinates_le {U : List (X d)} (hU : OrthoList U)
    {a g : X d} {ε : ℝ} (herr : ‖g - a‖ ≤ ε / 16)
    (hstop : ‖coordinateMap U a‖ ≤ ε / 2) : ‖coordinateMap U g‖ ≤ 9 * ε / 16 := by
  have hc := coordinateMap_lipschitz hU g a
  have hn := norm_sub_le (coordinateMap U g - coordinateMap U a) (-coordinateMap U a)
  simp only [sub_neg_eq_add, sub_add_cancel, norm_neg] at hn
  linarith

/-- Pythagoras gives a nonzero residual at every failed full stopping test. -/
theorem residual_norm_gt {U : List (X d)} (hU : OrthoList U)
    {a g : X d} {ε : ℝ} (hε : 0 < ε) (herr : ‖g - a‖ ≤ ε / 16)
    (hstop : ‖coordinateMap U a‖ ≤ ε / 2) (hfail : 15 * ε / 16 < ‖g‖) :
    3 * ε / 4 < ‖residual U g‖ := by
  have hc := estimated_coordinates_le hU herr hstop
  have hc2 : ‖coordinateMap U g‖ ^ 2 ≤ (9 * ε / 16) ^ 2 :=
    (sq_le_sq₀ (norm_nonneg _) (by positivity)).mpr hc
  have hg2 : (15 * ε / 16) ^ 2 < ‖g‖ ^ 2 := by nlinarith [norm_nonneg g]
  have hp := residual_norm_sq hU g
  by_contra h
  have hr : ‖residual U g‖ ≤ 3 * ε / 4 := le_of_not_gt h
  have hr2 : ‖residual U g‖ ^ 2 ≤ (3 * ε / 4) ^ 2 :=
    (sq_le_sq₀ (norm_nonneg _) (by positivity)).mpr hr
  nlinarith

theorem direction_norm {U : List (X d)} {g : X d} (hr : 0 < ‖residual U g‖) :
    ‖direction U g‖ = 1 := by
  rw [direction, norm_smul, Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hr),
    inv_mul_cancel₀ (ne_of_gt hr)]

theorem direction_orthogonal {U : List (X d)} (hU : OrthoList U) (g : X d) :
    ∀ v ∈ U, ⟪direction U g, v⟫_ℝ = 0 := by
  intro v hv
  have hp := (Submodule.mem_orthogonal' (frameSpace U) (residual U g)).mp
    (sub_projection_mem_orthogonal hU g) v (mem_frameSpace hv)
  rw [direction, real_inner_smul_left, hp, mul_zero]

theorem inner_direction {U : List (X d)} (hU : OrthoList U) (g : X d)
    (hr : 0 < ‖residual U g‖) : ⟪g, direction U g⟫_ℝ = ‖residual U g‖ := by
  have hi : ⟪g, residual U g⟫_ℝ = ‖residual U g‖ ^ 2 := by
    rw [residual, inner_sub_right, real_inner_self_eq_norm_sq, frameProjection_quadratic]
    exact (residual_norm_sq hU g).symm
  rw [direction, real_inner_smul_right, hi, pow_two, ← mul_assoc,
    inv_mul_cancel₀ (ne_of_gt hr), one_mul]

theorem direction_slope {U : List (X d)} (hU : OrthoList U)
    {a g : X d} {ε : ℝ} (hε : 0 < ε) (herr : ‖g - a‖ ≤ ε / 16)
    (hr : 3 * ε / 4 < ‖residual U g‖) :
    11 * ε / 16 < ⟪a, direction U g⟫_ℝ := by
  have hr0 : 0 < ‖residual U g‖ := by linarith
  have he := abs_real_inner_le_norm (g - a) (direction U g)
  rw [direction_norm hr0, mul_one] at he
  have he' := (le_abs_self ⟪g - a, direction U g⟫_ℝ).trans (he.trans herr)
  rw [inner_sub_left, inner_direction hU g hr0] at he'
  linarith

/-- The new direction is certified and may be appended to the current frame. -/
theorem residual_certificate {U : List (X d)} (hU : OrthoList U)
    {a g : X d} {ε : ℝ} (hε : 0 < ε) (herr : ‖g - a‖ ≤ ε / 16)
    (hstop : ‖coordinateMap U a‖ ≤ ε / 2) (hfail : 15 * ε / 16 < ‖g‖) :
    3 * ε / 4 < ‖residual U g‖ ∧ ‖direction U g‖ = 1 ∧
      (∀ v ∈ U, ⟪direction U g, v⟫_ℝ = 0) ∧
      11 * ε / 16 < ⟪a, direction U g⟫_ℝ ∧ OrthoList (U ++ [direction U g]) := by
  have hr := residual_norm_gt hU hε herr hstop hfail
  have hn := direction_norm (show 0 < ‖residual U g‖ by linarith)
  have ho := direction_orthogonal hU g
  exact ⟨hr, hn, ho, direction_slope hU hε herr hr, hU.append_unit hn ho⟩

/-- A failed full test excludes zero ambient dimension, without assuming it. -/
theorem dimension_pos_of_failure {ε : ℝ} (hε : 0 < ε) (g : X d)
    (hfail : 15 * ε / 16 < ‖g‖) : 0 < d := by
  by_contra h
  have hd : d = 0 := Nat.eq_zero_of_not_pos h
  subst d
  have hg : g = 0 := by ext i; exact Fin.elim0 i
  rw [hg, norm_zero] at hfail
  linarith

/-- Full coordinate differences at the paper's radius, computed from values. -/
def fullEstimate (value : X d → ℝ) (L ε : ℝ) (x : X d) : X d :=
  centralDifference value (fdRadius d L (ε / 2)) x

theorem fullEstimate_eq_paper_radius (value : X d → ℝ) (L ε : ℝ) (x : X d) :
    fullEstimate value L ε x =
      centralDifference value (SubspaceEstimate.radius d L ε) x := by
  rw [SubspaceEstimate.radius_eq_fdRadius]
  rfl

theorem fullEstimate_error {L ε : ℝ} (f : Objective d) (hf : Smooth f L)
    (hL : 0 < L) (hε : 0 < ε) (x : X d) :
    ‖fullEstimate f.value L ε x - f.grad x‖ ≤ ε / 16 := by
  cases d with
  | zero =>
      have hz : fullEstimate f.value L ε x - f.grad x = 0 := by
        ext i
        exact Fin.elim0 i
      rw [hz, norm_zero]
      positivity
  | succ d =>
      have he := centralDifference_error_calibrated f hf (Nat.succ_pos d)
        hL (show 0 < ε / 2 by positivity) x
      simpa only [fullEstimate, div_div, show (2 : ℝ) * 8 = 16 by norm_num] using he

theorem fullEstimate_stop {L ε : ℝ} (f : Objective d) (hf : Smooth f L)
    (hL : 0 < L) (hε : 0 < ε) (x : X d)
    (hstop : ‖fullEstimate f.value L ε x‖ ≤ 15 * ε / 16) : ‖f.grad x‖ ≤ ε := by
  have he := fullEstimate_error f hf hL hε x
  have hn := norm_sub_le (fullEstimate f.value L ε x) (fullEstimate f.value L ε x - f.grad x)
  rw [sub_sub_cancel] at hn
  linarith

/-- The full residual lemma with the actual estimator and the actual gradient. -/
theorem fullEstimate_residual {L ε : ℝ} (f : Objective d) (hf : Smooth f L)
    {U : List (X d)} (hU : OrthoList U) (hL : 0 < L) (hε : 0 < ε) (x : X d)
    (hstop : ‖coordinateMap U (f.grad x)‖ ≤ ε / 2)
    (hfail : 15 * ε / 16 < ‖fullEstimate f.value L ε x‖) :
    3 * ε / 4 < ‖residual U (fullEstimate f.value L ε x)‖ ∧
      ‖direction U (fullEstimate f.value L ε x)‖ = 1 ∧
      (∀ v ∈ U, ⟪direction U (fullEstimate f.value L ε x), v⟫_ℝ = 0) ∧
      11 * ε / 16 < ⟪f.grad x, direction U (fullEstimate f.value L ε x)⟫_ℝ ∧
      OrthoList (U ++ [direction U (fullEstimate f.value L ε x)]) :=
  residual_certificate hU hε (fullEstimate_error f hf hL hε x) hstop hfail

/-- A full value-only estimate followed by a continuation. -/
def fullEstimateProcedure (L ε : ℝ) (x : X d) (next : X d → ValueProcedure d) :
    ValueProcedure d := ExactZO.estimateProcedure (fdRadius d L (ε / 2)) x next

theorem fullEstimateProcedure_result (L ε : ℝ) (x : X d)
    (next : X d → ValueProcedure d) (f : Objective d) :
    (fullEstimateProcedure L ε x next).result f =
      (next (fullEstimate f.value L ε x)).result f :=
  ExactZO.estimateProcedure_result _ x next f

theorem fullEstimateProcedure_cost (L ε : ℝ) (x : X d)
    (next : X d → ValueProcedure d) (f : Objective d) :
    (fullEstimateProcedure L ε x next).cost f =
      2 * d + (next (fullEstimate f.value L ε x)).cost f :=
  ExactZO.estimateProcedure_cost _ x next f

end ExactZO.SubspaceResidual


==> anc/ExactZO/SubspaceTermination.lean <==
import ExactZO.SubspaceProcedure
import ExactZO.SubspaceInvariant

/-! Public finite fuel is sufficient for the actual restarted value procedure.
The proof rules out exhausted fuel using the state budget and certifies the
actual terminal point by its computed full finite-difference test. -/
noncomputable section
open scoped InnerProductSpace

namespace ExactZO.SubspaceTermination
open FrameGeometry SubspaceEstimate SubspaceResidual SubspaceProcedure SubspaceInvariant
variable {d : ℕ}

/-- A reset preserves the total number of expansions, including the new move. -/
theorem expansion_index_succ (r q : ℕ) (U : List (X d)) (u : X d) :
    (if U.length + 1 = r then q + 1 else q) * r + (nextFrame r U u).length =
      q * r + U.length + 1 := by
  by_cases h : U.length + 1 = r
  · simp only [h, if_pos, nextFrame, List.length_nil, add_zero, Nat.add_mul, one_mul]
    omega
  · simp [nextFrame, h]
    omega

/-- Every actual finite prefix preserves the state budget, even if its public
fuel is insufficient. Expansion counts agree with complete blocks and the frame. -/
theorem run_preserves_budget {f : Objective d} {H : X d →L[ℝ] X d}
    {L Δ E ε : ℝ} (hL : 0 < L) (hE : 0 < E) (hε : 0 < ε)
    (hf : SmoothClass L Δ f) (hH : UpperMatrix L E H)
    (hmodel : ∀ x y, segment ℝ x y ⊆ StrictSublevel f → QuadraticUpper f H x y)
    {r fuel j q : ℕ} {x : X d} {U : List (X d)}
    (hb : StateBudget f H L E ε r x U j q) :
    ∃ q', StateBudget f H L E ε r
        (run f L ε r (LineSearch.publicFuel L Δ ε) fuel x U).point
        (run f L ε r (LineSearch.publicFuel L Δ ε) fuel x U).frame
        (j + (run f L ε r (LineSearch.publicFuel L Δ ε) fuel x U).restrictedCount) q' ∧
      q' * r + (run f L ε r (LineSearch.publicFuel L Δ ε) fuel x U).frame.length =
        q * r + U.length + (run f L ε r (LineSearch.publicFuel L Δ ε) fuel x U).expansionCount := by
  induction fuel generalizing x U j q with
  | zero =>
      exact ⟨q, by simpa only [run, Nat.add_zero] using hb, rfl⟩
  | succ fuel ih =>
      by_cases hr : ‖estimate f.value U (radius U.length L ε) x‖ ≤ 7 * ε / 16
      · by_cases hg : ‖fullEstimate f.value L ε x‖ ≤ 15 * ε / 16
        · refine ⟨q, ?_, ?_⟩
          · simpa [run, step, hr, hg, Step.isTerminal, Step.target, Step.frameAfter,
              Step.restrictedCount] using hb
          · simp [run, step, hr, hg, Step.isTerminal, Step.frameAfter, Step.expansionCount]
        · have hrest := estimate_stop f hf.1 hb.ortho hL hε x hr
          obtain ⟨_, hunorm, huorth, huslope, _⟩ :=
            fullEstimate_residual f hf.1 hb.ortho hL hε x hrest (lt_of_not_ge hg)
          let u := direction U (fullEstimate f.value L ε x)
          let P := LineSearch.procedure (LineSearch.publicFuel L Δ ε) L ε x u
          obtain ⟨hcurv, k, hfirst, hresult, hcost, hdec, hconst, hlinecost⟩ :=
            LineSearch.procedure_spec hL hε hf hH hmodel (hb.sublevel hL hE) hunorm huslope
          change 0 < ⟪u, H u⟫_ℝ at hcurv
          change 7 * ε ^ 2 / (64 * ⟪u, H u⟫_ℝ) < f.value x - f.value (P.result f) at hdec
          change ε ^ 2 / (10 * ⟪u, H u⟫_ℝ) < 7 * ε ^ 2 / (64 * ⟪u, H u⟫_ℝ) at hconst
          have hnext := hb.expansion_move hL hE hH hunorm huorth hcurv (hconst.trans hdec).le
          change StateBudget f H L E ε r (P.result f) (nextFrame r U u) j
            (if U.length + 1 = r then q + 1 else q) at hnext
          obtain ⟨q', hbudget, hcount⟩ := ih hnext
          have hindex := expansion_index_succ r q U u
          refine ⟨q', ?_, ?_⟩
          · simpa [run, step, hr, hg, Step.isTerminal, Step.target, Step.frameAfter,
              Step.restrictedCount, u, P] using hbudget
          · have hcount' : q' * r +
                (run f L ε r (LineSearch.publicFuel L Δ ε) fuel (P.result f) (nextFrame r U u)).frame.length =
                q * r + U.length + (1 +
                  (run f L ε r (LineSearch.publicFuel L Δ ε) fuel (P.result f) (nextFrame r U u)).expansionCount) := by
              omega
            simpa [run, step, hr, hg, Step.isTerminal, Step.target, Step.frameAfter,
              Step.expansionCount, u, P] using hcount'
      · have hdec := estimate_descent f hf.1 hb.ortho hL hε x (lt_of_not_ge hr)
        have hnext := hb.restricted_move (by simpa only [stepDecrease] using hdec.le)
        obtain ⟨q', hbudget, hcount⟩ := ih hnext
        refine ⟨q', ?_, ?_⟩
        · simpa [run, step, hr, Step.isTerminal, Step.target, Step.frameAfter,
            Step.restrictedCount, Nat.add_assoc] using hbudget
        · simpa [run, step, hr, Step.isTerminal, Step.target, Step.frameAfter,
            Step.expansionCount] using hcount

/-- The budget controls every actual move. No stationarity or termination
conclusion is an assumption of this theorem. -/
theorem run_terminates {f : Objective d} {H : X d →L[ℝ] X d}
    {L Δ E ε : ℝ} (hL : 0 < L) (hE : 0 < E) (hε : 0 < ε)
    (hf : SmoothClass L Δ f) (hH : UpperMatrix L E H)
    (hmodel : ∀ x y, segment ℝ x y ⊆ StrictSublevel f → QuadraticUpper f H x y)
    {r fuel j q : ℕ} {x : X d} {U : List (X d)}
    (hb : StateBudget f H L E ε r x U j q)
    (hroom : restrictedLimit L Δ ε + expansionLimit L Δ E ε r <
      fuel + j + q * r + U.length) :
    (run f L ε r (LineSearch.publicFuel L Δ ε) fuel x U).stopped = true ∧
      ‖f.grad (run f L ε r (LineSearch.publicFuel L Δ ε) fuel x U).point‖ ≤ ε := by
  induction fuel generalizing x U j q with
  | zero =>
      have hcounts := hb.counts_bound hL hE hε hH hf.2
      omega
  | succ fuel ih =>
      by_cases hr : ‖estimate f.value U (radius U.length L ε) x‖ ≤ 7 * ε / 16
      · by_cases hg : ‖fullEstimate f.value L ε x‖ ≤ 15 * ε / 16
        · have hgood := fullEstimate_stop f hf.1 hL hε x hg
          simpa [run, step, hr, hg, Step.isTerminal, Step.target] using
            (show true = true ∧ ‖f.grad x‖ ≤ ε from ⟨rfl, hgood⟩)
        · have hrest := estimate_stop f hf.1 hb.ortho hL hε x hr
          obtain ⟨_, hunorm, huorth, huslope, _⟩ :=
            fullEstimate_residual f hf.1 hb.ortho hL hε x hrest (lt_of_not_ge hg)
          let u := direction U (fullEstimate f.value L ε x)
          let P := LineSearch.procedure (LineSearch.publicFuel L Δ ε) L ε x u
          obtain ⟨hcurv, k, hfirst, hresult, hcost, hdec, hconst, hlinecost⟩ :=
            LineSearch.procedure_spec hL hε hf hH hmodel (hb.sublevel hL hE) hunorm huslope
          change 0 < ⟪u, H u⟫_ℝ at hcurv
          change 7 * ε ^ 2 / (64 * ⟪u, H u⟫_ℝ) < f.value x - f.value (P.result f) at hdec
          change ε ^ 2 / (10 * ⟪u, H u⟫_ℝ) < 7 * ε ^ 2 / (64 * ⟪u, H u⟫_ℝ) at hconst
          have hnext := hb.expansion_move hL hE hH hunorm huorth hcurv (hconst.trans hdec).le
          change StateBudget f H L E ε r (P.result f) (nextFrame r U u) j
            (if U.length + 1 = r then q + 1 else q) at hnext
          have hindex := expansion_index_succ r q U u
          have hroom' : restrictedLimit L Δ ε + expansionLimit L Δ E ε r <
              fuel + j + (if U.length + 1 = r then q + 1 else q) * r +
                (nextFrame r U u).length := by omega
          have hout := ih hnext hroom'
          simpa only [run, step, hr, if_pos, hg, if_neg, Step.isTerminal, Bool.false_eq_true,
            if_false, Step.target, Step.frameAfter, u, P] using hout
      · have hdec := estimate_descent f hf.1 hb.ortho hL hε x (lt_of_not_ge hr)
        have hnext := hb.restricted_move (by simpa only [stepDecrease] using hdec.le)
        have hroom' : restrictedLimit L Δ ε + expansionLimit L Δ E ε r <
            fuel + (j + 1) + q * r + U.length := by omega
        have hout := ih hnext hroom'
        simpa only [run, step, hr, if_neg, Step.isTerminal, Bool.false_eq_true,
          if_false, Step.target, Step.frameAfter] using hout

/-- A concrete algorithm chosen solely from the public parameters. -/
def publicProcedure (L Δ E ε : ℝ) (r : ℕ) : ValueProcedure d :=
  procedure L ε r (totalFuel L Δ E ε r) (LineSearch.publicFuel L Δ ε)

/-- The actual result of the public finite procedure is epsilon-stationary. -/
theorem publicProcedure_stationary {f : Objective d} {H : X d →L[ℝ] X d}
    {L Δ E ε : ℝ} {r : ℕ} (hL : 0 < L) (hE : 0 < E) (hε : 0 < ε)
    (hr : 0 < r) (hf : SmoothClass L Δ f) (hH : UpperMatrix L E H)
    (hmodel : ∀ x y, segment ℝ x y ⊆ StrictSublevel f → QuadraticUpper f H x y) :
    ‖f.grad ((publicProcedure (d := d) L Δ E ε r).result f)‖ ≤ ε := by
  have h := run_terminates hL hE hε hf hH hmodel
    (initial f H L E ε hr) (fuel := totalFuel L Δ E ε r) (by simp [totalFuel])
  simpa only [publicProcedure, procedure, loop_result] using h.2

/-- A single public algorithm succeeds on every member of the actual class.
The matrix is obtained only in the proof, never supplied to the procedure. -/
theorem publicProcedure_succeeds {L Δ E ε : ℝ} {r : ℕ}
    (hL : 0 < L) (hE : 0 < E) (hε : 0 < ε) (hr : 0 < r) :
    (valueModel d).Succeeds (publicProcedure (d := d) L Δ E ε r).algorithm
      {f | SublevelClass L Δ E f} ε := by
  intro f hf
  obtain ⟨hsmooth, H, hH, hmodel⟩ := hf
  refine ⟨_, _, (publicProcedure (d := d) L Δ E ε r).runs f, ?_⟩
  exact publicProcedure_stationary hL hE hε hr hsmooth hH hmodel

end ExactZO.SubspaceTermination


==> anc/ExactZO/SubspaceUpper.lean <==
import ExactZO.SubspaceCost
import ExactZO.SubspaceTermination
import ExactZO.SubspaceOptimize
import ExactZO.CoordinateAlgorithm

/-! Actual deterministic complexity bounds for the restarted subspace procedure.
All fuel and capacity parameters are public. The hidden objective and its
curvature matrix occur only in the correctness and cost proofs. -/
noncomputable section

namespace ExactZO.SubspaceUpper
open StageGeometry SubspaceInvariant SubspaceProcedure SubspaceTermination SubspaceOptimize

theorem publicProcedure_cost {d r : ℕ} {L Δ E ε : ℝ}
    (hL : 0 < L) (hE : 0 < E) (hε : 0 < ε)
    (hr : 1 ≤ r) (hrd : r ≤ d) (hT : 1 ≤ L*Δ/ε^2)
    (f : Objective d) (hf : SublevelClass L Δ E f) :
    ((publicProcedure (d := d) L Δ E ε r).cost f : ℝ) <
      40*(d:ℝ)*E*(L*Δ/ε^2)/r+30*((d:ℝ)+L*Δ/ε^2)*r := by
  obtain ⟨hsmooth,H,hH,hmodel⟩ := hf
  let out := run f L ε r (LineSearch.publicFuel L Δ ε) (totalFuel L Δ E ε r) 0 []
  obtain ⟨q,hb,hn⟩ := run_preserves_budget hL hE hε hsmooth hH hmodel
    (initial f H L E ε (by omega : 0 < r)) (fuel := totalFuel L Δ E ε r)
  change StateBudget f H L E ε r out.point out.frame (0+out.restrictedCount) q at hb
  have hc := hb.counts_real hL hE hε hH hsmooth.2
  change q*r+out.frame.length=0*r+([] : List (X d)).length+out.expansionCount at hn
  simp only [zero_mul,List.length_nil,zero_add] at hn
  have hj : (out.restrictedCount:ℝ) ≤ 512*(L*Δ/ε^2)/35 := by
    simpa only [zero_add,timeParameter] using hc.1
  have he : (out.expansionCount:ℝ) ≤ 10*E*(L*Δ/ε^2)/r+(r:ℝ)/4 := by
    simpa only [hn,timeParameter] using hc.2
  have hl := (SubspaceCost.run_ledger hL hε hr hrd hsmooth hH hmodel
    (totalFuel L Δ E ε r) 0 [] (orthoList_nil d) (by simpa using hr) le_rfl).2
  change (out.cost:ℝ) ≤ _ at hl
  obtain ⟨lower,hlo,hgap⟩ := hsmooth.2
  have hgap' : f.value 0-f.value out.point ≤ Δ := by linarith [hlo out.point]
  have hm := mul_le_mul_of_nonneg_left hgap' (by positivity : 0 ≤ 8*L/ε^2)
  have hledger : (out.cost:ℝ) ≤
      2*((d:ℝ)+(r:ℝ)-1)*(out.expansionCount+1)+
      2*((r:ℝ)-1)*out.restrictedCount+8*(L*Δ/ε^2)+2*out.expansionCount := by
    have hid : (8*L/ε^2)*Δ=8*(L*Δ/ε^2) := by ring
    rw [hid] at hm
    linarith
  have bound := SubspaceBudget.capacity_ledger_bound
    (show (1:ℝ) ≤ d by exact_mod_cast hr.trans hrd)
    (show (1:ℝ) ≤ r by exact_mod_cast hr)
    (show (r:ℝ) ≤ d by exact_mod_cast hrd) hT
    (Nat.cast_nonneg out.expansionCount) hj he hledger
  simpa only [publicProcedure,procedure,loop_cost] using bound

/-- The fixed-capacity bound is for one algorithm uniformly over the whole class. -/
theorem capacity_value_upper {d r : ℕ} {L Δ E ε : ℝ}
    (hL : 0 < L) (hE : 0 < E) (hε : 0 < ε)
    (hr : 1 ≤ r) (hrd : r ≤ d) (hT : 1 ≤ L*Δ/ε^2) :
    (valueModel d).Ndet {f | SublevelClass L Δ E f} ε ≤
      (⌊40*(d:ℝ)*E*(L*Δ/ε^2)/r+30*((d:ℝ)+L*Δ/ε^2)*r⌋₊ : ℕ∞) := by
  let P : ValueProcedure d := publicProcedure L Δ E ε r
  apply ((valueModel d).Ndet_le_nat_iff _ _ _).mpr
  refine ⟨P.algorithm,publicProcedure_succeeds hL hE hε (by omega),?_⟩
  apply ((valueModel d).worstCost_le_nat_iff _ _ _).mpr
  intro f hf
  exact ⟨P.cost f,P.result f,P.runs f,
    Nat.le_floor (publicProcedure_cost hL hE hε hr hrd hT f hf).le⟩

theorem subspace_value_upper {d : ℕ} {L Δ E ε : ℝ}
    (hd : 1 ≤ d) (hL : 0 < L) (hE : 1 ≤ E) (hEd : E ≤ d)
    (hε : 0 < ε) (hT : 1 ≤ L*Δ/ε^2) :
    (valueModel d).Ndet {f | SublevelClass L Δ E f} ε ≤
      (⌊100*scale d E (L*Δ/ε^2)⌋₊ : ℕ∞) := by
  obtain ⟨hr,hrd,_,_⟩ := capacity_bounds hd hE hEd hT
  have h := capacity_value_upper hL (by linarith : 0 < E) hε hr hrd hT
  apply h.trans
  exact_mod_cast Nat.floor_mono (optimized_cost hd hE hEd hT)

/-- The minimum uses two actual public algorithms; each endpoint is a proved bound. -/
theorem deterministic_value_upper {d : ℕ} {L Δ E ε : ℝ}
    (hd : 1 ≤ d) (hL : 0 < L) (hE : 1 ≤ E) (hEd : E ≤ d)
    (hε : 0 < ε) (hT : 1 ≤ L*Δ/ε^2) :
    (valueModel d).Ndet {f | SublevelClass L Δ E f} ε ≤
      min (⌊10*(d:ℝ)*(L*Δ/ε^2)⌋₊ : ℕ∞)
        (⌊100*scale d E (L*Δ/ε^2)⌋₊ : ℕ∞) := by
  apply le_min
  · exact ((valueModel d).Ndet_mono_class
      (fun _ hf => sublevelClass_subset_smoothClass hf) ε).trans
      (coordinate_value_upper_ten (by omega) hL hε hT)
  · exact subspace_value_upper hd hL hE hEd hε hT

theorem deterministic_linear_upper {d : ℕ} {L Δ E ε : ℝ}
    (hd : 1 ≤ d) (hL : 0 < L) (hE : 1 ≤ E) (hEd : E ≤ d)
    (hε : 0 < ε) (hT : 1 ≤ L*Δ/ε^2) :
    (linearModel d).Ndet {f | SublevelClass L Δ E f} ε ≤
      min (⌊10*(d:ℝ)*(L*Δ/ε^2)⌋₊ : ℕ∞)
        (⌊100*scale d E (L*Δ/ε^2)⌋₊ : ℕ∞) :=
  (Ndet_linear_le_value _ ε).trans (deterministic_value_upper hd hL hE hEd hε hT)

theorem subspace_value_upper_small_time {d : ℕ} {L Δ E ε : ℝ}
    (hd : 1 ≤ d) (hL : 0 < L) (hE : 1 ≤ E) (hEd : E ≤ d)
    (hε : 0 < ε) (hT : 1 ≤ L*Δ/ε^2) (hTd : L*Δ/ε^2 ≤ d) :
    (valueModel d).Ndet {f | SublevelClass L Δ E f} ε ≤
      (⌊100*Real.sqrt 2*d*Real.sqrt (E*(L*Δ/ε^2))⌋₊ : ℕ∞) := by
  apply (subspace_value_upper hd hL hE hEd hε hT).trans
  have h := scale_le_dimension_sqrt hd hE hT hTd
  exact_mod_cast Nat.floor_mono (show 100*scale d E (L*Δ/ε^2) ≤
    100*Real.sqrt 2*d*Real.sqrt (E*(L*Δ/ε^2)) by nlinarith)

end ExactZO.SubspaceUpper


==> anc/ExactZO/Transcript.lean <==
import Mathlib.Data.List.OfFn
import Mathlib.MeasureTheory.MeasurableSpace.Prod

/-!
Finite transcripts carry the measurable structure of the countable disjoint
union of their finite Cartesian powers. The sigma lemmas below are used only
with countable indices when distributing a product over the disjoint union.
-/

noncomputable section

open Set MeasurableSpace

namespace ExactZO.Transcript

variable {α β γ Ω : Type*}

/-- Transport a measurable space across an explicit equivalence. -/
def equivComap (e : α ≃ β) [MeasurableSpace β] :
    @MeasurableEquiv α β (MeasurableSpace.comap e inferInstance) inferInstance := by
  letI : MeasurableSpace α := MeasurableSpace.comap e inferInstance
  exact
    { toEquiv := e
      measurable_toFun := comap_measurable e
      measurable_invFun := by
        intro s hs
        rcases hs with ⟨t, ht, rfl⟩
        convert ht using 1
        ext x
        simp }

section Sigma

variable {ι : Type*} {B : ι → Type*} [∀ i, MeasurableSpace (B i)]

theorem measurable_sigma_mk (i : ι) :
    Measurable (Sigma.mk i : B i → Sigma B) := by
  intro s hs
  exact (measurableSet_iInf.mp hs) i

theorem measurable_sigma_iff [MeasurableSpace γ] {f : Sigma B → γ} :
    Measurable f ↔ ∀ i, Measurable (fun b : B i => f ⟨i, b⟩) := by
  constructor
  · intro hf i
    exact hf.comp (measurable_sigma_mk i)
  · intro hf s hs
    exact measurableSet_iInf.mpr (fun i => hf i hs)

theorem measurableEmbedding_sigma_mk (i : ι) :
    MeasurableEmbedding (Sigma.mk i : B i → Sigma B) where
  injective := sigma_mk_injective
  measurable := measurable_sigma_mk i
  measurableSet_image' := by
    classical
    intro s hs
    apply measurableSet_iInf.mpr
    intro j
    change MeasurableSet ((Sigma.mk j) ⁻¹' (Sigma.mk i '' s))
    by_cases hji : j = i
    · subst j
      simpa only [sigma_mk_injective.preimage_image] using hs
    · have hempty : (Sigma.mk j) ⁻¹' (Sigma.mk i '' s) = ∅ := by
        ext x
        constructor
        · rintro ⟨y, hy, he⟩
          exact (hji (congrArg Sigma.fst he).symm).elim
        · intro hx
          exact hx.elim
      rw [hempty]
      exact MeasurableSet.empty

/-- A joint map on a product with a countable coproduct is measurable exactly
when every full seed-times-fiber restriction is measurable. -/
theorem measurable_prod_sigma_iff [Countable ι] [MeasurableSpace Ω]
    [MeasurableSpace γ] {f : Ω × Sigma B → γ} :
    Measurable f ↔ ∀ i, Measurable (fun p : Ω × B i => f (p.1, ⟨i, p.2⟩)) := by
  let inc (i : ι) : Ω × B i → Ω × Sigma B := fun p => (p.1, ⟨i, p.2⟩)
  have hinc (i : ι) : MeasurableEmbedding (inc i) := by
    exact (show MeasurableEmbedding (id : Ω → Ω) from .id).prodMap
      (measurableEmbedding_sigma_mk i)
  constructor
  · intro hf i
    exact hf.comp (hinc i).measurable
  · intro hf s hs
    have heq : f ⁻¹' s = ⋃ i, inc i '' ((fun p => f (inc i p)) ⁻¹' s) := by
      ext p
      rcases p with ⟨ω, ⟨i, b⟩⟩
      constructor
      · intro hp
        exact mem_iUnion.mpr ⟨i, ⟨(ω, b), hp, rfl⟩⟩
      · intro hp
        rcases mem_iUnion.mp hp with ⟨j, q, hq, hqp⟩
        exact hqp ▸ hq
    rw [heq]
    exact MeasurableSet.iUnion (fun i => (hinc i).measurableSet_image' (hf i hs))

end Sigma

/-- The standard measurable space of finite lists, transported from the
countable disjoint union of finite Cartesian powers. -/
instance listMeasurableSpace [MeasurableSpace α] : MeasurableSpace (List α) :=
  MeasurableSpace.comap List.equivSigmaTuple inferInstance

/-- This equivalence witnesses both directions of the transcript encoding. -/
def listEquiv [MeasurableSpace α] : List α ≃ᵐ (Σ n : ℕ, Fin n → α) :=
  equivComap List.equivSigmaTuple

theorem measurable_ofFn [MeasurableSpace α] (n : ℕ) :
    Measurable (List.ofFn : (Fin n → α) → List α) :=
  (listEquiv (α := α)).symm.measurable.comp (measurable_sigma_mk n)

theorem measurable_list_iff [MeasurableSpace α] [MeasurableSpace β]
    {f : List α → β} :
    Measurable f ↔ ∀ n, Measurable (fun a : Fin n → α => f (List.ofFn a)) := by
  constructor
  · intro hf n
    exact hf.comp (measurable_ofFn n)
  · intro hf
    have hg : Measurable (fun s : Σ n : ℕ, Fin n → α => f (List.ofFn s.2)) :=
      measurable_sigma_iff.mpr hf
    have h := hg.comp (listEquiv (α := α)).measurable
    change Measurable (fun l : List α => f (List.ofFn l.get)) at h
    simpa only [List.ofFn_get] using h

theorem measurable_prod_list_iff [MeasurableSpace Ω] [MeasurableSpace α]
    [MeasurableSpace β] {f : Ω × List α → β} :
    Measurable f ↔
      ∀ n, Measurable (fun p : Ω × (Fin n → α) => f (p.1, List.ofFn p.2)) := by
  constructor
  · intro hf n
    exact hf.comp (measurable_fst.prodMk ((measurable_ofFn n).comp measurable_snd))
  · intro hf
    have hg : Measurable (fun p : Ω × (Σ n : ℕ, Fin n → α) =>
        f (p.1, List.ofFn p.2.2)) := measurable_prod_sigma_iff.mpr hf
    have h := hg.comp
      (measurable_fst.prodMk ((listEquiv (α := α)).measurable.comp measurable_snd))
    change Measurable (fun p : Ω × List α => f (p.1, List.ofFn p.2.get)) at h
    simpa only [List.ofFn_get] using h

theorem measurable_map [MeasurableSpace α] [MeasurableSpace β]
    {f : α → β} (hf : Measurable f) : Measurable (List.map f) := by
  apply measurable_list_iff.mpr
  intro n
  have h : Measurable (fun a : Fin n → α => fun i => f (a i)) :=
    measurable_pi_lambda _ (fun i => hf.comp (measurable_pi_apply i))
  simpa only [List.map_ofFn, Function.comp_def] using (measurable_ofFn n).comp h

end ExactZO.Transcript


==> anc/ExactZO/TranscriptCap.lean <==
import ExactZO.Oracle

/-!
Finite adaptive transcripts may use arbitrary replies until a single fixed
objective is chosen. This extends the real-run replay argument in
`DimensionFloor.exists_replay_history` to adversarially generated prefixes.
The cost cap is public and also bounds the number of calls because every
oracle query has positive integer cost.
-/

noncomputable section

namespace ExactZO
namespace OracleModel

variable {d : ℕ} (M : OracleModel d)

@[simp] theorem historyCost_nil : M.historyCost [] = 0 := rfl

@[simp] theorem historyCost_append (h k : M.History) :
    M.historyCost (h ++ k) = M.historyCost h + M.historyCost k := by
  simp [historyCost, List.map_append, List.sum_append]

@[simp] theorem historyCost_singleton (q : M.Query) (r : M.Reply q) :
    M.historyCost [⟨q, r⟩] = M.cost q := by simp [historyCost]

/-- The queries follow one fixed algorithm, while replies may be arbitrary.
The output is not a history entry and is never charged as a query. -/
inductive Reachable (A : M.Algorithm) : M.History → Prop where
  | nil : Reachable A []
  | query {h : M.History} {q : M.Query}
      (reachable : Reachable A h) (action : A h = .query q) (reply : M.Reply q) :
      Reachable A (h ++ [⟨q, reply⟩])

/-- An arbitrary-reply prefix agreeing with one fixed objective can be placed
before any real continuation on that same objective. -/
theorem Reachable.prepend_run {A : M.Algorithm} {f : Objective d}
    {h : M.History} (hh : M.Reachable A h) (hc : M.ReplyConsistent f h)
    {n : ℕ} {x : X d} (ht : M.RunFrom A f h n x) :
    M.Runs A f (M.historyCost h + n) x := by
  induction hh generalizing n with
  | nil => simpa [Runs] using ht
  | @query h q hh ha reply ih =>
      have hc' : M.ReplyConsistent f h := by
        intro entry he
        exact hc entry (List.mem_append_left _ he)
      have hr : reply = M.answer f q := hc ⟨q, reply⟩ (by simp)
      have hnext : M.RunFrom A f (h ++ [⟨q, M.answer f q⟩]) n x := by
        simpa only [hr] using ht
      have hp : M.RunFrom A f h (M.cost q + n) x := RunFrom.query ha hnext
      simpa [Nat.add_assoc] using ih hc' hp

/-- The complete arbitrary transcript becomes an actual run, with exactly its
sum of rank-based costs, once all replies agree with one fixed objective. -/
theorem Reachable.runs {A : M.Algorithm} {f : Objective d} {h : M.History}
    (hh : M.Reachable A h) (hc : M.ReplyConsistent f h) {x : X d}
    (ho : A h = .output x) : M.Runs A f (M.historyCost h) x := by
  simpa using Reachable.prepend_run M hh hc (RunFrom.output ho)

/-- Caps apply even to histories with adversarial replies, not merely to runs
on members of a legal function class. `B` is a strict cost bound; `Q` is the
maximum number of queries. -/
structure UniversalCap (A : M.Algorithm) (Q B : ℕ) : Prop where
  prefix_cost : ∀ h, M.Reachable A h → M.historyCost h < B
  query_bounds : ∀ h q, M.Reachable A h → A h = .query q →
    M.historyCost h + M.cost q < B ∧ h.length < Q

theorem UniversalCap.mono {A : M.Algorithm} {Q B Q' B' : ℕ}
    (hcap : M.UniversalCap A Q B) (hQ : Q ≤ Q') (hB : B ≤ B') :
    M.UniversalCap A Q' B' := by
  refine ⟨fun h hh => (hcap.prefix_cost h hh).trans_le hB, ?_⟩
  intro h q hh ha
  obtain ⟨hc, hl⟩ := hcap.query_bounds h q hh ha
  exact ⟨hc.trans_le hB, hl.trans_le hQ⟩

/-- Reject a query before asking it when it would exceed the public cost cap.
Rejection returns the fixed point zero and makes no additional oracle call. -/
def capAlgorithm (A : M.Algorithm) (N : ℕ) : M.Algorithm := fun h =>
  match A h with
  | .output x => .output x
  | .query q => if M.historyCost h + M.cost q ≤ N then .query q else .output 0

theorem capAlgorithm_query_iff (A : M.Algorithm) (N : ℕ) (h : M.History) (q : M.Query) :
    M.capAlgorithm A N h = .query q ↔
      A h = .query q ∧ M.historyCost h + M.cost q ≤ N := by
  cases ha : A h with
  | output x => simp [capAlgorithm, ha]
  | query q' =>
      by_cases hb : M.historyCost h + M.cost q' ≤ N
      · simp [capAlgorithm, ha, hb]
        rintro rfl
        exact hb
      · simp [capAlgorithm, ha, hb]
        intro heq
        subst q'
        exact Nat.lt_of_not_ge hb

@[simp] theorem capAlgorithm_output_of_output {A : M.Algorithm} {N : ℕ}
    {h : M.History} {x : X d} (ha : A h = .output x) :
    M.capAlgorithm A N h = .output x := by simp [capAlgorithm, ha]

theorem capAlgorithm_reachable_cost_le (A : M.Algorithm) (N : ℕ)
    {h : M.History} (hh : M.Reachable (M.capAlgorithm A N) h) : M.historyCost h ≤ N := by
  induction hh with
  | nil => simp
  | @query h q hh ha r ih =>
      simpa using ((capAlgorithm_query_iff M A N h q).mp ha).2

theorem capAlgorithm_universalCap (A : M.Algorithm) (N : ℕ) :
    M.UniversalCap (M.capAlgorithm A N) N (N + 1) := by
  refine ⟨fun h hh => Nat.lt_succ_of_le (capAlgorithm_reachable_cost_le M A N hh), ?_⟩
  intro h q hh ha
  have hb := ((capAlgorithm_query_iff M A N h q).mp ha).2
  refine ⟨Nat.lt_succ_of_le hb, ?_⟩
  have hlen := M.history_length_le_cost h
  have hpos := M.cost_pos q
  omega

/-- Real runs whose existing-prefix plus remaining cost fits in the cap are
preserved. Carrying the prefix cost is essential for the induction step. -/
theorem RunFrom.cap_of_budget {A : M.Algorithm} {f : Objective d}
    {h : M.History} {n N : ℕ} {x : X d} (hr : M.RunFrom A f h n x)
    (hb : M.historyCost h + n ≤ N) : M.RunFrom (M.capAlgorithm A N) f h n x := by
  induction hr with
  | output ha => exact RunFrom.output (capAlgorithm_output_of_output M ha)
  | @query h q n x ha ht ih =>
      have hguard : M.historyCost h + M.cost q ≤ N := by omega
      have htailBudget : M.historyCost (h ++ [⟨q, M.answer f q⟩]) + n ≤ N := by
        simpa [Nat.add_assoc] using hb
      exact RunFrom.query ((capAlgorithm_query_iff M A N h q).mpr ⟨ha, hguard⟩)
        (ih htailBudget)

theorem Runs.cap_of_budget {A : M.Algorithm} {f : Objective d} {n N : ℕ} {x : X d}
    (hr : M.Runs A f n x) (hb : n ≤ N) : M.Runs (M.capAlgorithm A N) f n x :=
  RunFrom.cap_of_budget M hr (by simpa using hb)

/-- Budget truncation preserves success on an entire legal class when the
original algorithm has the stated worst-case budget on that class. -/
theorem Succeeds.cap_of_worstCost {A : M.Algorithm} {C : Set (Objective d)}
    {ε : ℝ} {N : ℕ} (hA : M.Succeeds A C ε)
    (hN : M.worstCost A C ≤ (N : ℕ∞)) : M.Succeeds (M.capAlgorithm A N) C ε := by
  intro f hf
  obtain ⟨n, x, hn, hx⟩ := hA f hf
  have hncost : (n : ℕ∞) ≤ M.worstCost A C := by
    rw [← M.runCost_eq_of_runs hn]
    exact le_iSup_of_le f (le_iSup_of_le hf le_rfl)
  have hb : n ≤ N := ENat.coe_le_coe.mp (hncost.trans hN)
  exact ⟨n, x, Runs.cap_of_budget M hn hb, hx⟩

end OracleModel
end ExactZO


==> anc/ExactZO/Transfer.lean <==
import ExactZO.Model
import Mathlib.Tactic

noncomputable section
open scoped InnerProductSpace

namespace ExactZO

variable {e d : ℕ}

/-- The query point pulled back through an arbitrary linear isometric embedding. -/
def project (J : X e →ₗᵢ[ℝ] X d) (s : ℝ) : X d →L[ℝ] X e :=
  s⁻¹ • J.toContinuousLinearMap.adjoint

@[simp] theorem project_apply (J : X e →ₗᵢ[ℝ] X d) (s : ℝ) (x : X d) :
    project J s x = s⁻¹ • J.toContinuousLinearMap.adjoint x := rfl

theorem adjoint_embedding (J : X e →ₗᵢ[ℝ] X d) :
    J.toContinuousLinearMap.adjoint.comp J.toContinuousLinearMap = 1 :=
  J.toContinuousLinearMap.norm_map_iff_adjoint_comp_self.mp J.norm_map

theorem norm_adjoint_embedding_le (J : X e →ₗᵢ[ℝ] X d) (x : X d) :
    ‖J.toContinuousLinearMap.adjoint x‖ ≤ ‖x‖ := by
  calc
    _ ≤ ‖J.toContinuousLinearMap.adjoint‖ * ‖x‖ :=
      ContinuousLinearMap.le_opNorm _ _
    _ = ‖J.toContinuousLinearMap‖ * ‖x‖ := by
      rw [ContinuousLinearMap.adjoint.norm_map]
    _ ≤ 1 * ‖x‖ := mul_le_mul_of_nonneg_right J.norm_toContinuousLinearMap_le (norm_nonneg _)
    _ = _ := one_mul _

theorem norm_project_le (J : X e →ₗᵢ[ℝ] X d) {s : ℝ} (hs : 0 < s) (x : X d) :
    ‖project J s x‖ ≤ s⁻¹ * ‖x‖ := by
  rw [project_apply, norm_smul, Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hs)]
  exact mul_le_mul_of_nonneg_left (norm_adjoint_embedding_le J x) (inv_nonneg.mpr hs.le)

/-- Scaling and embedding of a differentiable objective, with its actual gradient. -/
def embedObjective (J : X e →ₗᵢ[ℝ] X d) (a s : ℝ) (F : Objective e) : Objective d where
  value x := a * F.value (project J s x)
  grad x := (a / s) • J (F.grad (project J s x))
  hasDeriv x := by
    have h := ((F.hasDeriv (project J s x)).comp x (project J s).hasFDerivAt).const_mul a
    convert h using 1
    ext v
    simp only [ContinuousLinearMap.smul_apply, ContinuousLinearMap.comp_apply,
      innerSL_apply, project_apply, real_inner_smul_left, real_inner_smul_right,
      ContinuousLinearMap.adjoint_inner_right, smul_eq_mul]
    change a / s * ⟪J (F.grad (project J s x)), v⟫_ℝ =
      a * (s⁻¹ * ⟪J (F.grad (project J s x)), v⟫_ℝ)
    ring

@[simp] theorem embedObjective_value (J : X e →ₗᵢ[ℝ] X d) (a s : ℝ)
    (F : Objective e) (x : X d) :
    (embedObjective J a s F).value x = a * F.value (project J s x) := rfl

@[simp] theorem embedObjective_grad (J : X e →ₗᵢ[ℝ] X d) (a s : ℝ)
    (F : Objective e) (x : X d) :
    (embedObjective J a s F).grad x = (a / s) • J (F.grad (project J s x)) := rfl

theorem embedObjective_grad_norm (J : X e →ₗᵢ[ℝ] X d) {a s : ℝ}
    (ha : 0 ≤ a) (hs : 0 < s) (F : Objective e) (x : X d) :
    ‖(embedObjective J a s F).grad x‖ = (a / s) * ‖F.grad (project J s x)‖ := by
  rw [embedObjective_grad, norm_smul, Real.norm_eq_abs,
    abs_of_nonneg (div_nonneg ha hs.le), J.norm_map]

theorem embedObjective_hasGap (J : X e →ₗᵢ[ℝ] X d) {a s D : ℝ}
    (ha : 0 ≤ a) (F : Objective e) (hF : HasGap F D) :
    HasGap (embedObjective J a s F) (a * D) := by
  obtain ⟨lower, hlower, hgap⟩ := hF
  refine ⟨a * lower, fun x => mul_le_mul_of_nonneg_left (hlower _) ha, ?_⟩
  simpa [mul_sub] using mul_le_mul_of_nonneg_left hgap ha

theorem embedObjective_smooth (J : X e →ₗᵢ[ℝ] X d) {a s L : ℝ}
    (ha : 0 ≤ a) (hs : 0 < s) (hL : 0 ≤ L) (F : Objective e)
    (hF : Smooth F L) : Smooth (embedObjective J a s F) ((a / s ^ 2) * L) := by
  intro x y
  calc
    ‖(embedObjective J a s F).grad x - (embedObjective J a s F).grad y‖ =
        (a / s) * ‖F.grad (project J s x) - F.grad (project J s y)‖ := by
      simp only [embedObjective_grad, ← smul_sub, ← map_sub, norm_smul,
        Real.norm_eq_abs, abs_of_nonneg (div_nonneg ha hs.le), J.norm_map]
    _ ≤ (a / s) * (L * ‖project J s x - project J s y‖) :=
      mul_le_mul_of_nonneg_left (hF _ _) (div_nonneg ha hs.le)
    _ ≤ (a / s) * (L * (s⁻¹ * ‖x - y‖)) := by
      apply mul_le_mul_of_nonneg_left _ (div_nonneg ha hs.le)
      apply mul_le_mul_of_nonneg_left _ hL
      simpa only [← map_sub] using norm_project_le J hs (x - y)
    _ = ((a / s ^ 2) * L) * ‖x - y‖ := by ring

/-- The upper model carries no curvature in the orthogonal complement of the embedding. -/
def embedMatrix (J : X e →ₗᵢ[ℝ] X d) (a s : ℝ) (H : X e →L[ℝ] X e) :
    X d →L[ℝ] X d :=
  (a / s ^ 2) • J.toContinuousLinearMap.comp (H.comp J.toContinuousLinearMap.adjoint)

@[simp] theorem embedMatrix_apply (J : X e →ₗᵢ[ℝ] X d) (a s : ℝ)
    (H : X e →L[ℝ] X e) (x : X d) :
    embedMatrix J a s H x = (a / s ^ 2) • J (H (J.toContinuousLinearMap.adjoint x)) := rfl

theorem embedMatrix_inner (J : X e →ₗᵢ[ℝ] X d) (a s : ℝ)
    (H : X e →L[ℝ] X e) (x y : X d) :
    ⟪x, embedMatrix J a s H y⟫_ℝ = (a / s ^ 2) *
      ⟪J.toContinuousLinearMap.adjoint x, H (J.toContinuousLinearMap.adjoint y)⟫_ℝ := by
  rw [embedMatrix_apply, real_inner_smul_right]
  congr 1
  exact (ContinuousLinearMap.adjoint_inner_left J.toContinuousLinearMap _ _).symm

theorem embedMatrix_norm_le (J : X e →ₗᵢ[ℝ] X d) {a s : ℝ}
    (ha : 0 ≤ a) (H : X e →L[ℝ] X e) :
    ‖embedMatrix J a s H‖ ≤ (a / s ^ 2) * ‖H‖ := by
  have hq : 0 ≤ a / s ^ 2 := div_nonneg ha (sq_nonneg s)
  apply ContinuousLinearMap.opNorm_le_bound _ (mul_nonneg hq (norm_nonneg H))
  intro x
  rw [embedMatrix_apply, norm_smul, Real.norm_eq_abs, abs_of_nonneg hq, J.norm_map]
  calc
    _ ≤ (a / s ^ 2) * (‖H‖ * ‖J.toContinuousLinearMap.adjoint x‖) :=
      mul_le_mul_of_nonneg_left (H.le_opNorm _) hq
    _ ≤ (a / s ^ 2) * (‖H‖ * ‖x‖) :=
      mul_le_mul_of_nonneg_left
        (mul_le_mul_of_nonneg_left (norm_adjoint_embedding_le J x) (norm_nonneg H)) hq
    _ = _ := by ring

theorem embedMatrix_trace (J : X e →ₗᵢ[ℝ] X d) (a s : ℝ)
    (H : X e →L[ℝ] X e) :
    LinearMap.trace ℝ (X d) (embedMatrix J a s H).toLinearMap =
      (a / s ^ 2) * LinearMap.trace ℝ (X e) H.toLinearMap := by
  change LinearMap.trace ℝ (X d)
    ((a / s ^ 2) • (J.toLinearMap.comp
      (H.toLinearMap.comp J.toContinuousLinearMap.adjoint.toLinearMap))) = _
  rw [map_smul, smul_eq_mul]
  congr 1
  rw [LinearMap.trace_comp_comm']
  congr 1
  apply LinearMap.ext
  intro x
  have h := congrArg (fun K : X e →L[ℝ] X e => K x) (adjoint_embedding J)
  change H (J.toContinuousLinearMap.adjoint (J x)) = H x
  rw [show J.toContinuousLinearMap.adjoint (J x) = x from h]

theorem embedMatrix_upperMatrix (J : X e →ₗᵢ[ℝ] X d) {a s L E : ℝ}
    (ha : 0 ≤ a) (H : X e →L[ℝ] X e) (hH : UpperMatrix L E H) :
    UpperMatrix ((a / s ^ 2) * L) E (embedMatrix J a s H) := by
  obtain ⟨hsym, hpos, hnorm, htrace⟩ := hH
  have hq : 0 ≤ a / s ^ 2 := div_nonneg ha (sq_nonneg s)
  refine ⟨?_, ?_, ?_, ?_⟩
  · intro x y
    simp only [embedMatrix_apply, real_inner_smul_left, real_inner_smul_right]
    change (a / s ^ 2) * ⟪J.toContinuousLinearMap (H (J.toContinuousLinearMap.adjoint x)), y⟫_ℝ =
      (a / s ^ 2) * ⟪x, J.toContinuousLinearMap (H (J.toContinuousLinearMap.adjoint y))⟫_ℝ
    rw [← J.toContinuousLinearMap.adjoint_inner_right (H (J.toContinuousLinearMap.adjoint x)) y,
      ← J.toContinuousLinearMap.adjoint_inner_left (H (J.toContinuousLinearMap.adjoint y)) x, hsym]
  · intro x
    rw [embedMatrix_inner]
    exact mul_nonneg hq (hpos _)
  · exact (embedMatrix_norm_le J ha H).trans (mul_le_mul_of_nonneg_left hnorm hq)
  · rw [embedMatrix_trace]
    calc
      _ ≤ (a / s ^ 2) * (L * E) := mul_le_mul_of_nonneg_left htrace hq
      _ = _ := by ring

theorem embedObjective_inner_grad (J : X e →ₗᵢ[ℝ] X d) (a s : ℝ)
    (F : Objective e) (x v : X d) :
    ⟪(embedObjective J a s F).grad x, v⟫_ℝ =
      a * ⟪F.grad (project J s x), project J s v⟫_ℝ := by
  simp only [embedObjective_grad, real_inner_smul_left, project_apply,
    real_inner_smul_right, ContinuousLinearMap.adjoint_inner_right]
  change (a / s) * ⟪J (F.grad (project J s x)), v⟫_ℝ =
    a * (s⁻¹ * ⟪J (F.grad (project J s x)), v⟫_ℝ)
  ring

theorem embedMatrix_quadratic (J : X e →ₗᵢ[ℝ] X d) (a s : ℝ)
    (H : X e →L[ℝ] X e) (v : X d) :
    ⟪v, embedMatrix J a s H v⟫_ℝ = a * ⟪project J s v, H (project J s v)⟫_ℝ := by
  rw [embedMatrix_inner, project_apply, H.map_smul, real_inner_smul_left,
    real_inner_smul_right]
  ring

theorem embedObjective_quadraticUpper (J : X e →ₗᵢ[ℝ] X d) {a s : ℝ}
    (ha : 0 ≤ a) (F : Objective e) (H : X e →L[ℝ] X e) (x y : X d)
    (hF : QuadraticUpper F H (project J s x) (project J s y)) :
    QuadraticUpper (embedObjective J a s F) (embedMatrix J a s H) x y := by
  unfold QuadraticUpper at *
  rw [embedObjective_value, embedObjective_value, embedObjective_inner_grad,
    embedMatrix_quadratic, map_sub]
  nlinarith [mul_le_mul_of_nonneg_left hF ha]

theorem embedObjective_smoothClass (J : X e →ₗᵢ[ℝ] X d) {a s L D : ℝ}
    (ha : 0 ≤ a) (hs : 0 < s) (hL : 0 ≤ L) (F : Objective e)
    (hF : SmoothClass L D F) :
    SmoothClass ((a / s ^ 2) * L) (a * D) (embedObjective J a s F) :=
  ⟨embedObjective_smooth J ha hs hL F hF.1, embedObjective_hasGap J ha F hF.2⟩

theorem embedObjective_fixedClass (J : X e →ₗᵢ[ℝ] X d) {a s L D E : ℝ}
    (ha : 0 ≤ a) (hs : 0 < s) (hL : 0 ≤ L) (F : Objective e)
    (hF : FixedClass L D E F) :
    FixedClass ((a / s ^ 2) * L) (a * D) E (embedObjective J a s F) := by
  obtain ⟨hFD, H, hH, hmodel⟩ := hF
  refine ⟨embedObjective_smoothClass J ha hs hL F hFD,
    embedMatrix J a s H, embedMatrix_upperMatrix J ha H hH, ?_⟩
  intro x y
  exact embedObjective_quadraticUpper J ha F H x y (hmodel _ _)

theorem mem_strictSublevel_embedObjective (J : X e →ₗᵢ[ℝ] X d) {a s : ℝ}
    (ha : 0 < a) (F : Objective e) (x : X d) :
    x ∈ StrictSublevel (embedObjective J a s F) ↔ project J s x ∈ StrictSublevel F := by
  simp only [StrictSublevel, Set.mem_setOf_eq, embedObjective_value, map_zero,
    mul_lt_mul_left ha]

theorem project_segment (J : X e →ₗᵢ[ℝ] X d) (s : ℝ) (x y : X d) :
    project J s '' segment ℝ x y = segment ℝ (project J s x) (project J s y) :=
  image_segment ℝ (project J s).toLinearMap.toAffineMap x y

theorem embedObjective_sublevelClass (J : X e →ₗᵢ[ℝ] X d) {a s L D E : ℝ}
    (ha : 0 < a) (hs : 0 < s) (hL : 0 ≤ L) (F : Objective e)
    (hF : SublevelClass L D E F) :
    SublevelClass ((a / s ^ 2) * L) (a * D) E (embedObjective J a s F) := by
  obtain ⟨hFD, H, hH, hmodel⟩ := hF
  refine ⟨embedObjective_smoothClass J ha.le hs hL F hFD,
    embedMatrix J a s H, embedMatrix_upperMatrix J ha.le H hH, ?_⟩
  intro x y hseg
  apply embedObjective_quadraticUpper J ha.le F H x y
  apply hmodel
  rw [← project_segment]
  rintro z ⟨w, hw, rfl⟩
  exact (mem_strictSublevel_embedObjective J ha F w).mp (hseg hw)

theorem embedObjective_gradient_barrier (J : X e →ₗᵢ[ℝ] X d) {a s b : ℝ}
    (ha : 0 < a) (hs : 0 < s) (F : Objective e) (x : X d) :
    (a / s) * b < ‖(embedObjective J a s F).grad x‖ ↔
      b < ‖F.grad (project J s x)‖ := by
  rw [embedObjective_grad_norm J ha.le hs F x, mul_lt_mul_left (div_pos ha hs)]

theorem UpperMatrix.mono {L₁ L₂ E₁ E₂ : ℝ} {H : X d →L[ℝ] X d}
    (hH : UpperMatrix L₁ E₁ H) (hL : L₁ ≤ L₂) (htrace : L₁ * E₁ ≤ L₂ * E₂) :
    UpperMatrix L₂ E₂ H :=
  ⟨hH.1, hH.2.1, hH.2.2.1.trans hL, hH.2.2.2.trans htrace⟩

theorem SmoothClass.mono {L₁ L₂ D₁ D₂ : ℝ} {F : Objective d}
    (hF : SmoothClass L₁ D₁ F) (hL : L₁ ≤ L₂) (hD : D₁ ≤ D₂) :
    SmoothClass L₂ D₂ F := by
  refine ⟨fun x y => (hF.1 x y).trans (mul_le_mul_of_nonneg_right hL (norm_nonneg _)), ?_⟩
  obtain ⟨lower, hlower, hgap⟩ := hF.2
  exact ⟨lower, hlower, hgap.trans hD⟩

theorem FixedClass.mono {L₁ L₂ D₁ D₂ E₁ E₂ : ℝ} {F : Objective d}
    (hF : FixedClass L₁ D₁ E₁ F) (hL : L₁ ≤ L₂) (hD : D₁ ≤ D₂)
    (htrace : L₁ * E₁ ≤ L₂ * E₂) : FixedClass L₂ D₂ E₂ F := by
  obtain ⟨hs, H, hH, hmodel⟩ := hF
  exact ⟨hs.mono hL hD, H, hH.mono hL htrace, hmodel⟩

theorem SublevelClass.mono {L₁ L₂ D₁ D₂ E₁ E₂ : ℝ} {F : Objective d}
    (hF : SublevelClass L₁ D₁ E₁ F) (hL : L₁ ≤ L₂) (hD : D₁ ≤ D₂)
    (htrace : L₁ * E₁ ≤ L₂ * E₂) : SublevelClass L₂ D₂ E₂ F := by
  obtain ⟨hs, H, hH, hmodel⟩ := hF
  exact ⟨hs.mono hL hD, H, hH.mono hL htrace, hmodel⟩

end ExactZO


==> anc/ExactZO/ValueProcedure.lean <==
import ExactZO.Oracle

noncomputable section

namespace ExactZO

/-- A well-founded value-query procedure. Branching uses only returned scalars. -/
inductive ValueProcedure (d : ℕ) where
  | output (point : X d)
  | query (point : X d) (next : ℝ → ValueProcedure d)

namespace ValueProcedure

variable {d : ℕ}

def result (P : ValueProcedure d) (f : Objective d) : X d :=
  match P with
  | .output x => x
  | .query q next => (next (f.value q)).result f

def cost (P : ValueProcedure d) (f : Objective d) : ℕ :=
  match P with
  | .output _ => 0
  | .query q next => 1 + (next (f.value q)).cost f

/-- The policy replays the returned scalars. Query coordinates in malformed
histories are irrelevant; legal runs append the policy's actual query. -/
def action (P : ValueProcedure d) (h : (valueModel d).History) :
    (valueModel d).Action :=
  match h with
  | [] => match P with
    | .output x => .output x
    | .query q _ => .query q
  | entry :: tail => match P with
    | .output x => .output x
    | .query _ next => (next entry.2).action tail
termination_by structural h

def algorithm (P : ValueProcedure d) : (valueModel d).Algorithm := P.action

theorem runFrom_of_action_eq (P : ValueProcedure d) (f : Objective d)
    (A : (valueModel d).Algorithm) (h : (valueModel d).History)
    (ha : ∀ tail, A (h ++ tail) = P.action tail) :
    (valueModel d).RunFrom A f h (P.cost f) (P.result f) := by
  induction P generalizing h with
  | output x =>
      apply OracleModel.RunFrom.output
      simpa [action] using ha []
  | query q next ih =>
      apply OracleModel.RunFrom.query
      · simpa [action] using ha []
      · apply ih (f.value q)
        intro tail
        simpa [List.append_assoc, action, valueModel] using
          ha (⟨q, f.value q⟩ :: tail)

theorem runs (P : ValueProcedure d) (f : Objective d) :
    (valueModel d).Runs P.algorithm f (P.cost f) (P.result f) := by
  apply runFrom_of_action_eq
  intro tail
  rfl

theorem runCost (P : ValueProcedure d) (f : Objective d) :
    (valueModel d).runCost P.algorithm f = (P.cost f : ℕ∞) :=
  OracleModel.runCost_eq_of_runs _ (P.runs f)

/-- Query every member of a fixed finite vector before applying the continuation. -/
def queryVector : (n : ℕ) → (Fin n → X d) → ((Fin n → ℝ) → ValueProcedure d) →
    ValueProcedure d
  | 0, _, next => next Fin.elim0
  | n + 1, points, next => .query (points 0) fun value =>
      queryVector n (fun i => points i.succ) fun values => next (Fin.cons value values)

theorem queryVector_result (n : ℕ) (points : Fin n → X d)
    (next : (Fin n → ℝ) → ValueProcedure d) (f : Objective d) :
    (queryVector n points next).result f = (next (fun i => f.value (points i))).result f := by
  induction n with
  | zero =>
      simp only [queryVector]
      have heq : (Fin.elim0 : Fin 0 → ℝ) = (fun i => f.value (points i)) :=
        Subsingleton.elim _ _
      rw [heq]
  | succ n ih =>
      simp only [queryVector, result]
      rw [ih]
      have heq : Fin.cons (f.value (points 0)) (fun i => f.value (points i.succ)) =
          (fun i => f.value (points i)) := by
        funext i
        exact Fin.cases rfl (fun _ => rfl) i
      rw [heq]

theorem queryVector_cost (n : ℕ) (points : Fin n → X d)
    (next : (Fin n → ℝ) → ValueProcedure d) (f : Objective d) :
    (queryVector n points next).cost f = n + (next (fun i => f.value (points i))).cost f := by
  induction n with
  | zero =>
      simp only [queryVector, zero_add]
      have heq : (Fin.elim0 : Fin 0 → ℝ) = (fun i => f.value (points i)) :=
        Subsingleton.elim _ _
      rw [heq]
  | succ n ih =>
      simp only [queryVector, cost]
      rw [ih]
      have heq : Fin.cons (f.value (points 0)) (fun i => f.value (points i.succ)) =
          (fun i => f.value (points i)) := by
        funext i
        exact Fin.cases rfl (fun _ => rfl) i
      rw [heq]
      omega

end ValueProcedure
end ExactZO


==> anc/LICENSE <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/MainResults.lean <==
import ExactZO.M7QuadraticProbability
import ExactZO.M7ComplexityOrder
import ExactZO.M7QuadraticCap
import ExactZO.M7CostTailSum
import ExactZO.M7TraceClassWitness
import ExactZO.M7QuadraticBaseline
import ExactZO.M7RandomLower
import ExactZO.M7BlockSimulation
import ExactZO.M7BlockSimulationCorrectness
import ExactZO.M7QuadraticEstimation
import ExactZO.M7QuadraticExpansion
import ExactZO.M7QuadraticFamily
import ExactZO.M7QuadraticFamilySpec
import ExactZO.M7RankObservations
import ExactZO.M7RankReplies
import ExactZO.M7RankSimulatedMethod
import ExactZO.M7RankSimulationCorrectness
import ExactZO.M7StatePolicy
import ExactZO.M7AdaptiveStepLaw
import ExactZO.M7Antipodes
import ExactZO.M7ProductEnergy
import ExactZO.M7ScalarCoordinates
import ExactZO.M7OrthogonalSimulationGeometry
import ExactZO.M7OrthogonalSimulation
import ExactZO.M7OrthogonalSimulationCompletion
import ExactZO.M7ResidualProbability
import ExactZO.M7CouplingProduct
import ExactZO.M7AdaptiveCoupling
import ExactZO.M7AdaptiveJointLaw
import ExactZO.M7AdaptiveProjections
import ExactZO.M7Execution
import ExactZO.M7BoundedExecution
import ExactZO.M7ExecutionEvents
import ExactZO.M7GramSchmidt
import ExactZO.M7GramCompression
import ExactZO.M7OracleMeasurable
import ExactZO.M7QuadraticMeasurable
import ExactZO.M7Statements
import ExactZO

/-! Public entry points for the checked complexity results.

The deterministic bounds concern actual oracle complexities, with no wrapper
or selector premises. `HessianSublevelClass` and `SublevelClass` are equivalent
under the stated global smoothness assumptions. The random upper bound uses an
explicit finite Gaussian seed and has no probability premises. Its policy is
jointly measurable in seed and transcript. The M7 lower bounds are proved for
both oracles, for hard caps and worst expected costs, on the fixed-matrix class
and, in the main regime, on the Hessian sublevel class.

`main_det_statement`, `main_random_statement`, and `main_window_statement`
are proved by their corresponding `_verified` theorems. The five frozen M7
targets are also proved. `reader_unrestricted_statement` remains unproved;
only its upper bound is covered. Unknown-trace methods and additional
regularity promises about hard witnesses are not covered. -/

noncomputable section
open MeasureTheory

namespace ExactZO.MainResults

/-- Both bounds use the same one of the two actual oracle models. -/
def SupportedOracle {d : ℕ} (M : OracleModel d) : Prop :=
  M = linearModel d ∨ M = valueModel d

/-- Unconditional coordinate-method upper bound for the unrestricted smooth
class. The natural floor states the real bound without discarding infinity. -/
theorem reader_unrestricted_upper {d : ℕ} {L Δ ε : ℝ}
    (hd : 1 ≤ d) (hL : 0 < L) (hε : 0 < ε)
    (hT : 1 ≤ L * Δ / ε ^ 2) (M : OracleModel d) (hM : SupportedOracle M) :
    M.Ndet (SmoothClass L Δ) ε ≤
      (⌊10 * (d : ℝ) * (L * Δ / ε ^ 2)⌋₊ : ℕ∞) := by
  have hu := coordinate_value_upper_ten (d := d) (by omega) hL hε hT
  rcases hM with rfl | rfl
  · exact (Ndet_linear_le_value _ ε).trans hu
  · exact hu

/-- All-parameter upper bound using the coordinate or actual subspace method. -/
theorem main_det_upper {d : ℕ} {L Δ ε E : ℝ}
    (hd : 1 ≤ d) (hL : 0 < L) (hε : 0 < ε)
    (hE : 1 ≤ E) (hEd : E ≤ d) (hT : 1 ≤ L * Δ / ε ^ 2)
    (M : OracleModel d) (hM : SupportedOracle M) :
    M.Ndet (SublevelClass L Δ E) ε ≤
      min (⌊10 * (d : ℝ) * (L * Δ / ε ^ 2)⌋₊ : ℕ∞)
        (⌊100 * Real.sqrt ((d : ℝ) * E * (L * Δ / ε ^ 2) *
          ((d : ℝ) + L * Δ / ε ^ 2))⌋₊ : ℕ∞) := by
  rcases hM with rfl | rfl
  · exact SubspaceUpper.deterministic_linear_upper hd hL hE hEd hε hT
  · exact SubspaceUpper.deterministic_value_upper hd hL hE hEd hε hT

/-- New S4 min lower bound, with the finite entropy selector and wrapper proved. -/
theorem main_det_lower {d : ℕ} {L Δ ε E : ℝ}
    (hd : 1 ≤ d) (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hE : 1 ≤ E) (hEd : E ≤ d) (hT : 1 ≤ L * Δ / ε ^ 2)
    (hET : E * (L * Δ / ε ^ 2) ≤ d)
    (M : OracleModel d) (hM : SupportedOracle M) :
    ((⌈(d : ℝ) * min (L * Δ / ε ^ 2)
      (Real.sqrt (E * (L * Δ / ε ^ 2) / Real.log (Real.exp 1 + L * Δ / ε ^ 2))) /
      2250⌉₊ : ℕ) : ℕ∞) ≤ M.Ndet (SublevelClass L Δ E) ε := by
  rcases hM with rfl | rfl
  · exact S4Selection.deterministic_rounded_lower hd hL hΔ hε hE hEd hT hET
  · exact S4Selection.deterministic_rounded_lower_value hd hL hΔ hε hE hEd hT hET

/-- The dimension floor is an actual complexity lower bound. -/
theorem main_det_dimension_lower {d : ℕ} {L Δ ε E : ℝ}
    (hd : 1 ≤ d) (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hE : 1 ≤ E) (hEd : E ≤ d) (hT : 1 ≤ L * Δ / ε ^ 2)
    (M : OracleModel d) (hM : SupportedOracle M) :
    (d : ℕ∞) ≤ M.Ndet (SublevelClass L Δ E) ε := by
  rcases hM with rfl | rfl
  · exact dimension_floor_sublevel hd hL hΔ hε hE hEd (by linarith)
  · exact dimension_floor_value_sublevel hd hL hΔ hε hE hEd (by linarith)

/-- Both deterministic bounds for the same oracle in the main regime. -/
theorem main_det_two_sided {d : ℕ} {L Δ ε E : ℝ}
    (hd : 1 ≤ d) (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hE : 1 ≤ E) (hEd : E ≤ d) (hT : 1 ≤ L * Δ / ε ^ 2)
    (hET : E * (L * Δ / ε ^ 2) ≤ d)
    (M : OracleModel d) (hM : SupportedOracle M) :
    (((⌈(d : ℝ) * min (L * Δ / ε ^ 2)
      (Real.sqrt (E * (L * Δ / ε ^ 2) / Real.log (Real.exp 1 + L * Δ / ε ^ 2))) /
      2250⌉₊ : ℕ) : ℕ∞) ≤ M.Ndet (SublevelClass L Δ E) ε) ∧
    M.Ndet (SublevelClass L Δ E) ε ≤
      min (⌊10 * (d : ℝ) * (L * Δ / ε ^ 2)⌋₊ : ℕ∞)
        (⌊100 * Real.sqrt ((d : ℝ) * E * (L * Δ / ε ^ 2) *
          ((d : ℝ) + L * Δ / ε ^ 2))⌋₊ : ℕ∞) :=
  ⟨main_det_lower hd hL hΔ hε hE hEd hT hET M hM,
    main_det_upper hd hL hε hE hEd hT M hM⟩

/-- A window lower bound without the restriction `E * T ≤ d`. -/
theorem main_det_general_window_lower {d : ℕ} {L Δ ε E : ℝ}
    (hd : 1 ≤ d) (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hE : 1 ≤ E) (hEd : E ≤ d) (hT : 1 ≤ L * Δ / ε ^ 2)
    (hwindow : (L * Δ / ε ^ 2) * Real.log (Real.exp 1 + L * Δ / ε ^ 2) ≤ E)
    (M : OracleModel d) (hM : SupportedOracle M) :
    ((⌈(d : ℝ) * (L * Δ / ε ^ 2) / 2359296⌉₊ : ℕ) : ℕ∞) ≤
      M.Ndet (SublevelClass L Δ E) ε := by
  rcases hM with rfl | rfl
  · exact S4Selection.deterministic_window_lower hd hL hΔ hε hE hEd hT hwindow
  · exact S4Selection.deterministic_window_lower_value hd hL hΔ hε hE hEd hT hwindow

/-- The min in the S4 lower bound equals `T` in the matching window. -/
theorem lower_min_eq_time {T E : ℝ} (hT : 1 ≤ T)
    (hwindow : T * Real.log (Real.exp 1 + T) ≤ E) :
    min T (Real.sqrt (E * T / Real.log (Real.exp 1 + T))) = T := by
  have hTp : 0 < T := by linarith
  have hexp : 1 < Real.exp (1 : ℝ) := Real.one_lt_exp_iff.mpr (by norm_num)
  have hlog : 0 < Real.log (Real.exp 1 + T) := Real.log_pos (by linarith)
  apply min_eq_left
  apply Real.le_sqrt_of_sq_le
  apply (le_div_iff₀ hlog).mpr
  nlinarith [mul_le_mul_of_nonneg_right hwindow hTp.le]

/-- The stronger `1/2250` lower bound uses both matching-window inequalities. -/
theorem main_det_window_lower {d : ℕ} {L Δ ε E : ℝ}
    (hd : 1 ≤ d) (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hE : 1 ≤ E) (hEd : E ≤ d) (hT : 1 ≤ L * Δ / ε ^ 2)
    (hwindow : (L * Δ / ε ^ 2) * Real.log (Real.exp 1 + L * Δ / ε ^ 2) ≤ E)
    (hcap : E ≤ (d : ℝ) / (L * Δ / ε ^ 2))
    (M : OracleModel d) (hM : SupportedOracle M) :
    ((⌈(d : ℝ) * (L * Δ / ε ^ 2) / 2250⌉₊ : ℕ) : ℕ∞) ≤
      M.Ndet (SublevelClass L Δ E) ε := by
  have hET : E * (L * Δ / ε ^ 2) ≤ d :=
    (le_div_iff₀ (by linarith : 0 < L * Δ / ε ^ 2)).mp hcap
  simpa only [lower_min_eq_time hT hwindow] using
    main_det_lower hd hL hΔ hε hE hEd hT hET M hM

/-- Class equality transports both bounds to the a.e. Hessian class. -/
theorem sublevelClass_eq_hessianSublevelClass {d : ℕ} {L Δ E : ℝ} (hL : 0 ≤ L) :
    (SublevelClass L Δ E : Set (Objective d)) = HessianSublevelClass L Δ E := by
  ext f
  exact sublevelClass_iff_hessianSublevelClass hL

/-- All-parameter upper bound for the paper's a.e. Hessian class. -/
theorem main_det_hessian_upper {d : ℕ} {L Δ ε E : ℝ}
    (hd : 1 ≤ d) (hL : 0 < L) (hε : 0 < ε)
    (hE : 1 ≤ E) (hEd : E ≤ d) (hT : 1 ≤ L * Δ / ε ^ 2)
    (M : OracleModel d) (hM : SupportedOracle M) :
    M.Ndet (HessianSublevelClass L Δ E) ε ≤
      min (⌊10 * (d : ℝ) * (L * Δ / ε ^ 2)⌋₊ : ℕ∞)
        (⌊100 * Real.sqrt ((d : ℝ) * E * (L * Δ / ε ^ 2) *
          ((d : ℝ) + L * Δ / ε ^ 2))⌋₊ : ℕ∞) := by
  rw [← sublevelClass_eq_hessianSublevelClass hL.le]
  exact main_det_upper hd hL hε hE hEd hT M hM

/-- Main-regime lower bound for the paper's a.e. Hessian class. -/
theorem main_det_hessian_lower {d : ℕ} {L Δ ε E : ℝ}
    (hd : 1 ≤ d) (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hE : 1 ≤ E) (hEd : E ≤ d) (hT : 1 ≤ L * Δ / ε ^ 2)
    (hET : E * (L * Δ / ε ^ 2) ≤ d)
    (M : OracleModel d) (hM : SupportedOracle M) :
    ((⌈(d : ℝ) * min (L * Δ / ε ^ 2)
      (Real.sqrt (E * (L * Δ / ε ^ 2) / Real.log (Real.exp 1 + L * Δ / ε ^ 2))) /
      2250⌉₊ : ℕ) : ℕ∞) ≤ M.Ndet (HessianSublevelClass L Δ E) ε := by
  rw [← sublevelClass_eq_hessianSublevelClass hL.le]
  exact main_det_lower hd hL hΔ hε hE hEd hT hET M hM

/-- The deterministic pair for the actual Hessian class and the same oracle. -/
theorem main_det_hessian_two_sided {d : ℕ} {L Δ ε E : ℝ}
    (hd : 1 ≤ d) (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hE : 1 ≤ E) (hEd : E ≤ d) (hT : 1 ≤ L * Δ / ε ^ 2)
    (hET : E * (L * Δ / ε ^ 2) ≤ d)
    (M : OracleModel d) (hM : SupportedOracle M) :
    (((⌈(d : ℝ) * min (L * Δ / ε ^ 2)
      (Real.sqrt (E * (L * Δ / ε ^ 2) / Real.log (Real.exp 1 + L * Δ / ε ^ 2))) /
      2250⌉₊ : ℕ) : ℕ∞) ≤ M.Ndet (HessianSublevelClass L Δ E) ε) ∧
    M.Ndet (HessianSublevelClass L Δ E) ε ≤
      min (⌊10 * (d : ℝ) * (L * Δ / ε ^ 2)⌋₊ : ℕ∞)
        (⌊100 * Real.sqrt ((d : ℝ) * E * (L * Δ / ε ^ 2) *
          ((d : ℝ) + L * Δ / ε ^ 2))⌋₊ : ℕ∞) := by
  rw [← sublevelClass_eq_hessianSublevelClass hL.le]
  exact main_det_two_sided hd hL hΔ hε hE hEd hT hET M hM

/-- Matching-window lower bound for the a.e. Hessian class. -/
theorem main_det_hessian_window_lower {d : ℕ} {L Δ ε E : ℝ}
    (hd : 1 ≤ d) (hL : 0 < L) (hΔ : 0 < Δ) (hε : 0 < ε)
    (hE : 1 ≤ E) (hEd : E ≤ d) (hT : 1 ≤ L * Δ / ε ^ 2)
    (hwindow : (L * Δ / ε ^ 2) * Real.log (Real.exp 1 + L * Δ / ε ^ 2) ≤ E)
    (hcap : E ≤ (d : ℝ) / (L * Δ / ε ^ 2))
    (M : OracleModel d) (hM : SupportedOracle M) :
    ((⌈(d : ℝ) * (L * Δ / ε ^ 2) / 2250⌉₊ : ℕ) : ℕ∞) ≤
      M.Ndet (HessianSublevelClass L Δ E) ε := by
  rw [← sublevelClass_eq_hessianSublevelClass hL.le]
  exact main_det_window_lower hd hL hΔ hε hE hEd hT hwindow hcap M hM

/-- Actual hard-cap randomized complexity, using a finite standard Gaussian
seed fixed before every objective. All probability inputs have been proved. -/
theorem main_random_upper {d : ℕ} {L Δ E ε : ℝ}
    (hL : 0 < L) (hΔ : 0 < Δ) (hE : 0 < E) (hε : 0 < ε)
    (M : OracleModel d) (hM : SupportedOracle M) :
    M.Nrand (SublevelClass L Δ E) ε (1 / 3) ≤
      ((1 + 2 * STP.horizon (L * E) Δ ε : ℕ) : ℕ∞) := by
  have hu := STP.gaussian_random_upper (d := d) hL hΔ hE hε
  rcases hM with rfl | rfl
  · exact (Nrand_linear_le_value _ ε (1 / 3)).trans hu
  · exact hu

/-- The numerical `23 E T` bound with no uninstantiated probability inputs. -/
theorem main_random_upper_twenty_three {d : ℕ} {L Δ E ε : ℝ}
    (hL : 0 < L) (hΔ : 0 < Δ) (hE : 1 ≤ E) (hε : 0 < ε)
    (hT : 1 ≤ L * Δ / ε ^ 2)
    (M : OracleModel d) (hM : SupportedOracle M) :
    M.Nrand (SublevelClass L Δ E) ε (1 / 3) ≤
      (⌊23 * E * (L * Δ / ε ^ 2)⌋₊ : ℕ∞) := by
  apply (main_random_upper hL hΔ (by linarith) hε M hM).trans
  exact ENat.coe_le_coe.mpr (Nat.le_floor (STP.sublevel_query_bound hE hT))

/-- The same unconditional bound for the paper's equivalent Hessian class. -/
theorem main_random_hessian_upper {d : ℕ} {L Δ E ε : ℝ}
    (hL : 0 < L) (hΔ : 0 < Δ) (hE : 1 ≤ E) (hε : 0 < ε)
    (hT : 1 ≤ L * Δ / ε ^ 2)
    (M : OracleModel d) (hM : SupportedOracle M) :
    M.Nrand (HessianSublevelClass L Δ E) ε (1 / 3) ≤
      (⌊23 * E * (L * Δ / ε ^ 2)⌋₊ : ℕ∞) := by
  rw [← sublevelClass_eq_hessianSublevelClass hL.le]
  exact main_random_upper_twenty_three hL hΔ hE hε hT M hM

/-- In the main regime, the second upper rate is `100 sqrt(2) d sqrt(E T)`. -/
theorem main_det_upper_main_regime {d : ℕ} {L Δ ε E : ℝ}
    (hd : 1 ≤ d) (hL : 0 < L) (hε : 0 < ε)
    (hE : 1 ≤ E) (hEd : E ≤ d) (hT : 1 ≤ L * Δ / ε ^ 2)
    (hET : E * (L * Δ / ε ^ 2) ≤ d)
    (M : OracleModel d) (hM : SupportedOracle M) :
    M.Ndet (SublevelClass L Δ E) ε ≤
      min (⌊10 * (d : ℝ) * (L * Δ / ε ^ 2)⌋₊ : ℕ∞)
        (⌊100 * Real.sqrt 2 * (d : ℝ) * Real.sqrt (E * (L * Δ / ε ^ 2))⌋₊ : ℕ∞) := by
  have hTd : L * Δ / ε ^ 2 ≤ d := by
    have hp : 0 ≤ L * Δ / ε ^ 2 := by linarith
    nlinarith [mul_le_mul_of_nonneg_right hE hp]
  have hv := SubspaceUpper.subspace_value_upper_small_time hd hL hE hEd hε hT hTd
  refine le_min ((le_min_iff.mp (main_det_upper hd hL hε hE hEd hT M hM)).1) ?_
  rcases hM with rfl | rfl
  · exact (Ndet_linear_le_value _ ε).trans hv
  · exact hv

/-- Standard positive parameters of the public main results. -/
def MainParameters (d : ℕ) (L Δ ε E : ℝ) : Prop :=
  1 ≤ d ∧ 0 < L ∧ 0 < Δ ∧ 0 < ε ∧ 1 ≤ E ∧ E ≤ d ∧ 1 ≤ L * Δ / ε ^ 2

/-- Complete deterministic complexity statement, proved below. Every real
inequality is about a finite natural witness for the actual ENat complexity.
The extra regularity promises about hard witnesses are not asserted. -/
def main_det_statement : Prop :=
  ∀ (d : ℕ) (L Δ ε E : ℝ), MainParameters d L Δ ε E →
    ∀ M : OracleModel d, SupportedOracle M →
      ∃ n : ℕ, M.Ndet (SublevelClass L Δ E) ε = (n : ℕ∞) ∧
        d ≤ n ∧
        (n : ℝ) ≤ min (10 * (d : ℝ) * (L * Δ / ε ^ 2))
          (100 * Real.sqrt ((d : ℝ) * E * (L * Δ / ε ^ 2) *
            ((d : ℝ) + L * Δ / ε ^ 2))) ∧
        (E * (L * Δ / ε ^ 2) ≤ d →
          (d : ℝ) * min (L * Δ / ε ^ 2)
            (Real.sqrt (E * (L * Δ / ε ^ 2) /
              Real.log (Real.exp 1 + L * Δ / ε ^ 2))) / 2250 ≤ n) ∧
        ((L * Δ / ε ^ 2) * Real.log (Real.exp 1 + L * Δ / ε ^ 2) ≤ E →
          (d : ℝ) * (L * Δ / ε ^ 2) / 2359296 ≤ n) ∧
        ((L * Δ / ε ^ 2) * Real.log (Real.exp 1 + L * Δ / ε ^ 2) ≤ E →
          E ≤ (d : ℝ) / (L * Δ / ε ^ 2) →
          (d : ℝ) * (L * Δ / ε ^ 2) / 2250 ≤ n)

/-- A finite ENat upper bound first yields a natural complexity witness;
only then are floors and ceilings converted to real inequalities. -/
theorem main_det_verified : main_det_statement := by
  intro d L Δ ε E hp M hM
  rcases hp with ⟨hd, hL, hΔ, hε, hE, hEd, hT⟩
  have hu := main_det_upper hd hL hε hE hEd hT M hM
  have hfin : M.Ndet (SublevelClass L Δ E) ε ≠ ⊤ :=
    ne_of_lt (((le_min_iff.mp hu).1).trans_lt (ENat.coe_lt_top _))
  obtain ⟨n, hn⟩ := ENat.ne_top_iff_exists.mp hfin
  have hu1 : n ≤ ⌊10 * (d : ℝ) * (L * Δ / ε ^ 2)⌋₊ := by
    apply ENat.coe_le_coe.mp
    simpa only [hn] using (le_min_iff.mp hu).1
  have hu2 : n ≤ ⌊100 * Real.sqrt ((d : ℝ) * E * (L * Δ / ε ^ 2) *
      ((d : ℝ) + L * Δ / ε ^ 2))⌋₊ := by
    apply ENat.coe_le_coe.mp
    simpa only [hn] using (le_min_iff.mp hu).2
  have hdN := main_det_dimension_lower hd hL hΔ hε hE hEd hT M hM
  rw [← hn] at hdN
  refine ⟨n, hn.symm, ENat.coe_le_coe.mp hdN, ?_, ?_, ?_, ?_⟩
  · apply le_min
    · exact (Nat.cast_le.mpr hu1).trans (Nat.floor_le (by positivity))
    · exact (Nat.cast_le.mpr hu2).trans (Nat.floor_le (by positivity))
  · intro hET
    have hl := main_det_lower hd hL hΔ hε hE hEd hT hET M hM
    rw [← hn] at hl
    exact Nat.ceil_le.mp (ENat.coe_le_coe.mp hl)
  · intro hwindow
    have hl := main_det_general_window_lower hd hL hΔ hε hE hEd hT hwindow M hM
    rw [← hn] at hl
    exact Nat.ceil_le.mp (ENat.coe_le_coe.mp hl)
  · intro hwindow hcap
    have hl := main_det_window_lower hd hL hΔ hε hE hEd hT hwindow hcap M hM
    rw [← hn] at hl
    exact Nat.ceil_le.mp (ENat.coe_le_coe.mp hl)

/-- Finite main-regime two-sided complexity for the actual Hessian class. -/
theorem main_det_hessian_finite {d : ℕ} {L Δ ε E : ℝ}
    (hp : MainParameters d L Δ ε E) (hET : E * (L * Δ / ε ^ 2) ≤ d)
    (M : OracleModel d) (hM : SupportedOracle M) :
    ∃ n : ℕ, M.Ndet (HessianSublevelClass L Δ E) ε = (n : ℕ∞) ∧
      d ≤ n ∧
      (d : ℝ) * min (L * Δ / ε ^ 2)
        (Real.sqrt (E * (L * Δ / ε ^ 2) / Real.log (Real.exp 1 + L * Δ / ε ^ 2))) /
        2250 ≤ n ∧
      (n : ℝ) ≤ min (10 * (d : ℝ) * (L * Δ / ε ^ 2))
        (100 * Real.sqrt 2 * (d : ℝ) * Real.sqrt (E * (L * Δ / ε ^ 2))) := by
  obtain ⟨n, hn, hdn, _, hl, _, _⟩ := main_det_verified d L Δ ε E hp M hM
  rcases hp with ⟨hd, hL, hΔ, hε, hE, hEd, hT⟩
  refine ⟨n, ?_, hdn, hl hET, ?_⟩
  · rwa [← sublevelClass_eq_hessianSublevelClass hL.le]
  · have hu := main_det_upper_main_regime hd hL hε hE hEd hT hET M hM
    rw [hn] at hu
    rcases le_min_iff.mp hu with ⟨hu1, hu2⟩
    apply le_min
    · exact (Nat.cast_le.mpr (ENat.coe_le_coe.mp hu1)).trans (Nat.floor_le (by positivity))
    · exact (Nat.cast_le.mpr (ENat.coe_le_coe.mp hu2)).trans (Nat.floor_le (by positivity))

/-- Finite hard-cap target with the all-time randomized lower rate, proved
by main_random_verified below. The Gaussian upper bound and M7 lower bound
use the jointly measurable seed/transcript model. Expected-cost lower bounds
are proved separately in M7; this target concerns hard-cap complexity. -/
def main_random_statement : Prop :=
  ∀ (d : ℕ) (L Δ ε E : ℝ), MainParameters d L Δ ε E →
    ∀ M : OracleModel d, SupportedOracle M →
      ∃ n : ℕ, M.Nrand (SublevelClass L Δ E) ε (1 / 3) = (n : ℕ∞) ∧
        (n : ℝ) ≤ 23 * E * (L * Δ / ε ^ 2) ∧
        min (d : ℝ) (E * (L * Δ / ε ^ 2)) / 12 ≤ n

/-- Full matching-window target, proved by main_window_verified below.
Both finite costs use the same oracle, and the ratio retains the original
numerical constants. -/
def main_window_statement : Prop :=
  ∀ (d : ℕ) (L Δ ε E : ℝ), MainParameters d L Δ ε E →
    (L * Δ / ε ^ 2) * Real.log (Real.exp 1 + L * Δ / ε ^ 2) ≤ E →
    E ≤ (d : ℝ) / (L * Δ / ε ^ 2) →
    ∀ M : OracleModel d, SupportedOracle M →
      ∃ nd nr : ℕ,
        M.Ndet (SublevelClass L Δ E) ε = (nd : ℕ∞) ∧
        M.Nrand (SublevelClass L Δ E) ε (1 / 3) = (nr : ℕ∞) ∧
        0 < nr ∧
        (d : ℝ) * (L * Δ / ε ^ 2) / 2250 ≤ nd ∧
        (nd : ℝ) ≤ 10 * (d : ℝ) * (L * Δ / ε ^ 2) ∧
        E * (L * Δ / ε ^ 2) / 12 ≤ nr ∧
        (nr : ℝ) ≤ 23 * E * (L * Δ / ε ^ 2) ∧
        (d : ℝ) / (51750 * E) ≤ (nd : ℝ) / (nr : ℝ) ∧
        (nd : ℝ) / (nr : ℝ) ≤ 120 * (d : ℝ) / E

/-- UNPROVED full target corresponding to `thm:reader-unrestricted`.
Only its upper half is established by `reader_unrestricted_upper` above. -/
def reader_unrestricted_statement : Prop :=
  ∀ (d : ℕ) (L Δ ε : ℝ), 1 ≤ d → 0 < L → 0 < Δ → 0 < ε →
    1 ≤ L * Δ / ε ^ 2 →
    L * Δ / ε ^ 2 ≤ (d : ℝ) / Real.log (Real.exp 1 * (d : ℝ)) →
    ∀ M : OracleModel d, SupportedOracle M →
      ∃ n : ℕ, M.Ndet (SmoothClass L Δ) ε = (n : ℕ∞) ∧
        (d : ℝ) * (L * Δ / ε ^ 2) / 750 ≤ n ∧
        (n : ℝ) ≤ 10 * (d : ℝ) * (L * Δ / ε ^ 2)

end ExactZO.MainResults

/-! Phase 6: assemble the two existing finite-complexity targets. -/

namespace ExactZO.MainResults

/-- Finite hard-cap randomized complexity for the original SublevelClass
target, combining the Gaussian upper bound with the proved M7 lower bound. -/
theorem main_random_verified : main_random_statement := by
  intro d L Δ ε E hp M hM
  obtain ⟨hd, hL, hΔ, hε, hE, hEd, hT⟩ := hp
  have hu := main_random_upper_twenty_three hL hΔ hE hε hT M hM
  have hfin : M.Nrand (SublevelClass L Δ E) ε (1 / 3) ≠ ⊤ :=
    ne_of_lt (hu.trans_lt (ENat.coe_lt_top _))
  obtain ⟨n, hn⟩ := ENat.ne_top_iff_exists.mp hfin
  have hl := ((M7.quadratic_corollary.2 d L Δ ε E ⟨hd, hL, hΔ, hε, hE, hEd, hT⟩).2.2 M hM).1
  have hmono := M7.Nrand_mono_class M
    (C := FixedClass L Δ E) (D := SublevelClass L Δ E)
    (fun _ hf => fixedClass_subset_sublevelClass hf) ε (1 / 3)
  have hl' := hl.trans (M7.costToENNReal_monotone hmono)
  rw [← hn, M7.costToENNReal_nat] at hl'
  rw [← hn] at hu
  refine ⟨n, hn.symm, ?_, ENNReal.ofReal_le_natCast.mp hl'⟩
  exact (Nat.cast_le.mpr (ENat.coe_le_coe.mp hu)).trans (Nat.floor_le (by positivity))

/-- Both finite complexities and their ratio in the original matching
window, with the same oracle and the original numerical constants. -/
theorem main_window_verified : main_window_statement := by
  intro d L Δ ε E hp hwindow hcap M hM
  obtain ⟨nd, hnd, _, hdu, _, _, hdl⟩ := main_det_verified d L Δ ε E hp M hM
  obtain ⟨nr, hnr, hru, hrl⟩ := main_random_verified d L Δ ε E hp M hM
  let T := L * Δ / ε ^ 2
  have hT : 1 ≤ T := hp.2.2.2.2.2.2
  have hTp : 0 < T := by linarith
  have hE : 1 ≤ E := hp.2.2.2.2.1
  have hEp : 0 < E := by linarith
  have hd0 : (0 : ℝ) ≤ d := Nat.cast_nonneg d
  have hET : E * T ≤ d := (le_div_iff₀ hTp).mp hcap
  have hdl' : (d : ℝ) * T / 2250 ≤ nd := hdl hwindow hcap
  have hdu' : (nd : ℝ) ≤ 10 * (d : ℝ) * T := (le_min_iff.mp hdu).1
  change min (d : ℝ) (E * T) / 12 ≤ (nr : ℝ) at hrl
  rw [min_eq_right hET] at hrl
  change (nr : ℝ) ≤ 23 * E * T at hru
  have hnrpos : (0 : ℝ) < nr :=
    lt_of_lt_of_le (div_pos (mul_pos hEp hTp) (by norm_num)) hrl
  have hnrnat : 0 < nr := by exact_mod_cast hnrpos
  refine ⟨nd, nr, hnd, hnr, hnrnat, hdl', hdu', hrl, hru, ?_, ?_⟩
  · apply (div_le_div_iff₀ (mul_pos (by norm_num : (0 : ℝ) < 51750) hEp) hnrpos).mpr
    nlinarith [mul_le_mul_of_nonneg_left hru hd0,
      mul_le_mul_of_nonneg_left hdl' (by positivity : 0 ≤ 51750 * E)]
  · apply (div_le_div_iff₀ hnrpos hEp).mpr
    nlinarith [mul_le_mul_of_nonneg_right hdu' hEp.le,
      mul_le_mul_of_nonneg_left hrl (by positivity : 0 ≤ 120 * (d : ℝ))]

end ExactZO.MainResults


==> anc/README.md <==
# Lean 4 Formalization of Lower Bounds for Smooth Nonconvex Zeroth-Order Optimization

**Authors**: Yuxing Peng, Zhiqing Tang, Weijia Jia  
**Paper**: [arXiv:2610.27550](https://arxiv.org/abs/2610.27550)  
**License**: Apache-2.0 (see `LICENSE`)  
**Lean Version**: `leanprover/lean4:v4.19.0`  
**Mathlib Revision**: `c44e0c8ee63ca166450922a373c7409c5d26b00b`  

This directory contains the Lean 4 formalization, checked by the Lean kernel, of the deterministic lower and upper bounds and the randomized lower and upper bounds of the paper on its main class.

---

## 1. Overview and Formalized Statements

Let $d \ge 1$, $L, \Delta, \varepsilon > 0$, $1 \le E \le d$, and $T = L\Delta/\varepsilon^2 \ge 1$. For both the exact-value oracle and the rank-priced linear query oracle, the deterministic complexity $N_{\mathrm{det}}(\mathcal{B}^d_{L,\Delta,E})$ is finite and satisfies:

```math
d \le N_{\mathrm{det}} \le \min\bigl\{10dT,\; 100\sqrt{dET(d+T)}\bigr\},
```

```math
ET \le d \implies \frac{d}{2250}\min\Bigl\{T, \sqrt{\frac{ET}{\log(e+T)}}\Bigr\} \le N_{\mathrm{det}} \le 100\sqrt{2}\,d\sqrt{ET},
```

```math
E \ge T\log(e+T) \implies N_{\mathrm{det}} \ge \frac{dT}{2359296},
```

```math
T\log(e+T) \le E \le \frac{d}{T} \implies N_{\mathrm{det}} \ge \frac{dT}{2250}.
```

For randomized methods and both oracles, on the global fixed-matrix class $\mathcal{F}^d_{L,\Delta,E}\subseteq\mathcal{B}^d_{L,\Delta,E}$ (Corollary F.4, `cor:quadratic-baseline`),

```math
N_{\mathrm{rand}}(\mathcal{F}^d_{L,\Delta,E}) \ge \frac{\min\{d,ET\}}{12},
\qquad
N^{\mathrm{exp}}_{\mathrm{rand}}(\mathcal{F}^d_{L,\Delta,E}) \ge \frac{\min\{d,ET\}}{144},
```

where $N^{\mathrm{exp}}_{\mathrm{rand}}$ is the worst-case expected cost. On the main class, $N_{\mathrm{rand}}(\mathcal{B}^d_{L,\Delta,E})$ is finite and, with the three-point method of Theorem B.8 (`b:thm:stp`) for the upper bound,

```math
\frac{\min\{d,ET\}}{12} \le N_{\mathrm{rand}}(\mathcal{B}^d_{L,\Delta,E}) \le 23ET.
```

In the window $T\log(e+T) \le E \le d/T$, for the same oracle,

```math
\frac{d}{51750\,E} \le \frac{N_{\mathrm{det}}}{N_{\mathrm{rand}}} \le \frac{120\,d}{E}.
```

These statements imply Theorem 3.1 (`thm:main-random`), Theorem 3.2 (`thm:main-det`), and Corollary 3.3 (`cor:main-window`) on $\mathcal{B}^d_{L,\Delta,E}$.

### Relation to Constants in the Paper
The formal proofs have the modular structure of Appendices B–E of the paper and use more conservative constants:
- The selection lemma (Lemma C.2, `a:lem:selection`) has constant $9$, where the paper has $13/3$.
- The main lower bound constant in the primary regime $ET \le d$ is $1/2250$, where the paper has $1/672$.
- The matched window lower bound constant is $1/2250$, and the trace-only window constant is $1/2359296$.
- The randomized lower bound constants $1/12$ and $1/144$ are those of the paper.

---

## 2. Model and Problem Formulation

- **Oracles and Costs**:
  - A query $(x, V)$ returns $(f(x), V^\top \nabla f(x))$ at cost $1 + \mathrm{rank}(V)$.
  - Exact-value queries correspond to $V = 0$ (cost $1$).
- **Algorithm Execution**:
  - A deterministic algorithm maps each finite query-response transcript to its next query point and subspace, or to an output point.
  - The final output point is uncharged and unrestricted.
  - $N_{\mathrm{det}}$ is the worst-case total cost incurred before outputting an $\varepsilon$-stationary point ($\Vert \nabla f(\hat{x})\Vert  \le \varepsilon$).
  - A randomized algorithm draws a seed from a law fixed before the objective; its policy is jointly measurable in the seed and the full transcript. It must output an $\varepsilon$-stationary point with probability at least $2/3$ on each fixed objective, with no bound on the number of calls; a run that does not terminate counts as a failure and has infinite cost.
  - $N_{\mathrm{rand}}$ is the smallest cap on the cost of every run of such an algorithm, and $N^{\mathrm{exp}}_{\mathrm{rand}}$ is the smallest worst-case expected cost.
- **Function Class $\mathcal{B}^d_{L,\Delta,E}$**:
  - Functions $f$ on $\mathbb{R}^d$ with $L$-Lipschitz gradient, initial gap $f(0) - \inf f \le \Delta$, such that a single fixed positive semidefinite matrix $H \succeq 0$ with $\Vert H\Vert _{\mathrm{op}} \le L$ and $\mathrm{tr}(H) \le LE$ controls the derivative of $\nabla f$ almost everywhere on the sublevel set $\lbrace x : f(x) \lt f(0)\rbrace $.
  - **Segment Equivalence**: Lemma B.2 (`a:lem:hessian-segment`) establishes that this almost-everywhere Hessian condition is equivalent to the segment upper model used in the resistance proofs.

---

## 3. Axiomatic Foundation

The formalization relies strictly on the three standard foundational axioms of Lean 4 and Mathlib:
1. `propext` (Propositional extensionality)
2. `Classical.choice` (Axiom of choice)
3. `Quot.sound` (Soundness of quotient types)

The formal proofs contain **zero `sorry`**, **zero `admit`**, **zero non-standard `axiom` declarations**, and no use of `native_decide`.

---

## 4. Statements Not Formalized

As detailed in Appendix J of the paper, the following results are not formalized:
- The lower bound of Theorem E.8 (`thm:linear-lower`);
- The variant without $E$ or $H$;
- The three-point upper bound on the broader class $\mathcal{A}^d_{L,\Delta,E}$;
- The coercivity, nonconvexity, and global Lipschitz properties of the hard function constructions;
- The results of Appendices G and H, including the deterministic lower bounds on the global fixed-matrix class $\mathcal{F}^d_{L,\Delta,E}$ (only the randomized lower bound is formalized on this class).

---

## 5. Paper Statements Coverage

| Paper Label | Lean Declaration | Scope and Status |
|---|---|---|
| `lem:transfer` | `ExactZO.scaling_lemma_fixedClass`, `ExactZO.normalized_gradient_barrier`, `ExactZO.linearReply_embedObjective` | Rescaling and embedding lemmas preserving smoothness, barrier properties, and query costs. |
| `lem:dimension-floor` | `ExactZO.dimension_floor_fixed`, `ExactZO.dimension_floor_sublevel`, `ExactZO.dimension_floor_value_fixed`, `ExactZO.dimension_floor_value_sublevel` | Dimension floor lower bound $N_{\mathrm{det}} \ge d$ for both value and rank-priced oracles. |
| `u:thm:main` ($10dT$ term) | `ExactZO.coordinate_value_upper`, `ExactZO.coordinate_value_upper_ten` | Coordinate difference upper bound $N_{\mathrm{det}} \le 10dT$ for value queries (labeled `prop:upper` in the Lean comments). |
| `lem:stage` | `ExactZO.Stage.stage_failure`, `ExactZO.Stage.stage_lower_bound` | General stage resistance theorem for hard function families with strip selection. |
| `a:lem:hessian-segment` | `ExactZO.aeHessianUpper_iff_segment_model`, `ExactZO.sublevelClass_iff_hessianSublevelClass` | Equivalence between almost-everywhere Hessian dominance and the segment upper-model condition. |
| `a:lem:selection` | `ExactZO.FiniteEntropySelection.direction_selection`, `ExactZO.unconditionalStripSelector` | Direction selection via finite entropy and quantized signs, establishing strip existence with constant 9. |
| `a:thm:stages` | `ExactZO.S4Selection.deterministic_stage_lower`, `ExactZO.S4Selection.deterministic_stage_lower_value` | Assembly of stage lower bounds with concrete matrix wrappers for both oracles. |
| `a:cor:smooth-rate` | `ExactZO.S4Selection.deterministic_rounded_lower`, `ExactZO.S4Selection.deterministic_rounded_lower_value`, `ExactZO.S4Selection.deterministic_window_lower`, `ExactZO.S4Selection.deterministic_window_lower_value` | Rounded smooth rates ($d/2250$) and trace window lower bounds ($dT/2359296$). |
| `u:lem:residual` / `line` / `blocks` | `ExactZO.SubspaceEstimate`, `ExactZO.SubspaceResidual`, `ExactZO.LineSearch`, `ExactZO.SubspaceInvariant` | Invariants and finite-difference estimators for deterministic subspace search. |
| `u:thm:capacity` / `u:eq:main` | `ExactZO.SubspaceUpper.capacity_value_upper`, `ExactZO.SubspaceUpper.deterministic_value_upper`, `ExactZO.SubspaceUpper.deterministic_linear_upper`, `ExactZO.SubspaceUpper.subspace_value_upper_small_time` | Capacity bound $\min\lbrace 10dT, 100\sqrt{dET(d+T)}\rbrace $ and small-time bound $100\sqrt{2}d\sqrt{ET}$. |
| `thm:main-det` | `ExactZO.MainResults.main_det_verified`, `ExactZO.MainResults.main_det_hessian_finite` | Verified deterministic complexity bounds for value and linear query oracles on class $\mathcal{B}$. |
| `a:lem:sphere-split` | `ExactZO.Gaussian.sphereGaussian_succ_split`, `ExactZO.Gaussian.sphereFirstCoordinateLaw_second_moment`, `ExactZO.Gaussian.sphereGaussian_succ_split_linearIsometryEquiv` | Spherical Gaussian decomposition and first-coordinate distribution lemmas. |
| `a:lem:adaptive-projections` | `ExactZO.M7.adaptive_projections` | Bound on the probability that adaptive projections locate a uniformly random unit direction. |
| `a:prop:quadratic-baseline` | `ExactZO.M7.quadratic_baseline` | Quadratic family with an unknown center: class membership, cost cap at least $e\alpha/3$, and worst-case expected cost at least $e\alpha/36$. |
| `cor:quadratic-baseline` | `ExactZO.M7.quadratic_corollary`, `ExactZO.M7.trace_class_witness` | Randomized lower bounds $\min\{d,ET\}/12$ (cost cap) and $\min\{d,ET\}/144$ (expected cost) on $\mathcal{F}$ for both oracles. |
| `thm:main-random` | `ExactZO.MainResults.main_random_verified`, `ExactZO.M7.main_random_lower`, `ExactZO.MainResults.main_random_upper_twenty_three`, `ExactZO.MainResults.main_random_hessian_upper` | $\min\{d,ET\}/12 \le N_{\mathrm{rand}} \le 23ET$ on $\mathcal{B}$; for $ET\le d$ the lower bounds hold on $\mathcal{F}$ and $\mathcal{B}$. |
| `cor:main-window` | `ExactZO.MainResults.main_window_verified`, `ExactZO.MainResults.main_det_window_lower`, `ExactZO.MainResults.main_det_hessian_window_lower` | In the window $T\log(e+T) \le E \le d/T$: $dT/2250 \le N_{\mathrm{det}} \le 10dT$, $ET/12 \le N_{\mathrm{rand}} \le 23ET$, and $d/(51750E) \le N_{\mathrm{det}}/N_{\mathrm{rand}} \le 120d/E$ for the same oracle. |
| `thm:unrestricted` | `ExactZO.MainResults.reader_unrestricted_upper` | $10dT$ upper bound on general smooth classes. |

---

## 6. Building and Auditing the Formalization

### Prerequisites
- [elan](https://github.com/leanprover/elan) (Lean version manager)
- Python 3 and Git

Install the required Lean toolchain:
```sh
elan toolchain install leanprover/lean4:v4.19.0
```

### Build Steps
From this directory:

```sh
# Fetch precompiled Mathlib cache artifacts
lake exe cache get

# Build the project library and targets
lake build

# Run mechanical dependency and axiom audit
python3 check.py
```

Or run the shell wrapper:
```sh
bash check.sh
```

### Expected Output
The verification script:
1. Verifies that all dependencies match the revisions locked in `lake-manifest.json`;
2. Scans all Lean source files (including comments) for forbidden tokens (`sorry`, `admit`, `axiom`);
3. Builds the project via `lake build`;
4. Iterates over all 1036 registered targets in `TARGETS.md` (1035 paper declarations + 1 environment control) to verify `#check` and recursively inspect `#print axioms`;
5. Asserts that all declarations depend strictly on `propext`, `Classical.choice`, and `Quot.sound`.

Upon success, it writes a detailed report to `CHECK_REPORT.md` and displays:
```text
Mechanical result: **PASS**.
```


==> anc/TARGETS.md <==
# Machine Audit Targets

This file lists the formalization targets checked by `check.py`.
- `paper`: Formal declarations verifying the claims, lemmas, models, and interfaces in the paper.
- `environment`: Baseline target verifying Mathlib environment cache import.

All targets are checked for build completion and audited recursively to ensure they depend only on the standard axioms: `propext`, `Classical.choice`, and `Quot.sound`.

<!-- lean-targets:start -->
| Module | Declaration | Kind |
|---|---|---|
| `MainResults` | `finrank_euclideanSpace_fin` | environment |
| `MainResults` | `ExactZO.fixedClass_subset_sublevelClass` | paper |
| `MainResults` | `ExactZO.hasGap_iff_infimum` | paper |
| `MainResults` | `ExactZO.OracleModel.RunFrom.unique` | paper |
| `MainResults` | `ExactZO.OracleModel.runs_exists_terminal_history` | paper |
| `MainResults` | `ExactZO.OracleModel.runCost_eq_top_iff` | paper |
| `MainResults` | `ExactZO.OracleModel.Ndet_le_nat_iff` | paper |
| `MainResults` | `ExactZO.OracleModel.Ndet_mono_class` | paper |
| `MainResults` | `ExactZO.LinearQuery.rank_le_dim` | paper |
| `MainResults` | `ExactZO.LinearQuery.project_cost_le` | paper |
| `MainResults` | `ExactZO.LinearQuery.project_id_cost` | paper |
| `MainResults` | `ExactZO.runs_embedValue_iff` | paper |
| `MainResults` | `ExactZO.Ndet_linear_le_value` | paper |
| `MainResults` | `ExactZO.embedObjective_grad_norm` | paper |
| `MainResults` | `ExactZO.embedMatrix_trace` | paper |
| `MainResults` | `ExactZO.embedMatrix_upperMatrix` | paper |
| `MainResults` | `ExactZO.embedObjective_smoothClass` | paper |
| `MainResults` | `ExactZO.embedObjective_fixedClass` | paper |
| `MainResults` | `ExactZO.embedObjective_sublevelClass` | paper |
| `MainResults` | `ExactZO.normalization_parameters` | paper |
| `MainResults` | `ExactZO.scaling_lemma_fixedClass` | paper |
| `MainResults` | `ExactZO.normalized_gradient_barrier` | paper |
| `MainResults` | `ExactZO.linearReply_embedObjective` | paper |
| `MainResults` | `ExactZO.runs_simulateAlgorithm` | paper |
| `MainResults` | `ExactZO.runCost_simulateAlgorithm_le` | paper |
| `MainResults` | `ExactZO.succeeds_simulateAlgorithm` | paper |
| `MainResults` | `ExactZO.Ndet_le_of_embedding` | paper |
| `MainResults` | `ExactZO.historySpace_finrank_le_cost` | paper |
| `MainResults` | `ExactZO.exists_unit_orthogonal_history_of_cost_lt` | paper |
| `MainResults` | `ExactZO.dimension_floor_fixed` | paper |
| `MainResults` | `ExactZO.dimension_floor_sublevel` | paper |
| `MainResults` | `ExactZO.dimension_floor_smooth` | paper |
| `MainResults` | `ExactZO.dimension_floor_value_fixed` | paper |
| `MainResults` | `ExactZO.dimension_floor_value_sublevel` | paper |
| `MainResults` | `ExactZO.dimension_floor_value_smooth` | paper |
| `MainResults` | `ExactZO.smooth_taylor_bound` | paper |
| `MainResults` | `ExactZO.centralDifference_error_calibrated` | paper |
| `MainResults` | `ExactZO.centralDifference_stop` | paper |
| `MainResults` | `ExactZO.centralDifference_descent` | paper |
| `MainResults` | `ExactZO.ValueProcedure.runs` | paper |
| `MainResults` | `ExactZO.ValueProcedure.queryVector_cost` | paper |
| `MainResults` | `ExactZO.coordinateBudget_decrease` | paper |
| `MainResults` | `ExactZO.coordinateProcedure_stationary` | paper |
| `MainResults` | `ExactZO.coordinate_value_upper` | paper |
| `MainResults` | `ExactZO.coordinateBudget_ten` | paper |
| `MainResults` | `ExactZO.coordinate_value_upper_ten` | paper |
| `MainResults` | `ExactZO.OracleModel.Reachable.runs` | paper |
| `MainResults` | `ExactZO.OracleModel.capAlgorithm_universalCap` | paper |
| `MainResults` | `ExactZO.OracleModel.Succeeds.cap_of_worstCost` | paper |
| `MainResults` | `ExactZO.StageGeometry.select_closing_direction` | paper |
| `MainResults` | `ExactZO.StageGeometry.complete_frame` | paper |
| `MainResults` | `ExactZO.Stage.stage_failure` | paper |
| `MainResults` | `ExactZO.Stage.stage_lower_bound` | paper |
| `MainResults` | `ExactZO.finitePieceAlong_quadraticUpper` | paper |
| `MainResults` | `ExactZO.finite_piece_transfer` | paper |
| `MainResults` | `ExactZO.RadialCompression.compression_norm_lt` | paper |
| `MainResults` | `ExactZO.RadialCompression.compression_hasFDerivAt` | paper |
| `MainResults` | `ExactZO.RadialCompression.derivative_on_orthogonal` | paper |
| `MainResults` | `ExactZO.RadialCompression.derivative_norm_le_one` | paper |
| `MainResults` | `ExactZO.RadialCompression.compression_lipschitz` | paper |
| `MainResults` | `ExactZO.ScalarChain.phi_hasDerivAt` | paper |
| `MainResults` | `ExactZO.ScalarChain.psi_hasDerivAt` | paper |
| `MainResults` | `ExactZO.ScalarChain.phiD_lipschitz` | paper |
| `MainResults` | `ExactZO.ScalarChain.psiD_lipschitz` | paper |
| `MainResults` | `ExactZO.ScalarChain.phiD_weighted` | paper |
| `MainResults` | `ExactZO.ScalarChain.psiD_weighted` | paper |
| `MainResults` | `ExactZO.ScalarChain.chain_prefix` | paper |
| `MainResults` | `ExactZO.ScalarChain.chainDifferential_prefix` | paper |
| `MainResults` | `ExactZO.ScalarChain.value_hasFDerivAt` | paper |
| `MainResults` | `ExactZO.ScalarChain.objective_hasGap` | paper |
| `MainResults` | `ExactZO.ScalarChain.gradient_nonpos` | paper |
| `MainResults` | `ExactZO.ScalarChain.gradient_support` | paper |
| `MainResults` | `ExactZO.DeterministicLower.wrapper_base_sublevel` | paper |
| `MainResults` | `ExactZO.DeterministicLower.effective_parameters` | paper |
| `MainResults` | `ExactZO.DeterministicLower.deterministic_stage_lower` | paper |
| `MainResults` | `ExactZO.DeterministicLower.deterministic_stage_lower_value` | paper |
| `MainResults` | `ExactZO.DeterministicLower.deterministic_window_lower` | paper |
| `MainResults` | `ExactZO.DeterministicLower.deterministic_window_lower_value` | paper |
| `MainResults` | `ExactZO.STP.step_value` | paper |
| `MainResults` | `ExactZO.STP.step_monotone` | paper |
| `MainResults` | `ExactZO.STP.iterates_sublevel` | paper |
| `MainResults` | `ExactZO.STP.procedure_cost` | paper |
| `MainResults` | `ExactZO.STP.procedure_result` | paper |
| `MainResults` | `ExactZO.STP.procedure_runs` | paper |
| `MainResults` | `ExactZO.STP.expected_step_le` | paper |
| `MainResults` | `ExactZO.STP.expected_step_drift` | paper |
| `MainResults` | `ExactZO.STP.expected_step_product_drift` | paper |
| `MainResults` | `ExactZO.STP.expected_step_joint_drift` | paper |
| `MainResults` | `ExactZO.STP.trajectory_measurable` | paper |
| `MainResults` | `ExactZO.STP.output_measurable` | paper |
| `MainResults` | `ExactZO.STP.uniform_failure_average` | paper |
| `MainResults` | `ExactZO.STP.output_failure_average` | paper |
| `MainResults` | `ExactZO.STP.output_is_procedure_result` | paper |
| `MainResults` | `ExactZO.STP.output_procedure_cost` | paper |
| `MainResults` | `ExactZO.STP.output_failure_le_of_drift` | paper |
| `MainResults` | `ExactZO.STP.horizon_failure_bound` | paper |
| `MainResults` | `ExactZO.STP.horizon_failure_lt_third` | paper |
| `MainResults` | `ExactZO.STP.query_bound` | paper |
| `MainResults` | `ExactZO.STP.seedMethod_runs` | paper |
| `MainResults` | `ExactZO.STP.sublevel_output_failure` | paper |
| `MainResults` | `ExactZO.STP.sublevel_random_costCap` | paper |
| `MainResults` | `ExactZO.STP.sublevel_random_upper` | paper |
| `MainResults` | `ExactZO.STP.sublevel_query_bound` | paper |
| `MainResults` | `ExactZO.capped_line_model` | paper |
| `MainResults` | `ExactZO.cappedValue_quadraticUpper` | paper |
| `MainResults` | `ExactZO.SublevelClass.exists_capped_model` | paper |
| `MainResults` | `ExactZO.randomCostCap_embedValue` | paper |
| `MainResults` | `ExactZO.Nrand_linear_le_value` | paper |
| `MainResults` | `ExactZO.OracleModel.randomBad_eq_of_runs` | paper |
| `MainResults` | `ExactZO.OracleModel.Nrand_le_of_costCap` | paper |
| `MainResults` | `ExactZO.MainResults.reader_unrestricted_upper` | paper |
| `MainResults` | `ExactZO.MainResults.main_det_upper` | paper |
| `MainResults` | `ExactZO.MainResults.main_det_lower` | paper |
| `MainResults` | `ExactZO.MainResults.main_random_upper` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarChain.value_eq_chain` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarChain.value_lower` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarChain.chain_upper` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarChain.gradient_coord_abs_le` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarChain.gradient_norm_le` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarChain.gradient_lipschitz` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarChain.gradient_lipschitzWith` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarChain.value_contDiff` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarChain.objective_smoothClass` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarChain.hessian_norm_le` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarChain.hessian_symmetric` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarChain.hessian_row_support` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarChain.hessian_apply_activePart` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarChain.activePart_hessian_apply` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarChain.hessian_mul_norm_le` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarChain.hessian_inner_abs_le` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarChain.gradient_first_barrier` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarChain.gradient_exists_barrier` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarChain.gradient_weighted` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarChain.gradient_weighted_coarse` | paper |
| `ExactZO.S4Lower` | `ExactZO.RadialCompression.compression_contDiff` | paper |
| `ExactZO.S4Lower` | `ExactZO.RadialCompression.derivative_apply_hasFDerivAt` | paper |
| `ExactZO.S4Lower` | `ExactZO.RadialCompression.second_fderiv_apply` | paper |
| `ExactZO.S4Lower` | `ExactZO.RadialCompression.second_scalar_bound` | paper |
| `ExactZO.S4Lower` | `ExactZO.RadialCompression.norm_bilinear_le_of_diagonal` | paper |
| `ExactZO.S4Lower` | `ExactZO.RadialCompression.second_fderiv_norm_le` | paper |
| `ExactZO.S4Lower` | `ExactZO.RadialCompression.derivative_lipschitz` | paper |
| `ExactZO.S4Lower` | `ExactZO.RadialCompression.compression_second_fderiv_formula` | paper |
| `ExactZO.S4Lower` | `ExactZO.RadialCompression.compression_second_fderiv_norm_le` | paper |
| `ExactZO.S4Lower` | `ExactZO.RadialCompression.derivative_symmetric` | paper |
| `ExactZO.S4Lower` | `ExactZO.FrameGeometry.frameMap_apply` | paper |
| `ExactZO.S4Lower` | `ExactZO.FrameGeometry.coordinateMap_apply` | paper |
| `ExactZO.S4Lower` | `ExactZO.FrameGeometry.coordinateMap_list` | paper |
| `ExactZO.S4Lower` | `ExactZO.FrameGeometry.frameMap_inner` | paper |
| `ExactZO.S4Lower` | `ExactZO.FrameGeometry.frameMap_norm` | paper |
| `ExactZO.S4Lower` | `ExactZO.FrameGeometry.coordinateMap_frameMap` | paper |
| `ExactZO.S4Lower` | `ExactZO.FrameGeometry.coordinateMap_adjoint_norm` | paper |
| `ExactZO.S4Lower` | `ExactZO.FrameGeometry.frameProjection_symmetric` | paper |
| `ExactZO.S4Lower` | `ExactZO.FrameGeometry.frameProjection_nonneg` | paper |
| `ExactZO.S4Lower` | `ExactZO.FrameGeometry.frameProjection_opNorm_le` | paper |
| `ExactZO.S4Lower` | `ExactZO.FrameGeometry.frameProjection_idempotent` | paper |
| `ExactZO.S4Lower` | `ExactZO.FrameGeometry.frameProjection_trace` | paper |
| `ExactZO.S4Lower` | `ExactZO.FrameGeometry.frameProjection_upperMatrix` | paper |
| `ExactZO.S4Lower` | `ExactZO.FrameGeometry.frameSpace_eq_range` | paper |
| `ExactZO.S4Lower` | `ExactZO.FrameGeometry.frameProjection_eq_orthogonalProjection` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarChain.prefixGate_bounds` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarChain.prefixGate_append` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarChain.chainDifferential_zero_last` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarChain.chain_comp_prefix_zero` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarChain.chainDifferential_prefix_zero` | paper |
| `ExactZO.S4Lower` | `ExactZO.CompressedLinePieces.compressed_level_finite` | paper |
| `ExactZO.S4Lower` | `ExactZO.CompressedLinePieces.compressed_junctions_finite` | paper |
| `ExactZO.S4Lower` | `ExactZO.CompressedLinePieces.scalarJunctions_nonzero` | paper |
| `ExactZO.S4Lower` | `ExactZO.CompressedLinePieces.exists_finite_scalar_junctions` | paper |
| `ExactZO.S4Lower` | `ExactZO.CompressedLinePieces.scalar_contDiffAt_of_not_mem` | paper |
| `ExactZO.S4Lower` | `ExactZO.CompressedLinePieces.scalar_neg_contDiffAt_of_not_mem` | paper |
| `ExactZO.S4Lower` | `ExactZO.CompressedLinePieces.chain_comp_contDiffAt` | paper |
| `ExactZO.S4Lower` | `ExactZO.CompressedLinePieces.value_contDiffAt` | paper |
| `ExactZO.S4Lower` | `ExactZO.CompressedLinePieces.gradient_contDiffAt` | paper |
| `ExactZO.S4Lower` | `ExactZO.CompressedLinePieces.hessian_exists` | paper |
| `ExactZO.S4Lower` | `ExactZO.CompressedLinePieces.hessian_symmetric` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelPotential.hinge_hasDerivAt` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelPotential.scalar_hasDerivAt` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelPotential.slope_pieces` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelPotential.slope_zero` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelPotential.slope_difference` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelPotential.slope_lipschitz` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelPotential.slope_bounds` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelPotential.scalar_zero` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelPotential.scalar_inner` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelPotential.scalar_mono` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelPotential.value_hasFDerivAt` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelPotential.gradient_lipschitz` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelPotential.value_nonneg` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelPotential.slope_cap` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelPotential.slope_inner` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelPotential.slope_outer` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelPotential.gradient_norm` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelPotential.gradient_inner` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelPotential.gradient_hasFDerivAt_inner` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelPotential.value_inner` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelPotential.value_outside` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelPotential.slope_ratio_bound` | paper |
| `ExactZO.S4Lower` | `ExactZO.RadialLift.lift_norm` | paper |
| `ExactZO.S4Lower` | `ExactZO.RadialLift.lift_difference` | paper |
| `ExactZO.S4Lower` | `ExactZO.RadialLift.hasFDerivAt_norm_of_ne_zero` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarGluing.hasDerivAt_if_of_matching` | paper |
| `ExactZO.S4Lower` | `ExactZO.ScalarGluing.hasDerivAt_join` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelWrapper.objective` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelFamily.family` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelMatrix.matrix` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelHessian.hessian` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelWrapper.value_hasFDerivAt` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelWrapper.mu_nonneg` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelWrapper.mu_le_one` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelWrapper.chainPoint_zero` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelWrapper.value_zero` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelWrapper.value_lower` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelWrapper.objective_hasGap` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelWrapper.potential_outside_inner` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelWrapper.sublevel_inside_inner` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelWrapper.chainPoint_lipschitz` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelWrapper.chainGradient_norm_le` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelWrapper.chainGradient_lipschitz` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelWrapper.curvature_coefficient_le_one` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelWrapper.compressedChainGradient_lipschitz` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelWrapper.gradient_lipschitz` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelWrapper.objective_smoothClass` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelWrapper.frameChain_hasFDerivAt` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelWrapper.chainGradient_differential` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelWrapper.value_prefix` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelWrapper.chainGradient_prefix` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelWrapper.coefficient_bounds` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelWrapper.gradient_prefix` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelWrapper.prefix_formula` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelBarrier.compressed_inner_frame` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelBarrier.inner_derivative_radial` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelBarrier.near_barrier` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelBarrier.far_barrier` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelBarrier.gradient_barrier` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelBarrier.gradient_barrier_of_zero` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelFamily.family_objective` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelFamily.family_prefixObjective` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelFamily.family_z` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelFamily.family_coefficient` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelFamily.family_objective_smoothClass` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelMatrix.matrix_quadratic` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelMatrix.matrix_symmetric` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelMatrix.matrix_positive` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelMatrix.matrix_norm` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelMatrix.matrix_trace` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelMatrix.beta_bound` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelMatrix.chain_hessian_quadratic` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelMatrix.coordinate_derivative` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelMatrix.coordinate_second` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelMatrix.second_inner` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelMatrix.second_scalar_upper` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelMatrix.chain_second_upper` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelMatrix.chain_rule_upper` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelHessian.chainPoint_hasFDerivAt` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelHessian.chainGradient_hasFDerivAt` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelHessian.gradient_hasFDerivAt` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelHessian.secondApply_inner_swap` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelHessian.hessian_quadratic` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelHessian.fderiv_gradient_eq` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelHessian.exists_inner_line_hessian` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelHessian.exists_regular_inner_line_hessian` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelUpper.hessian_norm_le` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelUpper.hessian_upper` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelUpper.finitePieceAlong_inner` | paper |
| `ExactZO.S4Lower` | `ExactZO.SublevelUpper.upper_model` | paper |
| `ExactZO.S4Lower` | `ExactZO.S4Scaling.scaling_sublevel` | paper |
| `ExactZO.S4Lower` | `ExactZO.S4Scaling.scaling_fixed` | paper |
| `ExactZO.S4Lower` | `ExactZO.S4Scaling.scaling_gradient_barrier` | paper |
| `ExactZO.S4Lower` | `ExactZO.S4Lower.stageLog_ge_one` | paper |
| `ExactZO.S4Lower` | `ExactZO.S4Lower.wrapper_radius_data` | paper |
| `ExactZO.S4Lower` | `ExactZO.S4Lower.log_dilation` | paper |
| `ExactZO.S4Lower` | `ExactZO.S4Lower.residual_dimension_budget` | paper |
| `ExactZO.S4Lower` | `ExactZO.S4Lower.selection_radius_bound` | paper |
| `ExactZO.S4Lower` | `ExactZO.S4Lower.wrapper_base_sublevel` | paper |
| `ExactZO.S4Lower` | `ExactZO.S4Lower.normalization_108_budget` | paper |
| `ExactZO.S4Lower` | `ExactZO.S4Lower.effective_parameters` | paper |
| `ExactZO.S4Lower` | `ExactZO.S4Lower.deterministic_stage_lower` | paper |
| `ExactZO.S4Lower` | `ExactZO.S4Lower.deterministic_stage_lower_value` | paper |
| `ExactZO.S4Lower` | `ExactZO.S4Lower.window_stage_parameters` | paper |
| `ExactZO.S4Lower` | `ExactZO.S4Lower.deterministic_window_lower` | paper |
| `ExactZO.S4Lower` | `ExactZO.S4Lower.deterministic_window_lower_value` | paper |
| `ExactZO.S4Lower` | `ExactZO.S4Lower.rounded_stage_parameters` | paper |
| `ExactZO.S4Lower` | `ExactZO.S4Lower.deterministic_rounded_lower` | paper |
| `ExactZO.S4Lower` | `ExactZO.S4Lower.deterministic_rounded_lower_value` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionEntropy.entropy_le_crossEntropy` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionEntropy.exists_atom_ge_exp_neg_entropy` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionEntropy.fiberMass_nonneg` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionEntropy.fiberMass_sum` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionEntropy.fiberMass_eq_card` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionEntropy.fiberMass_expectation` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionEntropy.exists_large_fiber_of_reference` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionEntropy.exists_large_fiber_product_reference` | paper |
| `ExactZO.S4Selection` | `ExactZO.QuantizedSigns.avg_mono` | paper |
| `ExactZO.S4Selection` | `ExactZO.QuantizedSigns.avg_nonneg` | paper |
| `ExactZO.S4Selection` | `ExactZO.QuantizedSigns.avg_const` | paper |
| `ExactZO.S4Selection` | `ExactZO.QuantizedSigns.avg_add` | paper |
| `ExactZO.S4Selection` | `ExactZO.QuantizedSigns.avg_mul_const` | paper |
| `ExactZO.S4Selection` | `ExactZO.QuantizedSigns.avg_const_mul` | paper |
| `ExactZO.S4Selection` | `ExactZO.QuantizedSigns.avg_sum` | paper |
| `ExactZO.S4Selection` | `ExactZO.QuantizedSigns.prob_nonneg` | paper |
| `ExactZO.S4Selection` | `ExactZO.QuantizedSigns.sign_mgf` | paper |
| `ExactZO.S4Selection` | `ExactZO.QuantizedSigns.prob_ge_of_mgf` | paper |
| `ExactZO.S4Selection` | `ExactZO.QuantizedSigns.prob_abs_of_mgf` | paper |
| `ExactZO.S4Selection` | `ExactZO.QuantizedSigns.quantize_same_bin` | paper |
| `ExactZO.S4Selection` | `ExactZO.QuantizedSigns.quantize_tail_event` | paper |
| `ExactZO.S4Selection` | `ExactZO.QuantizedSigns.quantize_prob_tail` | paper |
| `ExactZO.S4Selection` | `ExactZO.QuantizedSigns.avg_nat_eq_sum_tails` | paper |
| `ExactZO.S4Selection` | `ExactZO.QuantizedSigns.geometric_succ_sum_le` | paper |
| `ExactZO.S4Selection` | `ExactZO.QuantizedSigns.quantize_avg_natAbs` | paper |
| `ExactZO.S4Selection` | `ExactZO.QuantizedSigns.decode_boundedCode` | paper |
| `ExactZO.S4Selection` | `ExactZO.QuantizedSigns.refWeight_pos` | paper |
| `ExactZO.S4Selection` | `ExactZO.QuantizedSigns.refMass_pos` | paper |
| `ExactZO.S4Selection` | `ExactZO.QuantizedSigns.refWeight_sum_le` | paper |
| `ExactZO.S4Selection` | `ExactZO.QuantizedSigns.refMass_sum_le_one` | paper |
| `ExactZO.S4Selection` | `ExactZO.QuantizedSigns.refMass_cost_code` | paper |
| `ExactZO.S4Selection` | `ExactZO.QuantizedSigns.a_mul_exp_neg_half_le_one` | paper |
| `ExactZO.S4Selection` | `ExactZO.QuantizedSigns.quantize_reference_cost` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionHamming.hamming_weight_product` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionHamming.hamming_weight_sum` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionHamming.third_pow_eq_exp` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionHamming.log_hamming_constant` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionHamming.hamming_ball_card_lt` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionHamming.exists_far_pair` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionHamming.signVector_sub_norm_sq` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionHamming.signVector_sub_norm_gt_sqrt` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionGeometry.log_exp_one_add_ge_one` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionGeometry.log_128_lt_five` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionGeometry.log_128_lt_four_log_exp_one_add_one` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionGeometry.log_quantization_bound` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionGeometry.four_sqrt_five_lt_nine` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionGeometry.quantization_constant_bound` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionGeometry.selection_threshold_mono` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionGeometry.subspaceEmbedding_mem` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionGeometry.exists_unit_mem` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionGeometry.coordinates_norm_le` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionGeometry.coordinates_inner` | paper |
| `ExactZO.S4Selection` | `ExactZO.SelectionGeometry.normalize_in_subspace` | paper |
| `ExactZO.S4Selection` | `ExactZO.FiniteEntropySelection.exists_quantized_far_pair` | paper |
| `ExactZO.S4Selection` | `ExactZO.FiniteEntropySelection.signSum_eq_inner` | paper |
| `ExactZO.S4Selection` | `ExactZO.FiniteEntropySelection.direction_selection` | paper |
| `ExactZO.S4Selection` | `ExactZO.FiniteEntropySelection.unconditionalStripSelector` | paper |
| `ExactZO.S4Selection` | `ExactZO.S4Selection.stage_selector` | paper |
| `ExactZO.S4Selection` | `ExactZO.S4Selection.deterministic_stage_lower` | paper |
| `ExactZO.S4Selection` | `ExactZO.S4Selection.deterministic_stage_lower_value` | paper |
| `ExactZO.S4Selection` | `ExactZO.S4Selection.deterministic_window_lower` | paper |
| `ExactZO.S4Selection` | `ExactZO.S4Selection.deterministic_window_lower_value` | paper |
| `ExactZO.S4Selection` | `ExactZO.S4Selection.deterministic_rounded_lower` | paper |
| `ExactZO.S4Selection` | `ExactZO.S4Selection.deterministic_rounded_lower_value` | paper |
| `ExactZO.HessianSegmentForward` | `ExactZO.intervalIntegrable_deriv_of_lipschitz` | paper |
| `ExactZO.HessianSegmentForward` | `ExactZO.intervalIntegral_deriv_eq_sub_of_lipschitz` | paper |
| `ExactZO.HessianSegmentForward` | `ExactZO.image_sub_le_of_deriv_ae` | paper |
| `ExactZO.HessianSegmentForward` | `ExactZO.image_sub_le_of_hasDerivAt_ae` | paper |
| `ExactZO.HessianSegmentForward` | `ExactZO.gradient_increment_le_of_quadraticUpper` | paper |
| `ExactZO.HessianSegmentForward` | `ExactZO.hessian_upper_of_segment_model` | paper |
| `ExactZO.HessianSegmentForward` | `ExactZO.aeHessianUpper_of_segment_model` | paper |
| `ExactZO.HessianSegmentForward` | `ExactZO.sublevelClass_subset_hessianSublevelClass` | paper |
| `ExactZO.HessianSegmentForward` | `ExactZO.quadraticUpper_of_directional_gradient_bound` | paper |
| `ExactZO.HessianSegmentForward` | `ExactZO.ae_directional_derivative_upper` | paper |
| `ExactZO.HessianSegmentForward` | `ExactZO.directional_gradient_lipschitz` | paper |
| `ExactZO.HessianSegmentForward` | `ExactZO.quadraticUpper_of_ae_directional_bound` | paper |
| `ExactZO.HessianSegmentForward` | `ExactZO.segment_model_of_aeHessianUpper` | paper |
| `ExactZO.HessianSegmentForward` | `ExactZO.hessianSublevelClass_subset_sublevelClass` | paper |
| `ExactZO.HessianSegmentForward` | `ExactZO.sublevelClass_iff_hessianSublevelClass` | paper |
| `ExactZO.HessianSegmentForward` | `ExactZO.aeHessianUpper_iff_segment_model` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceEstimate.pullback` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceEstimate.pullback_value` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceEstimate.pullback_grad` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceEstimate.pullback_smooth` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceEstimate.radius` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceEstimate.radius_eq_fdRadius` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceEstimate.radius_pos` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceEstimate.estimate` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceEstimate.estimate_apply` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceEstimate.estimate_eq_centralDifference` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceEstimate.estimate_error_of_pos` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceEstimate.estimate_nil` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceEstimate.coordinateMap_nil` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceEstimate.estimate_error` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceEstimate.estimate_stop` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceEstimate.estimate_step_model` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceEstimate.estimate_descent` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceEstimate.estimate_nil_stop` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceEstimate.estimateProcedure` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceEstimate.estimateProcedure_result` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceEstimate.estimateProcedure_cost` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceEstimate.estimateProcedure_nil` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceResidual.residual` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceResidual.direction` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceResidual.residual_norm_sq` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceResidual.estimated_coordinates_le` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceResidual.residual_norm_gt` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceResidual.direction_norm` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceResidual.direction_orthogonal` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceResidual.inner_direction` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceResidual.direction_slope` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceResidual.residual_certificate` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceResidual.dimension_pos_of_failure` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceResidual.fullEstimate` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceResidual.fullEstimate_eq_paper_radius` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceResidual.fullEstimate_error` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceResidual.fullEstimate_stop` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceResidual.fullEstimate_residual` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceResidual.fullEstimateProcedure` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceResidual.fullEstimateProcedure_result` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceResidual.fullEstimateProcedure_cost` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.stepSize` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.proposal` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.Armijo` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.FirstFailure` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.stepSize_pos` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.stepSize_succ` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.capped_ray_upper` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.curvature_le` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.curvature_pos` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.armijo_of_curvature_product` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.armijo_of_step_le` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.initial_pass` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.accepted_gap_charge` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.accepted_power_budget` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.exists_failure` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.exists_first_failure` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.inverse_curvature_decrease` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.index_le_power` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.proposal_count_bound` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.doubling_line_search` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.procedureLoop` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.procedure` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.procedureLoop_first_failure` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.procedure_first_failure` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.publicFuel` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.first_failure_lt_publicFuel` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.procedure_runs_first_failure` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.LineSearch.procedure_spec` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceBudget.trace_eq_sum_quadratic` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceBudget.frame_curvature_sum_le_trace` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceBudget.block_decrease` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceBudget.frame_inverse_charge` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceBudget.count_le_of_square_budget` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceBudget.capacity_ledger_bound` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceInvariant.charge_nil` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceInvariant.charge_append` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceInvariant.charge_eq_sum` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceInvariant.charge_nonneg` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceInvariant.initial` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceInvariant.StateBudget.sublevel` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceInvariant.StateBudget.restricted_move` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceInvariant.StateBudget.expansion_move` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceInvariant.StateBudget.counts_real` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceInvariant.StateBudget.counts_bound` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.ValueProcedure.bind_result` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.ValueProcedure.bind_cost` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceProcedure.nextFrame_length` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceProcedure.nextFrame_length_lt` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceProcedure.loop_result` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceProcedure.loop_cost` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceProcedure.run_cost_eq_trace` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceProcedure.run_restrictedCount_eq_trace` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceProcedure.run_expansionCount_eq_trace` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceProcedure.procedure_runs` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceTermination.expansion_index_succ` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceTermination.run_preserves_budget` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceTermination.run_terminates` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceTermination.publicProcedure` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceTermination.publicProcedure_stationary` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceTermination.publicProcedure_succeeds` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceOptimize.balance` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceOptimize.scale` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceOptimize.capacity` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceOptimize.denominator_pos` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceOptimize.balance_lower` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceOptimize.balance_upper` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceOptimize.ceil_sqrt_le_twice` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceOptimize.capacity_bounds` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceOptimize.scale_eq_denominator_mul_sqrt` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceOptimize.numerator_div_sqrt_eq_scale` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceOptimize.optimized_cost` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceOptimize.scale_le_dimension_sqrt` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceOptimize.optimized_cost_small_time` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceCost.run_ledger` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceUpper.publicProcedure_cost` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceUpper.capacity_value_upper` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceUpper.subspace_value_upper` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceUpper.deterministic_value_upper` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceUpper.deterministic_linear_upper` | paper |
| `ExactZO.SubspaceUpper` | `ExactZO.SubspaceUpper.subspace_value_upper_small_time` | paper |
| `MainResults` | `ExactZO.MainResults.main_det_dimension_lower` | paper |
| `MainResults` | `ExactZO.MainResults.main_det_two_sided` | paper |
| `MainResults` | `ExactZO.MainResults.main_det_general_window_lower` | paper |
| `MainResults` | `ExactZO.MainResults.lower_min_eq_time` | paper |
| `MainResults` | `ExactZO.MainResults.main_det_window_lower` | paper |
| `MainResults` | `ExactZO.MainResults.sublevelClass_eq_hessianSublevelClass` | paper |
| `MainResults` | `ExactZO.MainResults.main_det_hessian_upper` | paper |
| `MainResults` | `ExactZO.MainResults.main_det_hessian_lower` | paper |
| `MainResults` | `ExactZO.MainResults.main_det_hessian_two_sided` | paper |
| `MainResults` | `ExactZO.MainResults.main_det_hessian_window_lower` | paper |
| `MainResults` | `ExactZO.MainResults.main_random_upper_twenty_three` | paper |
| `MainResults` | `ExactZO.MainResults.main_random_hessian_upper` | paper |
| `MainResults` | `ExactZO.MainResults.main_det_upper_main_regime` | paper |
| `MainResults` | `ExactZO.MainResults.main_det_verified` | paper |
| `MainResults` | `ExactZO.MainResults.main_det_hessian_finite` | paper |
| `MainResults` | `ExactZO.GaussianScalar.mgf_formula` | paper |
| `MainResults` | `ExactZO.GaussianScalar.integrableExpSet_eq_univ` | paper |
| `MainResults` | `ExactZO.GaussianScalar.interior_mem` | paper |
| `MainResults` | `ExactZO.GaussianScalar.integrable_pow` | paper |
| `MainResults` | `ExactZO.GaussianScalar.mgf_derivative` | paper |
| `MainResults` | `ExactZO.GaussianScalar.first_moment` | paper |
| `MainResults` | `ExactZO.GaussianScalar.deriv_mgf_formula` | paper |
| `MainResults` | `ExactZO.GaussianScalar.second_moment` | paper |
| `MainResults` | `ExactZO.GaussianScalar.integrable_abs` | paper |
| `MainResults` | `ExactZO.GaussianScalar.integral_mul_exp_half` | paper |
| `MainResults` | `ExactZO.GaussianScalar.standard_abs_integral` | paper |
| `MainResults` | `ExactZO.GaussianScalar.centered_abs_integral` | paper |
| `MainResults` | `ExactZO.GaussianScalar.gaussian_alpha_lower` | paper |
| `MainResults` | `ExactZO.Gaussian.coordinateGaussian` | paper |
| `MainResults` | `ExactZO.Gaussian.coordinateGaussian_probability` | paper |
| `MainResults` | `ExactZO.Gaussian.vectorOfCoordinates` | paper |
| `MainResults` | `ExactZO.Gaussian.vectorOfCoordinates_continuous` | paper |
| `MainResults` | `ExactZO.Gaussian.standardGaussian` | paper |
| `MainResults` | `ExactZO.Gaussian.standardGaussian_probability` | paper |
| `MainResults` | `ExactZO.Gaussian.integral_coordinate_product` | paper |
| `MainResults` | `ExactZO.Gaussian.weighted_sum_law` | paper |
| `MainResults` | `ExactZO.Gaussian.projection_law` | paper |
| `MainResults` | `ExactZO.Gaussian.projection_power_integrable` | paper |
| `MainResults` | `ExactZO.Gaussian.projection_abs_integrable` | paper |
| `MainResults` | `ExactZO.Gaussian.projection_abs_integral` | paper |
| `MainResults` | `ExactZO.Gaussian.projection_second_integral` | paper |
| `MainResults` | `ExactZO.Gaussian.projection_product_integrable` | paper |
| `MainResults` | `ExactZO.Gaussian.projection_product_integral` | paper |
| `MainResults` | `ExactZO.Gaussian.quadratic_basis_expansion` | paper |
| `MainResults` | `ExactZO.Gaussian.quadratic_integrable` | paper |
| `MainResults` | `ExactZO.Gaussian.quadratic_integral` | paper |
| `MainResults` | `ExactZO.Gaussian.directionMoments` | paper |
| `MainResults` | `ExactZO.STP.DirectionSeed` | paper |
| `MainResults` | `ExactZO.STP.iidMeasure` | paper |
| `MainResults` | `ExactZO.STP.iidMeasure_isProbability` | paper |
| `MainResults` | `ExactZO.STP.iidDirections` | paper |
| `MainResults` | `ExactZO.STP.iidDirections_measurable` | paper |
| `MainResults` | `ExactZO.STP.iidMeasure_map_eval` | paper |
| `MainResults` | `ExactZO.STP.iidDirections_map` | paper |
| `MainResults` | `ExactZO.STP.iidMeasure_independent` | paper |
| `MainResults` | `ExactZO.STP.iidDirections_independent` | paper |
| `MainResults` | `ExactZO.STP.iid_trajectory_measurable` | paper |
| `MainResults` | `ExactZO.STP.iid_output_measurable` | paper |
| `MainResults` | `ExactZO.STP.trajectory_eq_of_prefix` | paper |
| `MainResults` | `ExactZO.STP.extendSeed` | paper |
| `MainResults` | `ExactZO.STP.extendSeed_measurable` | paper |
| `MainResults` | `ExactZO.STP.trajectory_independent_next` | paper |
| `MainResults` | `ExactZO.STP.iid_freshForClass` | paper |
| `MainResults` | `ExactZO.STP.gaussian_output_failure` | paper |
| `MainResults` | `ExactZO.STP.gaussian_random_costCap` | paper |
| `MainResults` | `ExactZO.STP.gaussian_random_upper` | paper |
| `MainResults` | `ExactZO.STP.gaussian_random_upper_twenty_three` | paper |
| `MainResults` | `ExactZO.Transcript.equivComap` | paper |
| `MainResults` | `ExactZO.Transcript.measurable_sigma_mk` | paper |
| `MainResults` | `ExactZO.Transcript.measurable_sigma_iff` | paper |
| `MainResults` | `ExactZO.Transcript.measurableEmbedding_sigma_mk` | paper |
| `MainResults` | `ExactZO.Transcript.measurable_prod_sigma_iff` | paper |
| `MainResults` | `ExactZO.Transcript.listMeasurableSpace` | paper |
| `MainResults` | `ExactZO.Transcript.listEquiv` | paper |
| `MainResults` | `ExactZO.Transcript.measurable_ofFn` | paper |
| `MainResults` | `ExactZO.Transcript.measurable_list_iff` | paper |
| `MainResults` | `ExactZO.Transcript.measurable_prod_list_iff` | paper |
| `MainResults` | `ExactZO.Transcript.measurable_map` | paper |
| `MainResults` | `ExactZO.LinearQueryCode` | paper |
| `MainResults` | `ExactZO.linearQueryEquiv` | paper |
| `MainResults` | `ExactZO.linearQueryMeasurableSpace` | paper |
| `MainResults` | `ExactZO.linearQueryMeasurableEquiv` | paper |
| `MainResults` | `ExactZO.LinearEntryCode` | paper |
| `MainResults` | `ExactZO.linearEntryEquiv` | paper |
| `MainResults` | `ExactZO.valueEntryEquiv` | paper |
| `MainResults` | `ExactZO.OracleModel.instQueryMeasurableSpace` | paper |
| `MainResults` | `ExactZO.OracleModel.instEntryMeasurableSpace` | paper |
| `MainResults` | `ExactZO.OracleModel.historyMeasurableSpace` | paper |
| `MainResults` | `ExactZO.OracleModel.instHistoryMeasurableSpace` | paper |
| `MainResults` | `ExactZO.OracleModel.actionEquiv` | paper |
| `MainResults` | `ExactZO.OracleModel.actionMeasurableSpace` | paper |
| `MainResults` | `ExactZO.OracleModel.instActionMeasurableSpace` | paper |
| `MainResults` | `ExactZO.OracleModel.actionMeasurableEquiv` | paper |
| `MainResults` | `ExactZO.OracleModel.measurable_action_query` | paper |
| `MainResults` | `ExactZO.OracleModel.measurable_action_output` | paper |
| `MainResults` | `ExactZO.OracleModel.measurable_action_elim` | paper |
| `MainResults` | `ExactZO.OracleModel.JointlyMeasurable` | paper |
| `MainResults` | `ExactZO.OracleModel.jointlyMeasurable_iff_fixedLength` | paper |
| `MainResults` | `ExactZO.valueEntryMeasurableEquiv` | paper |
| `MainResults` | `ExactZO.linearEntryMeasurableEquiv` | paper |
| `MainResults` | `ExactZO.measurable_valueEntry_point` | paper |
| `MainResults` | `ExactZO.measurable_valueEntry_value` | paper |
| `MainResults` | `ExactZO.measurable_valueEntry_mk` | paper |
| `MainResults` | `ExactZO.measurable_linearEntry_point` | paper |
| `MainResults` | `ExactZO.measurable_linearEntry_value` | paper |
| `MainResults` | `ExactZO.measurable_valueQuery` | paper |
| `MainResults` | `ExactZO.RandomizedMethod` | paper |
| `MainResults` | `ExactZO.RandomizedMethod.policy_joint_measurable` | paper |
| `MainResults` | `ExactZO.ValueProcedure.action_output` | paper |
| `MainResults` | `ExactZO.STP.choose_measurable` | paper |
| `MainResults` | `ExactZO.STP.procedureLoop_action_measurable` | paper |
| `MainResults` | `ExactZO.STP.procedure_action_measurable` | paper |
| `MainResults` | `ExactZO.STP.procedure_jointlyMeasurable` | paper |
| `MainResults` | `ExactZO.measurable_valueHistory` | paper |
| `MainResults` | `ExactZO.measurable_embedValueAction` | paper |
| `MainResults` | `ExactZO.jointlyMeasurable_embedValue` | paper |
| `MainResults` | `ExactZO.STP.seedMethod` | paper |
| `MainResults` | `ExactZO.embedRandomValue` | paper |
| `MainResults` | `ExactZO.Gaussian.charFun_standardGaussian_projection` | paper |
| `MainResults` | `ExactZO.Gaussian.standardGaussian_map_linearIsometryEquiv` | paper |
| `MainResults` | `ExactZO.Gaussian.normalizedDirection` | paper |
| `MainResults` | `ExactZO.Gaussian.normalizedDirection_measurable` | paper |
| `MainResults` | `ExactZO.Gaussian.normalizedDirection_linearIsometryEquiv` | paper |
| `MainResults` | `ExactZO.Gaussian.norm_normalizedDirection` | paper |
| `MainResults` | `ExactZO.Gaussian.sphereGaussian` | paper |
| `MainResults` | `ExactZO.Gaussian.sphereGaussian_probability` | paper |
| `MainResults` | `ExactZO.Gaussian.sphereGaussian_map_linearIsometryEquiv` | paper |
| `MainResults` | `ExactZO.Gaussian.standardGaussian_ae_ne_zero` | paper |
| `MainResults` | `ExactZO.Gaussian.sphereGaussian_ae_norm` | paper |
| `MainResults` | `ExactZO.Gaussian.sphereGaussian_ae_mem_sphere` | paper |
| `MainResults` | `ExactZO.Gaussian.coordinate_sq_sum` | paper |
| `MainResults` | `ExactZO.Gaussian.coordinate_sq_le_norm_sq` | paper |
| `MainResults` | `ExactZO.Gaussian.sphereGaussian_coordinate_sq_integrable` | paper |
| `MainResults` | `ExactZO.Gaussian.sphereGaussian_coordinate_sq_integral_eq` | paper |
| `MainResults` | `ExactZO.Gaussian.sphereGaussian_coordinate_sq_integral` | paper |
| `MainResults` | `ExactZO.Gaussian.coordinatePDFReal` | paper |
| `MainResults` | `ExactZO.Gaussian.coordinatePDFReal_nonneg` | paper |
| `MainResults` | `ExactZO.Gaussian.coordinatePDFReal_integrable` | paper |
| `MainResults` | `ExactZO.Gaussian.coordinatePDFReal_measurable` | paper |
| `MainResults` | `ExactZO.Gaussian.coordinateGaussian_eq_withDensity` | paper |
| `MainResults` | `ExactZO.Gaussian.map_withDensity_equiv` | paper |
| `MainResults` | `ExactZO.Gaussian.radialGaussianDensity` | paper |
| `MainResults` | `ExactZO.Gaussian.coordinatePDFReal_radial` | paper |
| `MainResults` | `ExactZO.Gaussian.standardGaussian_eq_withDensity` | paper |
| `MainResults` | `ExactZO.Gaussian.map_withDensity_comp` | paper |
| `MainResults` | `ExactZO.Gaussian.probability_product_eq_marginals` | paper |
| `MainResults` | `ExactZO.Gaussian.polarRadialWeight` | paper |
| `MainResults` | `ExactZO.Gaussian.polarRadialWeight_measurable` | paper |
| `MainResults` | `ExactZO.Gaussian.radialGaussianDensity_measurable` | paper |
| `MainResults` | `ExactZO.Gaussian.nonzeroGaussian` | paper |
| `MainResults` | `ExactZO.Gaussian.map_nonzeroGaussian` | paper |
| `MainResults` | `ExactZO.Gaussian.polarAngularMeasure` | paper |
| `MainResults` | `ExactZO.Gaussian.polarRadiusMeasure` | paper |
| `MainResults` | `ExactZO.Gaussian.polarAngularMeasure_sfinite` | paper |
| `MainResults` | `ExactZO.Gaussian.polarRadiusMeasure_sfinite` | paper |
| `MainResults` | `ExactZO.Gaussian.map_polar_nonzeroGaussian` | paper |
| `MainResults` | `ExactZO.Gaussian.direction_radius_polar_product` | paper |
| `MainResults` | `ExactZO.Gaussian.direction_radius_product` | paper |
| `MainResults` | `ExactZO.Gaussian.unitAxisOne` | paper |
| `MainResults` | `ExactZO.Gaussian.norm_one_eq_unitAxisOne_or_neg` | paper |
| `MainResults` | `ExactZO.Gaussian.sphereGaussian_one_ae_sign` | paper |
| `MainResults` | `ExactZO.Gaussian.sphereGaussian_one_sign_masses_eq` | paper |
| `MainResults` | `ExactZO.Gaussian.sphereGaussian_one_fair_sign` | paper |
| `MainResults` | `ExactZO.SphereAlignment.householder` | paper |
| `MainResults` | `ExactZO.SphereAlignment.householder_apply_formula` | paper |
| `MainResults` | `ExactZO.SphereAlignment.householder_apply_base` | paper |
| `MainResults` | `ExactZO.SphereAlignment.householder_self` | paper |
| `MainResults` | `ExactZO.SphereAlignment.householder_joint_measurable` | paper |
| `MainResults` | `ExactZO.SphereAlignment.sphereGaussian_map_householder` | paper |
| `MainResults` | `ExactZO.SphereAlignment.baseAxis` | paper |
| `MainResults` | `ExactZO.SphereAlignment.norm_baseAxis` | paper |
| `MainResults` | `ExactZO.SphereAlignment.alignUnit` | paper |
| `MainResults` | `ExactZO.SphereAlignment.alignUnit_apply_base` | paper |
| `MainResults` | `ExactZO.SphereAlignment.alignUnit_self` | paper |
| `MainResults` | `ExactZO.SphereAlignment.alignUnit_joint_measurable` | paper |
| `MainResults` | `ExactZO.SphereAlignment.sphereGaussian_map_alignUnit` | paper |
| `MainResults` | `ExactZO.Gaussian.prependCoordinate` | paper |
| `MainResults` | `ExactZO.Gaussian.fin_cons_measurable` | paper |
| `MainResults` | `ExactZO.Gaussian.prependCoordinate_measurable` | paper |
| `MainResults` | `ExactZO.Gaussian.map_fin_cons_gaussian` | paper |
| `MainResults` | `ExactZO.Gaussian.map_prependCoordinate_gaussian` | paper |
| `MainResults` | `ExactZO.Gaussian.sphereFirstCoordinateLaw` | paper |
| `MainResults` | `ExactZO.Gaussian.sphereSplitMap` | paper |
| `MainResults` | `ExactZO.Gaussian.sphereSplitMap_measurable` | paper |
| `MainResults` | `ExactZO.Gaussian.prependCoordinate_sq_norm` | paper |
| `MainResults` | `ExactZO.Gaussian.normalized_prepend_eq_split` | paper |
| `MainResults` | `ExactZO.Gaussian.gaussianRadiusLaw` | paper |
| `MainResults` | `ExactZO.Gaussian.gaussianRadiusLaw_probability` | paper |
| `MainResults` | `ExactZO.Gaussian.gaussianCoordinateRatio` | paper |
| `MainResults` | `ExactZO.Gaussian.gaussianCoordinateRatio_measurable` | paper |
| `MainResults` | `ExactZO.Gaussian.gaussianRatioLaw` | paper |
| `MainResults` | `ExactZO.Gaussian.gaussianTriple` | paper |
| `MainResults` | `ExactZO.Gaussian.gaussianTriple_measurable` | paper |
| `MainResults` | `ExactZO.Gaussian.gaussianRatioDirection` | paper |
| `MainResults` | `ExactZO.Gaussian.gaussianRatioDirection_measurable` | paper |
| `MainResults` | `ExactZO.Gaussian.radius_direction_law` | paper |
| `MainResults` | `ExactZO.Gaussian.gaussianTriple_law` | paper |
| `MainResults` | `ExactZO.Gaussian.gaussianRatioDirection_law` | paper |
| `MainResults` | `ExactZO.Gaussian.sphereGaussian_succ_ratio_reconstruction` | paper |
| `MainResults` | `ExactZO.Gaussian.sphereFirstCoordinateLaw_eq_ratio` | paper |
| `MainResults` | `ExactZO.Gaussian.sphereGaussian_succ_split` | paper |
| `MainResults` | `ExactZO.Gaussian.ratio_direction_law` | paper |
| `MainResults` | `ExactZO.Gaussian.sphereFirstCoordinateLaw_probability` | paper |
| `MainResults` | `ExactZO.Gaussian.sphereFirstCoordinateLaw_second_moment` | paper |
| `MainResults` | `ExactZO.Gaussian.sphereFirstCoordinateLaw_ae_sq_le_one` | paper |
| `MainResults` | `ExactZO.Gaussian.sphereGaussian_succ_split_linearIsometryEquiv` | paper |
| `MainResults` | `ExactZO.Gaussian.sphereGaussian_eq_normalized_sphere_volume` | paper |
| ExactZO.M7Statements | ExactZO.M7.projectionOutputFrom | paper |
| ExactZO.M7Statements | ExactZO.M7.adaptive_projections_statement | paper |
| ExactZO.M7Statements | ExactZO.M7.costToENNReal | paper |
| ExactZO.M7Statements | ExactZO.M7.RandomSucceeds | paper |
| ExactZO.M7Statements | ExactZO.M7.expectedCost | paper |
| ExactZO.M7Statements | ExactZO.M7.worstExpectedCost | paper |
| ExactZO.M7Statements | ExactZO.M7.NrandExpected | paper |
| ExactZO.M7Statements | ExactZO.M7.SupportedOracle | paper |
| ExactZO.M7Statements | ExactZO.M7.subspaceProjection | paper |
| ExactZO.M7Statements | ExactZO.M7.quadraticRadius | paper |
| ExactZO.M7Statements | ExactZO.M7.quadraticTheta | paper |
| ExactZO.M7Statements | ExactZO.M7.quadraticAlpha | paper |
| ExactZO.M7Statements | ExactZO.M7.quadraticValue | paper |
| ExactZO.M7Statements | ExactZO.M7.quadraticGradient | paper |
| ExactZO.M7Statements | ExactZO.M7.quadraticUpperMatrix | paper |
| ExactZO.M7Statements | ExactZO.M7.quadraticClass | paper |
| ExactZO.M7Statements | ExactZO.M7.QuadraticFamilySpec | paper |
| ExactZO.M7Statements | ExactZO.M7.quadratic_baseline_statement | paper |
| ExactZO.M7Statements | ExactZO.M7.MainParameters | paper |
| ExactZO.M7Statements | ExactZO.M7.baselineDimension | paper |
| ExactZO.M7Statements | ExactZO.M7.baselineSmoothness | paper |
| ExactZO.M7Statements | ExactZO.M7.trace_class_witness_statement | paper |
| ExactZO.M7Statements | ExactZO.M7.quadratic_corollary_statement | paper |
| ExactZO.M7Statements | ExactZO.M7.main_random_lower_statement | paper |
| ExactZO.M7Execution | ExactZO.M7.measurable_action_elim_param | paper |
| ExactZO.M7Execution | ExactZO.M7.measurable_history_append_singleton | paper |
| ExactZO.M7Execution | ExactZO.M7.projectionOutputFrom_joint_measurable | paper |
| ExactZO.M7Execution | ExactZO.M7.projectionOutput_measurable | paper |
| ExactZO.M7Execution | ExactZO.M7.projection_success_measurableSet | paper |
| ExactZO.M7BoundedExecution | ExactZO.M7.boundedExecutionFrom | paper |
| ExactZO.M7BoundedExecution | ExactZO.M7.boundedExecutionFrom_joint_measurable | paper |
| ExactZO.M7BoundedExecution | ExactZO.M7.boundedExecutionFrom_sound | paper |
| ExactZO.M7BoundedExecution | ExactZO.M7.boundedExecutionFrom_complete | paper |
| ExactZO.M7BoundedExecution | ExactZO.M7.boundedExecutionFrom_cost_iff | paper |
| ExactZO.M7BoundedExecution | ExactZO.M7.boundedExecutionFrom_success_iff | paper |
| ExactZO.M7ExecutionEvents | ExactZO.M7.boundedExecution_joint_measurable | paper |
| ExactZO.M7ExecutionEvents | ExactZO.M7.costCapEvent_measurableSet | paper |
| ExactZO.M7ExecutionEvents | ExactZO.M7.costCapSuccess_measurableSet | paper |
| ExactZO.M7ExecutionEvents | ExactZO.M7.failureEvent_joint_measurableSet | paper |
| ExactZO.M7ExecutionEvents | ExactZO.M7.costToENNReal_nat | paper |
| ExactZO.M7ExecutionEvents | ExactZO.M7.costToENNReal_top | paper |
| ExactZO.M7ExecutionEvents | ExactZO.M7.costToENNReal_runCost_eq_iInf | paper |
| ExactZO.M7ExecutionEvents | ExactZO.M7.costToENNReal_runCost_joint_measurable | paper |
| ExactZO.M7GramSchmidt | ExactZO.M7.gsResidual | paper |
| ExactZO.M7GramSchmidt | ExactZO.M7.gsScan | paper |
| ExactZO.M7GramSchmidt | ExactZO.M7.gsResidual_formula | paper |
| ExactZO.M7GramSchmidt | ExactZO.M7.measurable_gsResidual | paper |
| ExactZO.M7GramSchmidt | ExactZO.M7.measurable_gsScan | paper |
| ExactZO.M7GramSchmidt | ExactZO.M7.measurable_gsScan_family | paper |
| ExactZO.M7GramSchmidt | ExactZO.M7.gsScan_eq_zero_iff | paper |
| ExactZO.M7GramSchmidt | ExactZO.M7.norm_gsScan_of_ne_zero | paper |
| ExactZO.M7GramSchmidt | ExactZO.M7.gsScan_orthonormal_nonzero | paper |
| ExactZO.M7GramSchmidt | ExactZO.M7.span_gsScan | paper |
| ExactZO.M7GramSchmidt | ExactZO.M7.span_gsScan_Iio | paper |
| ExactZO.M7GramSchmidt | ExactZO.M7.span_gsScan_Iic | paper |
| ExactZO.M7GramSchmidt | ExactZO.M7.gsScan_nonzero_count_eq_finrank_on | paper |
| ExactZO.M7GramSchmidt | ExactZO.M7.gsScan_nonzero_count_eq_finrank | paper |
| ExactZO.M7GramSchmidt | ExactZO.M7.gsScan_prefix_count_eq_finrank | paper |
| ExactZO.M7GramSchmidt | ExactZO.M7.measurable_finrank_span | paper |
| ExactZO.M7GramSchmidt | ExactZO.M7.gsCompletionInput | paper |
| ExactZO.M7GramSchmidt | ExactZO.M7.gsCompletionInput_left | paper |
| ExactZO.M7GramSchmidt | ExactZO.M7.gsCompletionInput_right | paper |
| ExactZO.M7GramSchmidt | ExactZO.M7.measurable_gsCompletionInput | paper |
| ExactZO.M7GramSchmidt | ExactZO.M7.span_gsCompletionInput | paper |
| ExactZO.M7GramSchmidt | ExactZO.M7.gsCompletion | paper |
| ExactZO.M7GramSchmidt | ExactZO.M7.measurable_gsCompletion | paper |
| ExactZO.M7GramSchmidt | ExactZO.M7.span_gsCompletion | paper |
| ExactZO.M7GramSchmidt | ExactZO.M7.gsCompletion_nonzero_count | paper |
| ExactZO.M7GramCompression | ExactZO.M7.gsResidual_append_left | paper |
| ExactZO.M7GramCompression | ExactZO.M7.gsScan_append_left | paper |
| ExactZO.M7GramCompression | ExactZO.M7.gsCompletion_left | paper |
| ExactZO.M7GramCompression | ExactZO.M7.gsNonzeroIndices | paper |
| ExactZO.M7GramCompression | ExactZO.M7.mem_gsNonzeroIndices | paper |
| ExactZO.M7GramCompression | ExactZO.M7.gsNonzeroIndices_card | paper |
| ExactZO.M7GramCompression | ExactZO.M7.gsNonzeroMask | paper |
| ExactZO.M7GramCompression | ExactZO.M7.measurable_gsNonzeroMask | paper |
| ExactZO.M7GramCompression | ExactZO.M7.gsMaskIndices | paper |
| ExactZO.M7GramCompression | ExactZO.M7.gsMaskIndices_nonzeroMask | paper |
| ExactZO.M7GramCompression | ExactZO.M7.gsMaskSelect | paper |
| ExactZO.M7GramCompression | ExactZO.M7.gsCompressed | paper |
| ExactZO.M7GramCompression | ExactZO.M7.measurable_gsCompressed | paper |
| ExactZO.M7GramCompression | ExactZO.M7.gsIndex | paper |
| ExactZO.M7GramCompression | ExactZO.M7.gsIndex_strictMono | paper |
| ExactZO.M7GramCompression | ExactZO.M7.gsIndex_nonzero | paper |
| ExactZO.M7GramCompression | ExactZO.M7.gsCompressed_eq | paper |
| ExactZO.M7GramCompression | ExactZO.M7.gsCompressed_zero_of_ge | paper |
| ExactZO.M7GramCompression | ExactZO.M7.gsCompressed_ne_zero_iff | paper |
| ExactZO.M7GramCompression | ExactZO.M7.gsCompressed_orthonormal | paper |
| ExactZO.M7GramCompression | ExactZO.M7.span_gsNonzeroIndices | paper |
| ExactZO.M7GramCompression | ExactZO.M7.span_gsCompressed | paper |
| ExactZO.M7GramCompression | ExactZO.M7.gsCompletedFrame | paper |
| ExactZO.M7GramCompression | ExactZO.M7.measurable_gsCompletedFrame | paper |
| ExactZO.M7GramCompression | ExactZO.M7.gsCompletedFrame_orthonormal | paper |
| ExactZO.M7GramCompression | ExactZO.M7.span_gsCompletedFrame | paper |
| ExactZO.M7GramCompression | ExactZO.M7.gsOrthonormalBasis | paper |
| ExactZO.M7GramCompression | ExactZO.M7.coe_gsOrthonormalBasis | paper |
| ExactZO.M7GramCompression | ExactZO.M7.measurable_gsOrthonormalBasis_vectors | paper |
| ExactZO.M7OracleMeasurable | ExactZO.M7.range_eq_span_columns | paper |
| ExactZO.M7OracleMeasurable | ExactZO.M7.measurable_linearQuery_rank | paper |
| ExactZO.M7OracleMeasurable | ExactZO.M7.measurable_linearQuery_cost | paper |
| ExactZO.M7OracleMeasurable | ExactZO.M7.measurable_valueModel_cost | paper |
| ExactZO.M7QuadraticMeasurable | ExactZO.M7.continuous_quadraticValue | paper |
| ExactZO.M7QuadraticMeasurable | ExactZO.M7.continuous_quadraticGradient | paper |
| ExactZO.M7QuadraticMeasurable | ExactZO.M7.measurable_valueEntry_family | paper |
| ExactZO.M7QuadraticMeasurable | ExactZO.M7.measurable_linearEntry_family | paper |
| ExactZO.M7QuadraticMeasurable | ExactZO.M7.quadratic_family_value_measurable | paper |
| ExactZO.M7QuadraticMeasurable | ExactZO.M7.quadratic_family_grad_measurable | paper |
| ExactZO.M7QuadraticMeasurable | ExactZO.M7.quadratic_oracle_measurable | paper |
| ExactZO.M7QuadraticMeasurable | ExactZO.M7.quadratic_randomBad_joint_measurableSet | paper |
| ExactZO.M7QuadraticMeasurable | ExactZO.M7.quadratic_runCost_joint_measurable | paper |
| ExactZO.M7AdaptiveStepLaw | ExactZO.M7.alignmentInput | paper |
| ExactZO.M7AdaptiveStepLaw | ExactZO.M7.alignmentInput_measurable | paper |
| ExactZO.M7AdaptiveStepLaw | ExactZO.M7.historyAlignment | paper |
| ExactZO.M7AdaptiveStepLaw | ExactZO.M7.historyAlignment_measurable | paper |
| ExactZO.M7AdaptiveStepLaw | ExactZO.M7.alignUnit_skew_measurePreserving | paper |
| ExactZO.M7AdaptiveStepLaw | ExactZO.M7.splitHistoryInput | paper |
| ExactZO.M7AdaptiveStepLaw | ExactZO.M7.splitHistoryInput_measurable | paper |
| ExactZO.M7AdaptiveStepLaw | ExactZO.M7.alignedSphereSplit | paper |
| ExactZO.M7AdaptiveStepLaw | ExactZO.M7.alignedSphereSplit_measurable | paper |
| ExactZO.M7AdaptiveStepLaw | ExactZO.M7.alignedSphereSplit_measurePreserving | paper |
| ExactZO.M7AdaptiveStepLaw | ExactZO.M7.alignedSphereSplit_joint_law | paper |
| ExactZO.M7AdaptiveStepLaw | ExactZO.M7.alignedSphereSplit_observable_law | paper |
| ExactZO.M7Antipodes | ExactZO.M7.antipodal_residual_exclusion | paper |
| ExactZO.M7Antipodes | ExactZO.M7.sphere_antipodal_success_le_half | paper |
| ExactZO.M7ProductEnergy | ExactZO.M7.scalarProductLaw | paper |
| ExactZO.M7ProductEnergy | ExactZO.M7.scalarEnergy | paper |
| ExactZO.M7ProductEnergy | ExactZO.M7.scalarProductLaw_probability | paper |
| ExactZO.M7ProductEnergy | ExactZO.M7.scalarEnergy_measurable | paper |
| ExactZO.M7ProductEnergy | ExactZO.M7.scalarCons_measurable | paper |
| ExactZO.M7ProductEnergy | ExactZO.M7.scalarProductLaw_cons_measurePreserving | paper |
| ExactZO.M7ProductEnergy | ExactZO.M7.scalarProductLaw_succ | paper |
| ExactZO.M7ProductEnergy | ExactZO.M7.scalarEnergy_cons | paper |
| ExactZO.M7ProductEnergy | ExactZO.M7.scalarProductLaw_ae_coordinate_sq_le_one | paper |
| ExactZO.M7ProductEnergy | ExactZO.M7.scalarEnergy_ae_bounds | paper |
| ExactZO.M7ProductEnergy | ExactZO.M7.scalarEnergy_integrable | paper |
| ExactZO.M7ProductEnergy | ExactZO.M7.integral_scalarEnergy | paper |
| ExactZO.M7ProductEnergy | ExactZO.M7.scalarEnergy_tail_le | paper |
| ExactZO.M7ScalarCoordinates | ExactZO.M7.scalarRemainingRadius | paper |
| ExactZO.M7ScalarCoordinates | ExactZO.M7.scalarObservations | paper |
| ExactZO.M7ScalarCoordinates | ExactZO.M7.scalarRemainingRadius_measurable | paper |
| ExactZO.M7ScalarCoordinates | ExactZO.M7.scalarObservations_measurable | paper |
| ExactZO.M7ScalarCoordinates | ExactZO.M7.scalarRemainingRadius_nonneg | paper |
| ExactZO.M7ScalarCoordinates | ExactZO.M7.scalarRemainingRadius_sq | paper |
| ExactZO.M7ScalarCoordinates | ExactZO.M7.scalarRemainingRadius_le_iff | paper |
| ExactZO.M7OrthogonalSimulationGeometry | ExactZO.M7.simTail | paper |
| ExactZO.M7OrthogonalSimulationGeometry | ExactZO.M7.simTailCoords | paper |
| ExactZO.M7OrthogonalSimulationGeometry | ExactZO.M7.simTail_decomposition | paper |
| ExactZO.M7OrthogonalSimulationGeometry | ExactZO.M7.simBase_inner | paper |
| ExactZO.M7OrthogonalSimulationGeometry | ExactZO.M7.simUnit | paper |
| ExactZO.M7OrthogonalSimulationGeometry | ExactZO.M7.norm_simUnit | paper |
| ExactZO.M7OrthogonalSimulationGeometry | ExactZO.M7.norm_smul_simUnit | paper |
| ExactZO.M7OrthogonalSimulationGeometry | ExactZO.M7.measurable_simUnit | paper |
| ExactZO.M7OrthogonalSimulationGeometry | ExactZO.M7.simRotation | paper |
| ExactZO.M7OrthogonalSimulationGeometry | ExactZO.M7.simRotation_base | paper |
| ExactZO.M7OrthogonalSimulationGeometry | ExactZO.M7.SimFrameValid | paper |
| ExactZO.M7OrthogonalSimulationGeometry | ExactZO.M7.simFrameIsometry | paper |
| ExactZO.M7OrthogonalSimulationGeometry | ExactZO.M7.simFrame_inner | paper |
| ExactZO.M7OrthogonalSimulationGeometry | ExactZO.M7.simDirection | paper |
| ExactZO.M7OrthogonalSimulationGeometry | ExactZO.M7.simNextFrame | paper |
| ExactZO.M7OrthogonalSimulationGeometry | ExactZO.M7.simAnswer | paper |
| ExactZO.M7OrthogonalSimulationGeometry | ExactZO.M7.norm_simDirection | paper |
| ExactZO.M7OrthogonalSimulationGeometry | ExactZO.M7.simAnswer_eq | paper |
| ExactZO.M7OrthogonalSimulationGeometry | ExactZO.M7.simFrame_step | paper |
| ExactZO.M7OrthogonalSimulationGeometry | ExactZO.M7.simDirection_inner_nextFrame | paper |
| ExactZO.M7OrthogonalSimulationGeometry | ExactZO.M7.simFrame_initial | paper |
| ExactZO.M7OrthogonalSimulationGeometry | ExactZO.M7.measurable_simDirection | paper |
| ExactZO.M7OrthogonalSimulationGeometry | ExactZO.M7.measurable_simAnswer | paper |
| ExactZO.M7OrthogonalSimulation | ExactZO.M7.simRotation_toContinuousLinearMap | paper |
| ExactZO.M7OrthogonalSimulation | ExactZO.M7.measurable_simRotation_map | paper |
| ExactZO.M7OrthogonalSimulation | ExactZO.M7.measurable_simNextFrame | paper |
| ExactZO.M7OrthogonalSimulation | ExactZO.M7.SimStatus | paper |
| ExactZO.M7OrthogonalSimulation | ExactZO.M7.SimState | paper |
| ExactZO.M7OrthogonalSimulation | ExactZO.M7.simRequest | paper |
| ExactZO.M7OrthogonalSimulation | ExactZO.M7.simFinish | paper |
| ExactZO.M7OrthogonalSimulation | ExactZO.M7.simAdvance | paper |
| ExactZO.M7OrthogonalSimulation | ExactZO.M7.simOriginalOutput | paper |
| ExactZO.M7OrthogonalSimulation | ExactZO.M7.simOriginalOutput_step | paper |
| ExactZO.M7OrthogonalSimulation | ExactZO.M7.simRun | paper |
| ExactZO.M7OrthogonalSimulation | ExactZO.M7.simObservations | paper |
| ExactZO.M7OrthogonalSimulation | ExactZO.M7.simRun_observations_eq | paper |
| ExactZO.M7OrthogonalSimulation | ExactZO.M7.simInitial | paper |
| ExactZO.M7OrthogonalSimulation | ExactZO.M7.simRun_initial_eq | paper |
| ExactZO.M7OrthogonalSimulationCompletion | ExactZO.M7.SimFrameOrtho | paper |
| ExactZO.M7OrthogonalSimulationCompletion | ExactZO.M7.simFrameOrtho_step | paper |
| ExactZO.M7OrthogonalSimulationCompletion | ExactZO.M7.simFrame_backward | paper |
| ExactZO.M7OrthogonalSimulationCompletion | ExactZO.M7.simPrepend_eq | paper |
| ExactZO.M7OrthogonalSimulationCompletion | ExactZO.M7.simSphereSplit_reconstruction | paper |
| ExactZO.M7OrthogonalSimulationCompletion | ExactZO.M7.simEndState | paper |
| ExactZO.M7OrthogonalSimulationCompletion | ExactZO.M7.simEndState_frameOrtho | paper |
| ExactZO.M7OrthogonalSimulationCompletion | ExactZO.M7.simFinalVector | paper |
| ExactZO.M7OrthogonalSimulationCompletion | ExactZO.M7.simObservations_from_final | paper |
| ExactZO.M7OrthogonalSimulationCompletion | ExactZO.M7.simRun_final_eq | paper |
| ExactZO.M7OrthogonalSimulationCompletion | ExactZO.M7.simRun_final_initial_eq | paper |
| ExactZO.M7OrthogonalSimulationCompletion | ExactZO.M7.measurable_simRequest | paper |
| ExactZO.M7OrthogonalSimulationCompletion | ExactZO.M7.measurable_simFinish | paper |
| ExactZO.M7OrthogonalSimulationCompletion | ExactZO.M7.measurable_simAdvance | paper |
| ExactZO.M7OrthogonalSimulationCompletion | ExactZO.M7.measurable_simRun | paper |
| ExactZO.M7OrthogonalSimulationCompletion | ExactZO.M7.measurable_simEndState | paper |
| ExactZO.M7ResidualProbability | ExactZO.M7.residual_success_probability_le | paper |
| ExactZO.M7CouplingProduct | ExactZO.M7.historyScalarCons | paper |
| ExactZO.M7CouplingProduct | ExactZO.M7.historyScalarCons_measurePreserving | paper |
| ExactZO.M7CouplingProduct | ExactZO.M7.historyDropEmpty | paper |
| ExactZO.M7CouplingProduct | ExactZO.M7.historyDropEmpty_measurePreserving | paper |
| ExactZO.M7AdaptiveCoupling | ExactZO.M7.coupledVector | paper |
| ExactZO.M7AdaptiveCoupling | ExactZO.M7.coupledVector_zero | paper |
| ExactZO.M7AdaptiveCoupling | ExactZO.M7.coupledVector_succ | paper |
| ExactZO.M7AdaptiveCoupling | ExactZO.M7.coupledVector_output_eq | paper |
| ExactZO.M7AdaptiveCoupling | ExactZO.M7.simAdjointEvaluation | paper |
| ExactZO.M7AdaptiveCoupling | ExactZO.M7.simAdjointEvaluation_measurable | paper |
| ExactZO.M7AdaptiveCoupling | ExactZO.M7.coupledVector_joint_measurable | paper |
| ExactZO.M7AdaptiveCoupling | ExactZO.M7.coupledVector_family_measurable | paper |
| ExactZO.M7AdaptiveCoupling | ExactZO.M7.queryUnit_family_measurable | paper |
| ExactZO.M7AdaptiveCoupling | ExactZO.M7.simAdvance_family_measurable | paper |
| ExactZO.M7AdaptiveJointLaw | ExactZO.M7.frameReconstruction | paper |
| ExactZO.M7AdaptiveJointLaw | ExactZO.M7.frameReconstruction_measurable | paper |
| ExactZO.M7AdaptiveJointLaw | ExactZO.M7.coupledVector_joint_law | paper |
| ExactZO.M7AdaptiveProjections | ExactZO.M7.adaptive_projections | paper |
| ExactZO.M7OrthogonalSimulationGeometry | ExactZO.M7.simTail_zero | paper |
| ExactZO.M7OrthogonalSimulationGeometry | ExactZO.M7.simTail_succ | paper |
| ExactZO.M7BlockSimulation | ExactZO.M7.BlockState | paper |
| ExactZO.M7BlockSimulation | ExactZO.M7.blockInitial | paper |
| ExactZO.M7BlockSimulation | ExactZO.M7.blockQueryStep | paper |
| ExactZO.M7BlockSimulation | ExactZO.M7.blockAction | paper |
| ExactZO.M7BlockSimulation | ExactZO.M7.blockStep | paper |
| ExactZO.M7BlockSimulation | ExactZO.M7.blockQueryStep_measurable | paper |
| ExactZO.M7BlockSimulation | ExactZO.M7.blockAction_measurable | paper |
| ExactZO.M7BlockSimulation | ExactZO.M7.blockStep_measurable | paper |
| ExactZO.M7BlockSimulation | ExactZO.M7.blockPolicy | paper |
| ExactZO.M7BlockSimulation | ExactZO.M7.blockPolicy_jointlyMeasurable | paper |
| ExactZO.M7BlockSimulationCorrectness | ExactZO.M7.blockStateOutput_eq_of_run | paper |
| ExactZO.M7BlockSimulationCorrectness | ExactZO.M7.projectionOutput_blockPolicy_of_runs | paper |
| ExactZO.M7QuadraticEstimation | ExactZO.M7.quadraticSuccessRadius | paper |
| ExactZO.M7QuadraticEstimation | ExactZO.M7.quadraticSuccessRadius_pos | paper |
| ExactZO.M7QuadraticEstimation | ExactZO.M7.quadraticSuccessRadius_nonneg | paper |
| ExactZO.M7QuadraticEstimation | ExactZO.M7.quadraticSuccessRadius_sq | paper |
| ExactZO.M7QuadraticEstimation | ExactZO.M7.quadraticSuccessRadius_lt_one | paper |
| ExactZO.M7QuadraticEstimation | ExactZO.M7.quadraticSuccessRadius_complement | paper |
| ExactZO.M7QuadraticEstimation | ExactZO.M7.quadratic_gradient_norm_estimate | paper |
| ExactZO.M7QuadraticEstimation | ExactZO.M7.quadratic_gradient_success_estimate | paper |
| ExactZO.M7QuadraticExpansion | ExactZO.M7.quadraticRadius_sq | paper |
| ExactZO.M7QuadraticExpansion | ExactZO.M7.quadraticRadius_energy | paper |
| ExactZO.M7QuadraticExpansion | ExactZO.M7.quadraticValue_expand | paper |
| ExactZO.M7QuadraticFamily | ExactZO.M7.embedding_adjoint_apply | paper |
| ExactZO.M7QuadraticFamily | ExactZO.M7.subspaceProjection_embedding | paper |
| ExactZO.M7QuadraticFamily | ExactZO.M7.subspaceProjection_idempotent | paper |
| ExactZO.M7QuadraticFamily | ExactZO.M7.subspaceProjection_inner | paper |
| ExactZO.M7QuadraticFamily | ExactZO.M7.subspaceProjection_nonneg | paper |
| ExactZO.M7QuadraticFamily | ExactZO.M7.subspaceProjection_norm_le | paper |
| ExactZO.M7QuadraticFamily | ExactZO.M7.subspaceProjection_trace | paper |
| ExactZO.M7QuadraticFamily | ExactZO.M7.subspaceProjection_residual | paper |
| ExactZO.M7QuadraticFamily | ExactZO.M7.hasFDerivAt_quadraticValue | paper |
| ExactZO.M7QuadraticFamily | ExactZO.M7.quadraticObjective | paper |
| ExactZO.M7QuadraticFamily | ExactZO.M7.quadraticObjective_value | paper |
| ExactZO.M7QuadraticFamily | ExactZO.M7.quadraticObjective_grad | paper |
| ExactZO.M7QuadraticFamilySpec | ExactZO.M7.quadraticObjective_convex | paper |
| ExactZO.M7QuadraticFamilySpec | ExactZO.M7.quadraticObjective_smooth | paper |
| ExactZO.M7QuadraticFamilySpec | ExactZO.M7.quadraticObjective_nonneg | paper |
| ExactZO.M7QuadraticFamilySpec | ExactZO.M7.quadraticObjective_center | paper |
| ExactZO.M7QuadraticFamilySpec | ExactZO.M7.quadraticObjective_zero | paper |
| ExactZO.M7QuadraticFamilySpec | ExactZO.M7.quadraticObjective_infimum | paper |
| ExactZO.M7QuadraticFamilySpec | ExactZO.M7.quadraticObjective_gap_eq | paper |
| ExactZO.M7QuadraticFamilySpec | ExactZO.M7.quadraticObjective_hasGap | paper |
| ExactZO.M7QuadraticFamilySpec | ExactZO.M7.quadraticUpperMatrix_trace | paper |
| ExactZO.M7QuadraticFamilySpec | ExactZO.M7.quadraticUpperMatrix_valid | paper |
| ExactZO.M7QuadraticFamilySpec | ExactZO.M7.quadraticObjective_exactExpansion | paper |
| ExactZO.M7QuadraticFamilySpec | ExactZO.M7.quadraticObjective_upper | paper |
| ExactZO.M7QuadraticFamilySpec | ExactZO.M7.quadraticObjective_fixedClass | paper |
| ExactZO.M7QuadraticFamilySpec | ExactZO.M7.quadraticObjective_spec | paper |
| ExactZO.M7QuadraticFamilySpec | ExactZO.M7.exists_quadraticFamily | paper |
| ExactZO.M7RankObservations | ExactZO.M7.gsCompressed_inner_active | paper |
| ExactZO.M7RankObservations | ExactZO.M7.gsCompressed_reconstruction_inner | paper |
| ExactZO.M7RankObservations | ExactZO.M7.rankQueryFamily | paper |
| ExactZO.M7RankObservations | ExactZO.M7.rankQueryVector | paper |
| ExactZO.M7RankObservations | ExactZO.M7.rankQueryFamily_span | paper |
| ExactZO.M7RankObservations | ExactZO.M7.rankQuery_nonzero_le_cost | paper |
| ExactZO.M7RankObservations | ExactZO.M7.rankQueryVector_zero_of_cost_le | paper |
| ExactZO.M7RankObservations | ExactZO.M7.rankQueryReconstruction | paper |
| ExactZO.M7RankObservations | ExactZO.M7.rankQueryReconstruction_inner | paper |
| ExactZO.M7RankObservations | ExactZO.M7.rankQueryReconstruction_point | paper |
| ExactZO.M7RankObservations | ExactZO.M7.rankQueryReconstruction_adjoint | paper |
| ExactZO.M7RankObservations | ExactZO.M7.rankQueryVector_measurable | paper |
| ExactZO.M7RankObservations | ExactZO.M7.rankQueryReconstruction_measurable | paper |
| ExactZO.M7RankObservations | ExactZO.M7.rankScalarQuery | paper |
| ExactZO.M7RankObservations | ExactZO.M7.rankScalarQuery_measurable | paper |
| ExactZO.M7RankObservations | ExactZO.M7.rankScalarQuery_inner | paper |
| ExactZO.M7RankReplies | ExactZO.M7.rankQueryPoint_measurable | paper |
| ExactZO.M7RankReplies | ExactZO.M7.rankDecodedValue | paper |
| ExactZO.M7RankReplies | ExactZO.M7.rankDecodedGradient | paper |
| ExactZO.M7RankReplies | ExactZO.M7.rankDecodedValue_measurable | paper |
| ExactZO.M7RankReplies | ExactZO.M7.rankDecodedGradient_measurable | paper |
| ExactZO.M7RankReplies | ExactZO.M7.rankDecode | paper |
| ExactZO.M7RankReplies | ExactZO.M7.rankDecode_entry_measurable | paper |
| ExactZO.M7RankSimulatedMethod | ExactZO.M7.quadraticEstimate | paper |
| ExactZO.M7RankSimulatedMethod | ExactZO.M7.quadraticEstimate_measurable | paper |
| ExactZO.M7RankSimulatedMethod | ExactZO.M7.rankSimulatedMethod | paper |
| ExactZO.M7RankSimulationCorrectness | ExactZO.M7.rankDecode_correct | paper |
| ExactZO.M7RankSimulationCorrectness | ExactZO.M7.rankSimulatedMethod_correct | paper |
| ExactZO.M7RankSimulationCorrectness | ExactZO.M7.valueSimulatedMethod | paper |
| ExactZO.M7RankSimulationCorrectness | ExactZO.M7.valueSimulatedMethod_correct | paper |
| ExactZO.M7StatePolicy | ExactZO.M7.scalarStateFold | paper |
| ExactZO.M7StatePolicy | ExactZO.M7.scalarStateFold_nil | paper |
| ExactZO.M7StatePolicy | ExactZO.M7.scalarStateFold_append_singleton | paper |
| ExactZO.M7StatePolicy | ExactZO.M7.scalarStateFold_measurable | paper |
| ExactZO.M7StatePolicy | ExactZO.M7.scalarStatePolicy | paper |
| ExactZO.M7StatePolicy | ExactZO.M7.scalarStatePolicy_jointlyMeasurable | paper |
| ExactZO.M7StatePolicy | ExactZO.M7.scalarStateOutput | paper |
| ExactZO.M7StatePolicy | ExactZO.M7.projectionOutputFrom_scalarStatePolicy | paper |
| ExactZO.M7StatePolicy | ExactZO.M7.projectionOutput_scalarStatePolicy | paper |
| `ExactZO.M7QuadraticProbability` | `ExactZO.M7.quadratic_joint_bad_le` | paper |
| `ExactZO.M7QuadraticProbability` | `ExactZO.M7.quadratic_linear_tail_lower` | paper |
| `ExactZO.M7QuadraticProbability` | `ExactZO.M7.quadratic_average_cost_le_worst` | paper |
| `ExactZO.M7ComplexityOrder` | `ExactZO.M7.costToENNReal_monotone` | paper |
| `ExactZO.M7ComplexityOrder` | `ExactZO.M7.randomSucceeds_embedValue` | paper |
| `ExactZO.M7ComplexityOrder` | `ExactZO.M7.expectedCost_embedValue` | paper |
| `ExactZO.M7ComplexityOrder` | `ExactZO.M7.worstExpectedCost_embedValue` | paper |
| `ExactZO.M7ComplexityOrder` | `ExactZO.M7.NrandExpected_linear_le_value` | paper |
| `ExactZO.M7ComplexityOrder` | `ExactZO.M7.Nrand_mono_class` | paper |
| `ExactZO.M7ComplexityOrder` | `ExactZO.M7.worstExpectedCost_mono_class` | paper |
| `ExactZO.M7ComplexityOrder` | `ExactZO.M7.NrandExpected_mono_class` | paper |
| `ExactZO.M7ComplexityOrder` | `ExactZO.M7.ofReal_le_costToENNReal_Nrand` | paper |
| `ExactZO.M7QuadraticCap` | `ExactZO.M7.quadraticAlpha_bounds` | paper |
| `ExactZO.M7QuadraticCap` | `ExactZO.M7.quadratic_linear_cap_lower` | paper |
| `ExactZO.M7CostTailSum` | `ExactZO.M7.costToENNReal_nat_lt_iff` | paper |
| `ExactZO.M7CostTailSum` | `ExactZO.M7.cost_tail_measurableSet` | paper |
| `ExactZO.M7CostTailSum` | `ExactZO.M7.finite_cost_tail_sum_le` | paper |
| `ExactZO.M7CostTailSum` | `ExactZO.M7.cost_expectation_ge_of_tail_lower` | paper |
| `ExactZO.M7TraceClassWitness` | `ExactZO.M7.coordinateEmbeddingMap` | paper |
| `ExactZO.M7TraceClassWitness` | `ExactZO.M7.coordinateEmbeddingMap_apply` | paper |
| `ExactZO.M7TraceClassWitness` | `ExactZO.M7.coordinateEmbeddingMap_inner` | paper |
| `ExactZO.M7TraceClassWitness` | `ExactZO.M7.coordinateEmbedding` | paper |
| `ExactZO.M7TraceClassWitness` | `ExactZO.M7.coordinateEmbedding_apply` | paper |
| `ExactZO.M7TraceClassWitness` | `ExactZO.M7.natFloor_half` | paper |
| `ExactZO.M7TraceClassWitness` | `ExactZO.M7.roundedDimension_half` | paper |
| `ExactZO.M7TraceClassWitness` | `ExactZO.M7.baselineDimension_bounds` | paper |
| `ExactZO.M7TraceClassWitness` | `ExactZO.M7.baselineSmoothness_bounds` | paper |
| `ExactZO.M7TraceClassWitness` | `ExactZO.M7.baselineSmoothness_theta` | paper |
| `ExactZO.M7TraceClassWitness` | `ExactZO.M7.trace_class_witness` | paper |
| `ExactZO.M7QuadraticBaseline` | `ExactZO.M7.quadratic_linear_expected_lower` | paper |
| `ExactZO.M7QuadraticBaseline` | `ExactZO.M7.quadratic_baseline` | paper |
| `ExactZO.M7RandomLower` | `ExactZO.M7.quadraticAlpha_ge_half` | paper |
| `ExactZO.M7RandomLower` | `ExactZO.M7.quadratic_corollary` | paper |
| `ExactZO.M7RandomLower` | `ExactZO.M7.main_random_lower` | paper |
| `MainResults` | `ExactZO.MainResults.main_random_verified` | paper |
| `MainResults` | `ExactZO.MainResults.main_window_verified` | paper |
<!-- lean-targets:end -->


==> anc/check.py <==
#!/usr/bin/env python3
"""Mechanical build and recursive dependency audit; no semantic verdict."""
from pathlib import Path
import hashlib
import json
import os
import re
import subprocess
import sys
import tempfile

ROOT = Path(__file__).resolve().parent
ALLOWED = {"propext", "Classical.choice", "Quot.sound"}
IDENT = re.compile(r"[A-Za-z_][A-Za-z_0-9']*(?:\.[A-Za-z_][A-Za-z_0-9']*)*")
FORBIDDEN = re.compile(r"\b(sorry|admit|axiom)\b")


def check_runtime_version(toolchain, output):
    expected = re.fullmatch(r"leanprover/lean4:v([^\s]+)", toolchain.strip())
    actual = re.search(r"\bversion ([^,\s)]+)", output)
    if not expected or not actual or expected[1] != actual[1]:
        raise ValueError('runtime version does not match lean-toolchain')


def targets(content):
    start = "<!-- lean-targets:start -->"
    end = "<!-- lean-targets:end -->"
    if content.count(start) != 1 or content.count(end) != 1:
        raise ValueError("TARGETS target markers missing or duplicated")
    rows = []
    for line in content.split(start)[1].split(end)[0].splitlines():
        line = line.strip()
        if not line:
            continue
        if not (line.startswith('|') and line.endswith('|')):
            raise ValueError("invalid TARGETS target table line: " + line)
        cells = [c.strip().strip('`') for c in line.strip('|').split('|')]
        if cells in (['Module', 'Declaration', 'Kind'], ['\u6a21\u5757', '\u58f0\u660e', '\u7c7b\u578b']) or (
                len(cells) == 3 and all(re.fullmatch(r':?-{3,}:?', c) for c in cells)):
            continue
        if len(cells) != 3 or cells[2] not in {"environment", "paper"}:
            raise ValueError("invalid TARGETS target row: " + line)
        module, declaration, kind = cells
        if not IDENT.fullmatch(module) or not IDENT.fullmatch(declaration):
            raise ValueError("invalid Lean identifier in target row")
        if (module, declaration, kind) in rows:
            raise ValueError("duplicate target")
        rows.append((module, declaration, kind))
    if not rows:
        raise ValueError("target table empty; retain the environment control")
    return rows


def parse_axioms(output, declarations):
    found = {}
    for name, raw in re.findall(r"'([^']+)' depends on axioms:\s*\[([^]]*)\]", output):
        found[name] = {x.strip() for x in raw.split(',') if x.strip()}
    for name in re.findall(r"'([^']+)' does not depend on any axioms", output):
        found[name] = set()
    if set(found) != set(declarations):
        raise ValueError("missing/unexpected recursive axiom output")
    for name, axioms in found.items():
        if axioms - ALLOWED:
            raise ValueError(f"disallowed dependencies for {name}: {sorted(axioms - ALLOWED)}")
    return found


def main():
    report = ["# Lean mechanical check", "", "Semantic correspondence is a separate review.", ""]
    success = False
    env = dict(os.environ, LEAN_NUM_THREADS='1')
    report.append('Resource controls: Lake scheduler threads=1; local Lean builds and audit use -j1.\n')

    def run(args, timeout=300):
        result = subprocess.run(args, cwd=ROOT, text=True, stdout=subprocess.PIPE,
                                stderr=subprocess.STDOUT, timeout=timeout, env=env)
        report.extend(["$ " + ' '.join(args), "```text", result.stdout.rstrip(), "```", ""])
        if result.returncode:
            raise RuntimeError(f"command exited {result.returncode}: {' '.join(args)}")
        return result.stdout

    try:
        sources = sorted(p for p in ROOT.rglob('*.lean') if '.lake' not in p.relative_to(ROOT).parts)
        inputs = sources + [ROOT / n for n in ('lean-toolchain', 'lakefile.toml',
                  'lake-manifest.json', 'TARGETS.md', 'check.py', 'check.sh')]
        before = {str(p.relative_to(ROOT)): hashlib.sha256(p.read_bytes()).hexdigest() for p in inputs}
        rows = targets((ROOT/'TARGETS.md').read_text())
        report.append(f"Registered paper declarations: {sum(k == 'paper' for _, _, k in rows)}. "
                      "Environment controls are not paper results.\n")
        for p in sources:
            for lineno, line in enumerate(p.read_text().splitlines(), 1):
                if FORBIDDEN.search(line):
                    raise ValueError(f"forbidden token: {p.relative_to(ROOT)}:{lineno}")
        report.append("Local Lean source token scan: PASS (including comments).\n")
        run(['lake', '--version'], 20)
        manifest = json.loads((ROOT/'lake-manifest.json').read_text())
        for package in manifest['packages']:
            if package['type'] != 'git':
                raise ValueError('unlocked/non-git dependency: ' + package['name'])
            path = ROOT/manifest['packagesDir']/package['name']
            revision = run(['git', '-C', str(path), 'rev-parse', 'HEAD'], 20).strip()
            if revision != package['rev']:
                raise ValueError('dependency revision mismatch: ' + package['name'])
            dirty = run(['git', '-C', str(path), 'status', '--porcelain', '--untracked-files=no'], 20)
            if dirty.strip():
                raise ValueError('modified tracked dependency files: ' + package['name'])
        check_runtime_version((ROOT/'lean-toolchain').read_text(),
                              run(['lake', 'env', 'lean', '--version'], 20))
        run(['lake', 'build'])
        imports = '\n'.join('import ' + m for m in sorted({m for m, _, _ in rows})) + '\n'
        (ROOT/'.lake').mkdir(exist_ok=True)
        outputs = []
        # Keep the same full target set; each serial batch retains the 300s limit.
        with tempfile.TemporaryDirectory(prefix='audit-', dir=ROOT/'.lake') as tmp:
            for start in range(0, len(rows), 100):
                batch = rows[start:start + 100]
                audit = imports + ''.join(
                    f'#check @{declaration}\n#print axioms {declaration}\n'
                    for _, declaration, _ in batch)
                path = Path(tmp)/f'Audit{start // 100 + 1}.lean'
                path.write_text(audit)
                output = run(['lake', 'env', 'lean', '-j1', str(path)])
                parse_axioms(output, [d for _, d, _ in batch])
                outputs.append(output)
        parse_axioms('\n'.join(outputs), [d for _, d, _ in rows])
        after = {str(p.relative_to(ROOT)): hashlib.sha256(p.read_bytes()).hexdigest() for p in inputs}
        if before != after:
            raise ValueError('inputs changed during check; evidence is stale')
        report.extend(['## Bound inputs (SHA-256)', '', '```text',
                       *[f'{v}  {k}' for k, v in before.items()], '```', ''])
        success = True
    except (OSError, ValueError, RuntimeError, subprocess.TimeoutExpired) as error:
        report.extend(['Failure: ' + str(error), ''])
    report.insert(2, 'Mechanical result: **PASS**.' if success else 'Mechanical result: **FAIL**.')
    (ROOT/'CHECK_REPORT.md').write_text('\n'.join(report).rstrip() + '\n')
    print(report[2])
    print('Report: ' + str(ROOT/'CHECK_REPORT.md'))
    return 0 if success else 1


if __name__ == '__main__':
    sys.exit(main())


==> anc/check.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd "$(dirname "$0")"
if [[ -n "${LEAN_BIN:-}" ]]; then
  export PATH="$LEAN_BIN:$PATH"
fi
exec python3 check.py


==> anc/lake-manifest.json <==
{
  "version": "1.1.0",
  "packagesDir": ".lake/packages",
  "packages": [
    {
      "url": "https://github.com/leanprover-community/plausible",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "77e08eddc486491d7b9e470926b3dbe50319451a",
      "name": "plausible",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/LeanSearchClient",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "25078369972d295301f5a1e53c3e5850cf6d9d4c",
      "name": "LeanSearchClient",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/import-graph",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "e6a9f0f5ee3ccf7443a0070f92b62f8db12ae82b",
      "name": "importGraph",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/ProofWidgets4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "c4919189477c3221e6a204008998b0d724f49904",
      "name": "proofwidgets",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v0.0.57",
      "inherited": true,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/aesop",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "5d50b08dedd7d69b3d9b3176e0d58a23af228884",
      "name": "aesop",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/quote4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "fa4f7f15d97591a9cf3aa7724ba371c7fc6dda02",
      "name": "Qq",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/batteries",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "f5d04a9c4973d401c8c92500711518f7c656f034",
      "name": "batteries",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover/lean4-cli",
      "type": "git",
      "subDir": null,
      "scope": "leanprover",
      "rev": "02dbd02bc00ec4916e99b04b2245b30200e200d0",
      "name": "Cli",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/mathlib4.git",
      "type": "git",
      "subDir": null,
      "scope": "",
      "rev": "c44e0c8ee63ca166450922a373c7409c5d26b00b",
      "name": "mathlib",
      "manifestFile": "lake-manifest.json",
      "inputRev": "c44e0c8ee63ca166450922a373c7409c5d26b00b",
      "inherited": false,
      "configFile": "lakefile.lean"
    }
  ],
  "name": "exact_zo",
  "lakeDir": ".lake"
}


==> anc/lakefile.toml <==
name = "exact_zo"
version = "0.1.0"
defaultTargets = ["MainResults"]
weakLeanArgs = ["-j1"]

[[lean_lib]]
name = "ExactZO"

[[lean_lib]]
name = "MainResults"

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "c44e0c8ee63ca166450922a373c7409c5d26b00b"


==> anc/lean-toolchain <==
leanprover/lean4:v4.19.0

